Hilbert functions over the exterior algebra and f-vectors in higher rank II: Generalizing Linusson's count to sumsets of f-vectors

Let $E$ be the exterior algebra of an $n$-dimensional vector space over a field, let $F$ be a graded free $E$-module with $r$ generators of degrees $d_1 \le \dots \le d_r$, and let $M$ range over the monomial submodules of Amata and Crupi. The Hilbert function of $F/M$ is a shifted sum of $f$-vectors of simplicial complexes; the companion paper determines the convex hull of such sums, and here we count them. For $r = 1$ the count is Linusson's (1999); we show that no new recursion is needed for general $r$. Using two statistics of an $f$-vector -- its top nonvanishing degree and the initial degree of the corresponding ideal -- we prove that the number of achievable Hilbert functions is a product of $r-1$ transfer matrices, one per generator-degree gap, with entries differences of Linusson's refined counts $E^p(n,k)$. The rank enters only as the length of a matrix product. The same holds for the proper variant. Consequences: a linear recurrence in $r$ for constant gaps, with exact exponential asymptotics $K \lambda^r$ when the gap is positive; polynomiality in $r$ when all gaps vanish; a threshold beyond which the count is a plain power; and polynomiality in the number of vertices.

==> anc/README.md <==
# Ancillary files: Hilbert functions over the exterior algebra and f-vectors in higher rank II

These files accompany the arXiv version of the paper. They are not needed to read it. The same
material, kept current, is in the public repository
https://gitlab.liu.se/jansn19/exterior-convex (directories `lean/`, `verification-code/`, `articles/article-2/`).

## `lean/`

The Lean 4 + Mathlib development behind the "Against a proof assistant" item of the paper's section
"How the results were checked". It serves both papers of the series. `lean/README.md` is the
authoritative, declaration-by-declaration account of what is and is not formalised; the paper's
own account summarises it. To check it: install `elan`, then in `lean/` run `lake exe cache get`
and `lake build`. A clean build ends with `Build completed successfully`; `grep -rn sorry` finds
nothing, and `#print axioms` on the main declarations shows only `propext`, `Classical.choice` and
`Quot.sound`.

## `verification-code/`

Every script behind a computational claim in the series. For this paper the central one is
`linusson_ff_counting.py`: Linusson's recursion, the matrix A_n, the transfer-matrix count, and an
independent brute-force enumeration of the sumset. Run `python3 linusson_ff_counting.py` for its
self-validation (against Linusson's printed tables, against brute force, and against the Macaulay2
lex-submodule counts). Scripts under `oneoff/` are single-purpose checks named for what they check;
each prints its own PASS/FAIL summary. The languages are Python 3, SageMath (`.sage`), Macaulay2
(`.m2`), Julia (`.jl`) and one Maple file; Python 3 alone suffices for the counting scripts.

**Two things are deliberately not here, and both are in the public repository linked above.**

*The recorded run outputs.* `runs/` is not shipped. It is 230 MB, almost all of it raw JSON from
the companion paper's polytope computations -- single files up to 40 MB -- and none of it supports
a claim in this paper that the scripts here do not reproduce on demand. Shipping it would have
made this directory about 300 times its present size. Every run output quoted in the paper's
verification section is in the repository, under `verification-code/runs/`.

*The two Amata-Crupi Macaulay2 packages.* `ExteriorIdeals` and `ExteriorModules` are theirs, not
ours, so they are not redistributed here. **You almost certainly do not need to fetch them**: both
are distributed with Macaulay2 itself, so

    needsPackage "ExteriorModules"

at the top of a Macaulay2 session is enough, and it loads `ExteriorIdeals` with it. Verified
against Macaulay2 1.26.06, which carries both in its own package directory. The scripts here that
use them -- chiefly `oneoff/m2_oracle_ff_counts.m2`, the oracle the paper's verification section
cites -- assume exactly that. If you are on a Macaulay2 too old to carry them, the certified
source published with Amata and Crupi's paper is at
<https://msp.org/jsag/2021/11-1/jsag-v11-n1-x08-ExteriorModules.zip> (DOI
`10.2140/jsag.2021.11.71`).

## `REFERENCE-CERTIFICATE.md`

A certificate of existence for every reference the paper cites: the bibliographic data, where a
primary copy was obtained, and for each locator the passage it is supposed to support, quoted. It
exists because the paper was written with substantial language-model assistance and its disclosure
section states that the reference list was checked against primary sources; this is that check,
written down so a reader can repeat it. It records its own gaps, of which one remains.

## `tables/`

Plain CSV, produced by `verification-code/oneoff/arxiv_anc_tables.py`, which before writing
recomputes every entry with n <= 4, r <= 2 and with n <= 3, r <= 3 by brute force and refuses to
write on any mismatch.

| file | contents |
|---|---|
| `ff-counts.csv` | `n, r, d, FF, FF_proper`: \|FF(n;d)\| and \|FF_pr(n;d)\| for 1 <= n <= 8, 1 <= r <= 4 and every gap vector with gaps 0..n+1 (larger gaps change nothing). `d` is space-separated with d_1 = 0; only the gaps matter. |
| `ff-constant-gap.csv` | `n, r, delta, FF, FF_proper` for d = (0, delta, ..., (r-1) delta), 1 <= n <= 8, 1 <= r <= 8, 0 <= delta <= n+1. |
| `joint-distribution-A_n.csv` | `n, top_tau, indeg_rho, A_n`: the nonzero entries of A_n = the joint distribution of (top, indeg) over F_n, 1 <= n <= 8. |


==> anc/REFERENCE-CERTIFICATE.md <==
# Certificate of Existence — references cited in article 2

*(`ai-workspace/20-projects/exterior-convex/article/exterior-convex_article2_latest.org`, at
commit `98514c11` of 2026-10-08; written 2026-10-08 by Claude (Claude Code, on jts-office), at
Jan Snellman's request. **Extended 2026-10-09** (findings 5 and 6, once Jan supplied both books)
**and 2026-10-10** (the two new Horn–Johnson locators, the new `FlajoletSedgewick2009`, and one
correction to the manuscript) — both extensions are dated sections at the end, so the original
text above them stands as written. Line numbers refer to that `.org` source, which is the source
of truth.
The bibliography checked is `literature/exterior-convex-references.bib` in the same project.)*

## Purpose

Same purpose as article 1's certificate (`REFERENCE-CERTIFICATE.md` beside this file): arXiv's
2026 enforcement policy treats hallucinated or fabricated references as evidence of unchecked LLM
output, and this series was written with substantial AI assistance. For every key article 2 cites
this document records the bibliographic entry as checked; each place the article relies on a
specific statement, with its `.org` line; and *either* the passage relied on, quoted from a held
copy of the source with a page/number, plus a verdict, *or* an explicit statement that no primary
copy was available.

## Method, stated once

- **Quotations** were taken from `pdftotext` extractions (with `-layout`) of the PDFs in
  `20-projects/exterior-convex/literature/`, and where the extraction garbled the mathematics, from
  page renderings of the same PDFs read by eye (Linusson pp. 18–19; Amata–Crupi 2020KK pp. 43–44).
  Mathematics is transcribed into Unicode; the words are verbatim. Nothing was reconstructed from
  memory or from secondary descriptions.
- **Sources consulted, in order:** `literature/` (incl. `subscription/`), then
  `/home/jan/Repositories/math-library/` (searched by author, title and key in both the file tree
  and `math-library.bib`). Nothing paywalled was downloaded. The only network checks were metadata
  ones: Crossref (`api.crossref.org`) for each DOI, Unpaywall for Linusson's DOI, the arXiv API for
  the companion paper, and the OEIS through SageMath's client. All were made on 2026-10-08.
- **Entries reused from article 1's certificate** (Kozlov, Kruskal, Katona, Sköldberg, Kupreyeva,
  and the AHH quotation) were reused only where article 2 relies on the same statement. The
  passage was re-extracted in each case. Where article 2 relies on something different, it was
  checked afresh.

## Findings worth reading first

1. **Three DOIs in the `.bib` are wrong.** The DOIs are not printed in the PDF's reference list,
   but they are in the `.bbl`, which ships with an arXiv source.
   - `AmataCrupi2020`: `10.24330/ieja.663116` **does not resolve in Crossref**. The held PDF's
     own header and Crossref both give **`10.24330/ieja.663094`** (title, authors, IEJA 27,
     271–287, all match).
   - `AramovaHerzogHibi1997`: `10.1006/jabr.1996.6908` resolves to **a different paper**
     (U. Ray, *Some subalgebras of the Monster Lie algebra and the modular polynomial*, J. Algebra
     191, 109–126). The correct DOI is **`10.1006/jabr.1996.6903`**: Crossref gives the AHH title,
     authors and pp. 174–211, and the held PDF's header reads "ARTICLE NO. JA966903".
   - `Stanley1996`: `10.1007/978-1-4612-0759-7` resolves to **a different book** (P. Ribenboim,
     *The New Book of Prime Number Records*, Springer 1996). Crossref's record for *Combinatorics
     and Commutative Algebra*, Birkhäuser Boston 1996, Progress in Mathematics, is
     **`10.1007/b139094`**. The `url` field has the same error.
2. **"Amata and Crupi's Theorem 4.2" is in the *other* Amata–Crupi paper.** The theorem with
   conditions (a), (b), (c) that `.org:1513`, `1517` and `2930` rely on is Theorem 4.2 of
   **`AmataCrupi2020KK`** (An. Şt. Univ. Ovidius Constanţa 28(2), pp. 43–44). `AmataCrupi2020`
   (IEJA) has no Theorem 4.2: its §4 is "Examples", and its 4.2 is a *Remark*. The manuscript never
   attaches a citation key to "Theorem 4.2", and the nearest one (`.org:618`) cites both papers, so
   a reader cannot tell which paper is meant. Suggested fix: write `[cite:@AmataCrupi2020KK Theorem
   4.2]` at `.org:1513`.
3. **The "(a) ⇔ (c) half is sound" claim (`rem-explicit-inverse`, `.org:1688`) is not what that
   paper's proof provides.** In AmataCrupi2020KK the proof runs (a) ⇒ (b) ⇒ (c) ⇒ (a), so (a) ⇒ (c)
   is proved *through* (b). The existence and uniqueness of a lex representative is, however,
   stated and proved on its own as **Theorem 3.2 of `AmataCrupi2020` (IEJA, p. 278, "The
   Lex–Algorithm")**. Citing that theorem for this half would make the remark's claim checkable.
   See entry 4.
4. **The counterexample's "it satisfies (b)" depends on how (b) is read** (`.org:1689–1693`). As
   printed, the third clause of (b) asks that hᵢ = ∑_{j=N+1}^r C(n, i−f_j) + a, with "a a positive
   integer less than C(n, i−f_N)", for i = s+1, …, f_r+n. For n = 1, r = 2, d = (0,0), H = (1,2),
   that clause at i = 1 needs 2 = (2−N) + a with 0 < a < 1, which no integer satisfies. So
   **under the literal wording, (1,2) fails (b)**. But so does H = (2,2), the Hilbert sequence of F
   itself, so the literal wording is itself defective, and some reading with a looser bound on a is
   evidently intended. The remark should say which reading of (b) it uses. This is not a
   citation-existence problem, but the remark makes a claim about the source that a referee will
   check against the printed text.
5. **Linusson was checked against the author's preprint, not the published version.** The only
   copy anywhere in reach (`literature/`, and the same file in `math-library/preprints/`) is the
   25-page `preprint.dvi` rendering. The published Combinatorica version is 12 pages (255–266) and
   is not open access (Unpaywall: `is_oa: false`). In the preprint, every statement article 2
   attributes to Linusson is present, exactly as numbered: Theorem 5.2, Theorem 5.3, Proposition
   5.4, Tables 5 and 6, and the 100 + 99 printed table entries. **Whether the published version
   keeps the same theorem, proposition and table numbers, and still prints both appendix tables,
   has not been checked.** That needs one look at the published PDF through LiU.
6. **`HornJohnson2013` is not verified.** The book is not in `literature/` or `math-library`, and
   being commercial it was not fetched. The `.bib` note's "believed Theorem 8.4.5" therefore
   remains unconfirmed, as does the chapter-level "Ch. 8" locator at `.org:2494`. Crossref confirms
   the bibliographic data (2nd ed., CUP, DOI `10.1017/CBO9781139020411`, ISBN 978-0-521-83940-2
   among those listed). Crossref's issue date is **2012-10-22**. The `.bib` says 2013, the usual
   copyright year of the printing, which can only be settled from the copyright page.
7. **Minor imprecision.** `.org:667` says "The asymptotics in n, the analogue of Linusson's own
   §2.2". In the preprint, §2.2 ("Keeping p fixed") gives *exact* formulas for p = 1, 2, 3, not
   asymptotics. Asymptotics with p fixed is posed as an open question (§6, Problem 4). Suggested:
   "cf. Linusson's §2.2 and Problem 4".

---

## A. Primary source held — quoted

### 1. Linusson (1999) — `Linusson1999`

**Citation:** S. Linusson, *The number of M-sequences and f-vectors*, Combinatorica **19**(2)
(1999), 255–266, DOI `10.1007/s004930050055`. Crossref confirms every field.

**Copy checked:** the author's 25-page preprint (`literature/Linusson - 1999 - …pdf`, PDF title
`preprint.dvi`), *not* the published version. See finding 5. Page numbers below are the preprint's.

**Claims supported and verdicts:**

- `.org:460`, `.org:517–521` (abstract and introduction: a count by "a recursion on compressed
  complexes: peel off the last vertex, split … and record how far the first part is filled").
  Preprint p. 5, proof of Thm 2.1, which Thm 5.2's proof reuses via Thm 4.3: "Partition the
  multisets in M into two disjoint parts depending on whether the multiset contains x_p or not …
  Let i, i ≥ k, be the largest level in M₁ that is totally filled." **Says what is claimed.**
- `.org:908` — Definition `def-linusson`, cited "[Lin99, §5]". Preprint p. 17–18: "F^p(n) :=the
  number of f-vectors of simplicial complexes with f₁ ≤ p and f_j = 0 for all j > n"; "we include
  both (0, 0, …), the f-vector of the empty simplicial complex, and (1, 0, 0, …), the f-vector for
  the simplicial complex containing only the empty set"; "E^p(n, k) :=the number of f-vectors for
  simplicial complexes with f₁ ≤ p and f_j = 0 for all j > n and with maximal value for f_j when
  j ≤ k but not for f_{k+1}, i.e., fᵢ = C(p,i) for i ≤ k but f_{k+1} < C(p,k+1)." **Says what is
  claimed.**
- `.org:922` — Theorem `thm-linusson`, cited "[Lin99, Theorem 5.2]". Preprint p. 18 (read from the
  page image): "Theorem 5.2. For 0 ≤ k, 1 ≤ n ≤ p we have the recursions (11) F^p(n) = 1 +
  ∑_{i=0}^n E^{p−1}(n,i)F^{p−1}(i−1), if n < p; 1 + F^p(p−1), if n = p, and (12) E^p(n,k) =
  ∑_{i=k}^n E^{p−1}(n,i)E^{p−1}(i−1,k−1), if k ≤ n < p; E^p(p−1,k), if k < n = p; 1, if k = n = p,
  where the first recursion is implied by the second." **The transcription matches exactly.**
  *Note:* the theorem's closing boundary values and "Moreover F^p(n) = ∑_k E^p(n,k)" are not
  part of Theorem 5.2 itself. They come from the prose just before it, p. 18: "F^p(−1) = 1,
  F^p(0) = 2 for all p ≥ 0 and F⁰(n) = 2 for all n ≥ 0"; "for every pair p ≥ 0, n ≥ −1, that
  E^p(n,−1) = 1, E^p(n,n) = 1 and E^p(n,k) = 0 for k > n"; and (10), "F^p(n) = ∑_{k=−1}^n
  E^p(n,k), for all p ≥ n ≥ 0". All of these are correctly transcribed. Only the locator is
  slightly broader than "Theorem 5.2"; "§5, Theorem 5.2 and (10)" would be exact.
- `.org:946–952` — Remark `rem-transcription`: "all 100 printed entries of his Table 5 and all
  99 of his Table 6". Preprint pp. 24–25: Table 5 ("Table of F^p(n), the number of f-vectors for
  simplicial complexes of dimension at most n−1 and with at most p vertices") has rows p = 0…9 by
  columns n = −1…8, which is 100 entries. Table 6 ("Table of E^p(p,k), the refinement of F^p(p)")
  has rows p = 0…8 by columns k = −1…8 plus a column F^p(p), which is 99 entries. **Counts
  confirmed.** The "wrinkle": the definition's clause "f_{k+1} < C(p,k+1)" against the stated
  "E^p(n,n) = 1". Both are on p. 18 as quoted. **The remark's reading is accurate.**
- `.org:974` — "|S₉| = F⁹(7) = 3617645, a value printed in Linusson's Table 5". Table 5, row p = 9:
  "1 2 11 131 2189 35926 398663 2016372 3617645 3718353" for n = −1…8, so F⁹(7) = 3617645.
  **Confirmed.**
- `.org:1052–1053` — "Linusson's clause 'f_j = 0 for j > m'" and "'fᵢ = C(n,i) for i ≤ k but
  f_{k+1} < C(n,k+1)'". These are the definitions quoted above, at p = n. **Confirmed.**
- `.org:1064`, `.org:3036–3038`, `.org:3049`, `.org:3059` — "Table 6 gives E^p(p,k) … with F^p(p)
  recovered as a row sum in the last column". The Table 6 caption is as quoted, and its last column
  is headed F^p(p). **Confirmed.**
- `.org:3175`, `.org:3186` — Table 5 "indexed by his two parameters p and n"; "5, 10, 26, 96, 553
  is exactly the diagonal F^n(n) of Linusson's Table 5 (equivalently, the last column of his Table
  6)". Table 5 has F²(2) = 5, F³(3) = 10, F⁴(4) = 26, F⁵(5) = 96, F⁶(6) = 553, and Table 6's last
  column reads 2, 3, 5, 10, 26, 96, 553, 5461, 100709. **Confirmed.**
- `.org:2589`, `.org:2593`, `.org:2681`, `.org:2707`, `.org:2946` — Theorem 5.3. Preprint p. 19
  (page image): "Theorem 5.3. E^p(n,k) is a polynomial in p of degree C(n+1,2) − C(k+1,2) and
  F^p(n) is a polynomial in p of degree C(n+1,2), for each fixed n, k ≥ 0. Proof: Identical to
  the proof of Theorem 2.4." **Says what is claimed**, including the degree formula used at
  `.org:2707`. *Scope note:* the theorem is stated for n, k ≥ 0. Entries E^p(τ, ρ−1) with ρ = 0
  (k = −1) are the constant 1 by the boundary value E^p(n,−1) = 1, so `.org:2589`'s "polynomial in
  p … by Linusson's Theorem 5.3" covers them only trivially. That is harmless, but strictly the
  boundary value is what applies there.
- `.org:2681`, `.org:2711`, `.org:2811` — Proposition 5.4. Preprint p. 19 (page image):
  "Proposition 5.4. The coefficient for the term of highest degree in E^p(n,k) is (13)
  ∏_{i=k}^{n−2} C(C(n+1,2) − C(i+1,2) − 1, i) / (C(n+1,2) − C(k+1,2))! If k ≥ n−1, then the empty
  product in the numerator should be interpreted as 1. The coefficient for the term of highest
  degree in F^p(n) is the same as in E^p(n,0), so take k = 0 in (13). Proof: Identical to the
  proof of Proposition 2.5." The manuscript uses only that the leading coefficient exists and is
  positive, and applies it to E^p(n,1) and E^p(n,κ) with κ ≥ 0. **Consistent with the
  statement.**
- `.org:667` — "Linusson's own §2.2". **Imprecise**; see finding 7. Preprint p. 5: "2.2. Keeping
  p fixed." gives Corollary 2.2, the exact formulas for p = 1, 2, 3. p. 22: "Problem 4: … It still
  remains an interesting problem to give such results when keeping p fixed, p ≥ 4."

**Bib entry:** correct (Crossref). **Status: verified against the preprint; published-version
numbering not verified (finding 5).**

### 2. Amata & Crupi (2020), IEJA — `AmataCrupi2020`

**Citation:** L. Amata, M. Crupi, *Hilbert functions of graded modules over an exterior algebra:
an algorithmic approach*, Int. Electron. J. Algebra **27** (2020), 271–287. **DOI as in `.bib`,
`10.24330/ieja.663116`, is wrong; it should be `10.24330/ieja.663094`** (finding 1). Printed in
the PDF as [AC20b].

**Claims supported and verdicts:**

- `.org:775` — `[cite:@AmataCrupi2020 Definition 2.1]`. p. 273: "Definition 2.1. A graded
  submodule M of F is a monomial submodule if M is a submodule generated by monomials of F, i.e.,
  M = I₁g₁ ⊕ ··· ⊕ I_rg_r, with Iᵢ a monomial ideal of E, for each i." **Says what is claimed.**
- `.org:1492–1497`, `.org:1505–1506`, `.org:2929` — "Definition 2.6 ⇔ 2.7". p. 274: "Definition
  2.6. Let L be a monomial submodule of F. L is a lexicographic submodule (lex submodule, for
  short) if for all u, v ∈ Mon_d(F) with v ∈ L and u >lexF v, one has u ∈ L, for every d, i.e.,
  Mon_d(L) is a lexF segment of degree d, for each degree d. Definition 2.6 is equivalent to the
  following one [3, Proposition 3.12] (see also [7, Proposition 3.8]). Definition 2.7. Let L be a
  graded submodule of F. L is a lex submodule of F if L = ⊕_{i=1}^r Iᵢgᵢ, with Iᵢ lex ideals of E
  (i = 1, …, r), and (e₁, …, eₙ)^{ρᵢ+fᵢ−f_{i−1}} ⊆ I_{i−1}, for i = 2, …, r, with ρᵢ = indeg Iᵢ."
  **Says what is claimed:** the exponent ρᵢ + dᵢ − d_{i−1} and the inclusion into L_{i−1} match
  `.org:1494–1495`. The source does not prove the equivalence itself; it cites it from [3, Prop.
  3.12].
- `.org:1660` — "Amata and Crupi's module order makes g₁'s monomials the largest". p. 274:
  "ugᵢ >lexF vg_j if i < j or i = j and u >lex v." **Confirmed.**
- `.org:897` — negative generator degrees "as they are in Amata and Crupi". Example 2.8, p. 275:
  "deg g₁ = −2, deg g₂ = −1 and deg g₃ = 3". **Confirmed.**
- `.org:1513`, `.org:1688` — "Theorem 4.2". **Not in this paper.** See entry 3 and finding 2. The
  statement this paper *does* make that matches the half used is p. 278: "Theorem 3.2. (The
  Lex–Algorithm) Let (h_{f₁}, …, h_{f_r+n}) be the Hilbert sequence of a graded E-module F/M. Then,
  there exists a unique lex submodule L of F such that H_{F/L} = H_{F/M}."

**Status: Definitions verified; bib DOI wrong; Theorem 4.2 misattributable (finding 2).**

### 3. Amata & Crupi (2020), An. Şt. Univ. Ovidius Constanţa — `AmataCrupi2020KK`

**Citation:** L. Amata, M. Crupi, *A generalization of Kruskal–Katona's theorem*, An. Şt. Univ.
Ovidius Constanţa **28**(2) (2020), 35–51, DOI `10.2478/auom-2020-0018`. Crossref confirms every
field. Printed as [AC20a].

**Claims supported:** `.org:618` (cited jointly with entry 2 for the theory of lex submodules);
and, by content though not by key, "Theorem 4.2, implication (a) ⇔ (c)" at `.org:1513`,
`.org:1688–1691` and `.org:2930`.

**Quotation**, pp. 43–44 (page images): "Theorem 4.2. Let (f₁, f₂, …, f_r) ∈ ℤ^r be an r–tuple
such that f₁ ≤ f₂ ≤ ··· ≤ f_r and let (h_{f₁}, h_{f₁+1}, …, h_{f_r+n}) be a sequence of
nonnegative integers. Set s = min{k ∈ [f₁, f_r+n] : h_k ≠ 0}, and r̃_j = |{p ∈ [r] : f_p = s+j}|,
for j = 0, 1. Then the following conditions are equivalent: (a) ∑_{i=s}^{f_r+n} hᵢtⁱ is the
Hilbert series of a graded E-module F/M, with F = ⊕_{i=1}^r Egᵢ finitely generated graded free
E-module with the basis elements gᵢ of degrees fᵢ; (b) h_s ≤ r̃₀, h_{s+1} ≤ nr̃₀ + r̃₁, hᵢ =
∑_{j=N+1}^r C(n, i−f_j) + a, where a is a positive integer less than C(n, i−f_N), 0 < N ≤ r, and
h_{i+1} ≤ ∑_{j=N+1}^r C(n, i−f_j+1) + a^{(i−f_N)}, i = s+1, …, f_r+n; (c) there exists a unique
lexicographic submodule L of a finitely generated graded free E-module F = ⊕_{i=1}^r Egᵢ with the
basis elements gᵢ of degrees fᵢ and such that ∑_{i=s}^{f_r+n} hᵢtⁱ is the Hilbert series of F/L.
Proof. (a)⇒ (b). It follows from Proposition 4.1 and Discussion 3.2. … (b)⇒ (c). We construct
a lexicographic submodule L … (c)⇒ (a). It follows immediately."

The paper also has Definitions 2.1 (p. 37), 2.6 (p. 38) and 2.7 (p. 39), identical in wording to
entry 2's.

**Verdict:** the (a) ⇔ (c) equivalence is in the statement as claimed. But (a) ⇒ (c) is proved
here only through (b) (finding 3), and the remark's statement about (b) depends on how (b) is read
(finding 4). The manuscript never names this key alongside "Theorem 4.2" (finding 2). **Status:
statement verified; attribution needs a key; two remarks to tighten.**

### 4. Amata & Crupi (2021) — `AmataCrupi2021`

**Citation:** L. Amata, M. Crupi, *ExteriorModules: a package for computing monomial modules over
an exterior algebra*, J. Softw. Algebra Geom. **11** (2021), 71–81, DOI `10.2140/jsag.2021.11.71`.
Crossref confirms every field (issue 1, issued 2021-12-31). The year question was settled in
article 1's certificate, finding 5.

**Claims supported:** `.org:1693`, "the function `isHilbertSequence` of Amata and Crupi's Macaulay2
package … also rejects it"; `.org:2903–2906`, the package "enumerates lex submodules directly",
with counts 43, 69, 99, 236, 368.

**Quotation**, p. 80, function table: "isHilbertSequence(l,F) Check whether the Kruskal–Katona
theorem is satisfied for l"; "lexModule(hs,F) Give the lex module with the given Hilbert sequence
hs". p. 77, Example 3.3: "the lex submodule of F produced by both the functions lexModule(hs, F)
and lexModuleBySequences(hs, F) is the unique lex submodule L of F with H_{F/L} = hs."

**Verdict:** the function exists as named. **The counts and the rejection of (1,2) are the
project's own computations with the package. They are not printed in the paper and are not
citation claims.** The paper documents no function that enumerates lex submodules, so "enumerates
lex submodules directly" describes how the package was used, not a feature of it. That is fine,
but the wording could say "used to enumerate". **Status: verified.**

### 5. Aramova, Herzog & Hibi (1997) — `AramovaHerzogHibi1997`

**Citation:** A. Aramova, J. Herzog, T. Hibi, *Gotzmann theorems for exterior algebras and
combinatorics*, J. Algebra **191**(1) (1997), 174–211. **DOI as in `.bib`,
`10.1006/jabr.1996.6908`, is wrong; it should be `10.1006/jabr.1996.6903`** (finding 1).
`mrnumber` 1444495 was not re-checked.

**Claims supported:** `.org:1489`, `[cite/t:@AramovaHerzogHibi1997 Theorem 4.1]`: "surjective by
Kruskal–Katona in its exterior form …, every f-vector being attained by a compressed family, whose
complementary ideal is lex"; `.org:2931` (same, in the formalisation notes).

**Quotation** (re-extracted; same passage as article 1's entry 5), p. 195: "THEOREM 4.1. Let
(h₁, …, hₙ) be a sequence of integers. Then the following conditions are equivalent: (a) 1 +
∑_{i=1}^n hᵢtⁱ is the Hilbert series of a graded K-algebra E/I; (b) 0 ≤ h_{i+1} ≤ hᵢ^{(i)},
0 < i ≤ n−1." p. 196: "Proof of Theorem 4.1. (b) ⇒ (a). We construct a lexsegment ideal J such that
H_{E/J}(t) = 1 + ∑_{i=1}^n hᵢtⁱ."

**Verdict:** the theorem statement gives the characterisation. The part article 2 actually uses,
that every admissible sequence is attained by a *lex* ideal, is in the proof of (b) ⇒ (a) on
p. 196 rather than in the statement. Article 2's use is supported; "Theorem 4.1 and its proof"
would be exact. **Status: verified; bib DOI wrong.**

### 6. Kozlov (1997) — `Kozlov1997`

**Citation:** D. N. Kozlov, *Convex hulls of f- and β-vectors*, Discrete Comput. Geom. **18**(4)
(1997), 421–431, DOI `10.1007/PL00009326`. Crossref confirms every field.

**Claim supported:** `.org:516`, Kozlov "computes its convex hull".

**Quotation** (re-extracted; same as article 1's entry 1), p. 427: "Theorem 4.1. The convex hull of
the set of f-vectors of simplicial complexes on n vertices is given by conv{F̃₁, F̃₂, …, F̃ₙ}."
**Status: verified.**

### 7. Sköldberg (1999) — `Skoldberg1999`

**Citation:** E. Sköldberg, *Monomial Golod quotients of exterior algebras*, J. Algebra **218**(1)
(1999), 183–189, DOI `10.1006/jabr.1998.7826`. Crossref confirms every field.

**Claim supported:** `.org:508–509`, "(Ext)/I_Δ is the exterior face ring, also called Sköldberg's
indicator algebra". This differs from article 1, which relied on Proposition 1.

**Quotation**, p. 183: "If we denote the exterior algebra over k on the variables x₁, x₂, …, xₙ by
E, we may form the ideal J_Δ in E by letting it be generated by the set (1). The quotient E/J_Δ is
now denoted by k{Δ}, and is called the indicator algebra of Δ." **Says what is claimed. Status:
verified.**

### 8. Kupreyeva (2019) — `Kupreyeva2019`

**Citation:** A. Kupreyeva, *Simplices of f-vectors*, Bachelor's thesis LiTH-MAT-EX--2019/05--SE,
Linköpings universitet, 2019. The report number is confirmed on the title page of the held PDF.

**Claim supported:** `.org:3309–3311` (acknowledgements), the thesis "is where counting questions
about f-vectors entered this project". A historical claim. The thesis abstract supports its subject
matter: "We study the functions which count the number of lattice points in these convex hulls …
Chapter 6 is devoted to researching whether there is any relationship between the number of
f-vectors and the total number of lattice points". **Status: verified.**

### 9. Snellman (2026), article 1 — `SnellmanArticle1`

**Citation:** J. Snellman, *Hilbert functions over the exterior algebra and f-vectors in higher
rank, I: …*, LiTH-MAT-R 2026/04, Linköping University Electronic Press, 2026, DOI
`10.3384/LiTH-MAT-R-2026-04`, arXiv:2609.23605. Crossref confirms the DOI (report, issued
2026-09-18). The arXiv API returns the record, submitted 2026-09-20.

**Claims supported:** `.org:459`, `.org:542–543`, the companion paper "determines conv(FF(n; d))
… a Minkowski sum of r shifted copies" of the Kozlov simplex.

**Quotation** (arXiv abstract): "We determine the convex hull of the set of Hilbert functions of
the quotients F/M, where M runs over the monomial submodules of Amata and Crupi. The hull is the
Minkowski sum of r shifted copies of one and the same simplex: the Kozlov simplex". **Status:
verified.**

### 10. OEIS — `OEIS`, sequence A007695

**Citation:** OEIS Foundation Inc., *The On-Line Encyclopedia of Integer Sequences*,
<https://oeis.org>. The citation form follows OEIS's own request. Retrieved 2026-10-08 through
SageMath's `sage.databases.oeis` client.

**Claims supported:** `.org:968`, "The sequence F^p(p) is OEIS A007695"; `.org:3019–3023`, |Sₙ|
is "the first-difference sequence of A007695, which has no separate entry".

**Record as retrieved:** name "Cardinalities of Sperner families on 1,...,n."; comment "Also number
of f-vectors for simplicial complexes on at most n vertices."; offset 0; terms 2, 3, 5, 10, 26, 96,
553, 5461, 100709, 3718354, 289725509, 49513793526; references include "S. Linusson, The number of
M-sequences and f-vectors, Combinatorica, 19 (1999), 255-266."

**Verdict:** the terms match Linusson's F^p(p) for p = 0…8 (Table 6, last column). The next term,
3718354, equals 1 + F⁹(8) = 1 + 3718353 (Table 5 and recursion (11)). The manuscript's
|S₁₀| = 286007155 equals 289725509 − 3718354. An OEIS search for 1, 2, 5, 16, 70, 457, 4908,
95248 returned no match, which **confirms** "no separate entry" as of 2026-10-08. **Status:
verified.**

---

## B. No primary copy available

### 11. Horn & Johnson (2013) — `HornJohnson2013` — **NOT VERIFIED — source not available**

**Citation:** R. A. Horn, C. R. Johnson, *Matrix Analysis*, 2nd ed., Cambridge University Press.
Crossref: DOI `10.1017/CBO9781139020411`, edition 2, ISBNs 9780521839402 / 9780521548236 /
9781139020411, issued **2012-10-22** (`.bib` says 2013; see finding 6).

**Claim supported:** `.org:2491–2494`, the strict comparison theorem: "if 0 ≤ M ≤ M′ entrywise,
M ≠ M′ and M′ is irreducible, then the spectral radius of M is strictly smaller than that of M′
[HJ13, Ch. 8]".

**Verification:** none against the text. The book is in neither `literature/` nor `math-library`
(searched file names and `math-library.bib` for *Horn*, *Johnson*, *Matrix Analysis*, *Perron*);
being commercial, it was not fetched. **No theorem number was found.** The `.bib` note's "believed
Theorem 8.4.5" is recorded there as a belief and is not confirmed here. **Jan must supply the book,
or the theorem number from a copy**, before submission.

### 12. Stanley (1996) — `Stanley1996` — **NOT VERIFIED — source not available**

**Citation:** R. P. Stanley, *Combinatorics and Commutative Algebra*, 2nd ed., Progress in
Mathematics 41, Birkhäuser Boston, 1996. **DOI in `.bib` wrong; it should be `10.1007/b139094`**
(finding 1). Crossref's record for that DOI gives title, publisher, year and series; it lists no
author.

**Claim supported:** `.org:506`, "The construction is the one Stanley carries out in a polynomial
ring". This is a general attribution of the Stanley–Reisner construction, with no locator.

**Verification:** no copy in `literature/` or `math-library` (`math-library` has Stanley's
*Enumerative Combinatorics* and papers, not this book). The claim carries no locator and is the
standard attribution, so the risk is low. But no passage has been checked.

### 13–14. Kruskal (1963), Katona (1968) — `Kruskal1963`, `Katona1968`

**Citations:** as in article 1's certificate, entries 12–13. The fields match the current `.bib`,
including Katona's corrected pp. 187–207.

**Claim supported:** `.org:516`, "Kruskal–Katona … determines it exactly". A historical
attribution, the same use as in article 1.

**Verification:** reused from article 1's certificate: MathSciNet MR0154827 and MR0290982, Jan's
lookups of 2026-09-14. No copies held. **Status: bibliographically verified; no passage relied
on.**

---

## Works Jan must supply (in neither `literature/` nor `math-library`)

1. **Horn & Johnson, *Matrix Analysis*, 2nd ed.**: the theorem number for the strict comparison
   theorem (finding 6).
2. **Linusson 1999, the published Combinatorica version** (LiU subscription): to confirm that
   Theorem 5.2, Theorem 5.3, Proposition 5.4 and Tables 5–6 keep their preprint numbers, and that
   both tables are printed (finding 5).
3. **Stanley, *Combinatorics and Commutative Algebra*, 2nd ed.**: optional. Its claim has no
   locator.

---

*Prepared 2026-10-08 by Claude (Claude Code, on jts-office), read-only with respect to the
manuscript and its `.bib`: nothing there has been changed, and the corrections above are for Jan to
apply. Every quotation in section A was extracted from the named PDF during preparation of this
document. Nothing in this document was supplied from memory of the cited works.*

## Resolutions (2026-10-08, after this certificate was written)

- **Finding 1 (three wrong DOIs): fixed** in `literature/exterior-convex-references.bib`, each
  new DOI checked against Crossref: `10.24330/ieja.663094`, `10.1006/jabr.1996.6903`,
  `10.1007/b139094`. None of the three was printed in either article's PDF (DOIs are suppressed in
  the builds), so no published version is affected.
- **Finding 2 (Theorem 4.2 without a key): fixed**: `[cite:@AmataCrupi2020KK]` added at the
  proof of Theorem 23 and in §10.1.
- **Finding 6, "§2.2 asymptotics": fixed**: the sentence now says Linusson leaves the asymptotics
  in n as an open problem.
- **Findings 3 and 4**: proposed wording awaits Jan, in the working home's
  `20-projects/exterior-convex/working-notes/review-article2-step2-drafts-2026-10-08.org`.
- **Still to supply (Jan)**: Horn–Johnson 2nd ed. (theorem number), Linusson 1999 published
  version (numbering), and optionally Stanley 1996.

## Acquisition attempts (2026-10-09, Claude on jts-pc)

The three outstanding sources were chased from jts-pc, with the LiU VPN up (`ppp0`, peer
`130.236.0.1`). **None was obtained**, so entries 11 and 12 and finding 5 stand exactly as written
above. What follows records the routes tried, so they are not tried again blindly.

- **Linusson 1999, published Combinatorica version.** Unpaywall (`10.1007/s004930050055`) returns
  `oa_status: closed`, `has_repository_copy: false`, no OA locations at all — so the
  open-access-first rule is satisfied and the subscription route is the correct one. But
  `link.springer.com/content/pdf/10.1007/s004930050055.pdf` answers **HTTP 200 with a 3 KB
  "Client Challenge — JavaScript is disabled in your browser" page**, not the PDF. This is the
  bot-challenge-before-entitlement behaviour the workspace convention already records for
  ScienceDirect and SSRN; Springer now does it too, and the 200 status makes it easier to mistake
  for success. **A scripted fetch cannot get this paper. It needs a browser on the VPN**, and the
  file then belongs in `literature/subscription/` with its provenance stated.
- **Horn & Johnson, *Matrix Analysis*, 2nd ed.** Three routes, all closed:
  - *The NAS library* (`jts-nas.tailcc45b2.ts.net/library/textbooks/`): all **46** items were
    listed across the seven sections and searched for *horn*, *johnson*, *matrix*, *linear*,
    *perron* and *stanley*. The only hits are Schrijver's linear programming, Baccelli et al., and
    Stanley's *Enumerative Combinatorics* vols. 1–2. **Neither Horn–Johnson nor Stanley's
    *Combinatorics and Commutative Algebra* is in the library**, confirming section B's note by
    enumeration rather than by name search alone.
  - *Cambridge's own free front matter and index PDFs* for ISBN 978-0-521-83940-2 (which would at
    least give §8.4's exact title and page range): `assets.cambridge.org` **times out from this
    machine**, twice, at 90 s, and the same URL fetched through the agent's own web tool returned
    no content. Not retried further; note that even the index gives page numbers, not theorem
    numbers, so this route could never have settled 8.4.5 on its own.
  - *Secondary corroboration.* Several sources agree that chapter 8 of the 2nd edition is
    "Positive and Nonnegative Matrices" with a §8.4 "Irreducible nonnegative matrices", which is
    where a statement requiring `M′` irreducible would live. That is consistent with the `.bib`
    note's "believed Theorem 8.4.5" but **corroborates nothing**: no source consulted states what
    8.4.5 says. The citation therefore still reads "Ch. 8", and it was **not** tightened to "§8.4"
    on this evidence — the section title was not confirmed from Cambridge's own table of contents.
  - *The year, finding 6.* Left as `year = {2013}`, deliberately. Cambridge's own pages disagree
    with each other: the hardback with this ISBN is dated **22 October 2012** (Crossref and the
    Cambridge assets record) while the Higher Education listing gives **20 December 2012**, and
    2013 is the year the edition is normally cited by and is what the copyright page is understood
    to say. The copyright page is the only authority and it is inside the front matter PDF that
    could not be fetched. Changing a year on the strength of a bookseller date, against the
    edition's conventional year, is the failure mode this certificate exists to prevent, so
    nothing was changed; **this stays an open question for whoever opens the book.**

**Consequence for the responsibility paragraph.** "The reference list has been checked against
primary sources" is still not wholly true, for exactly the two reasons already stated — not for any
new one. Nothing in the manuscript's citations was altered on 2026-10-09 except `Stanley1996`'s
`edition` field, which is a rendering fix (`{2nd}` printed "2nd."; `{2}` prints "2nd ed.") and
touches no claim.

## Both sources supplied — findings 5 and 6 resolved (2026-10-09, later)

Jan obtained both from a browser on the LiU VPN and put them in
`20-projects/exterior-convex/literature/subscription/`. Both were read. **Both findings turned out
to be real defects, not formalities**, and the manuscript has been corrected.

### Finding 5 — resolved, and the answer was no

Finding 5 asked whether the published Combinatorica version keeps the preprint's numbering and
still prints both appendix tables. **It does neither.** The journal version is 13 pages against the
preprint's 26 and was substantially cut and reorganised. Every locator in article 2 was therefore
wrong for the version its `.bib` entry names. Verified against the PDF, statement by statement:

| article 2 cited | in the published version |
|---|---|
| §5 (`def-linusson`) | **§3**, "The number of f-vectors for simplicial complexes" |
| Theorem 5.2 (`thm-linusson`) | **Theorem 3.2**, equations (6) and (7) — transcription matches exactly |
| Theorem 5.3 (polynomiality in *p*) | **Theorem 3.3** |
| Proposition 5.4 (leading coefficient) | **Proposition 2.8**, carried to *E* and *F* by Theorem 3.3 |
| Tables 5 and 6 | **not present at all** |

The last row is the one that mattered. The published version **has no appendix** and prints exactly
one table, its own Table 1, of *M*ᵖ(*n*). The *f*-vector tables — Table 5 of *F*ᵖ(*n*) and Table 6 of
*E*ᵖ(*p*,*k*), the 100 + 99 entries article 2 checks itself against — exist only in the preprint.
Confirmed three ways: the string `3617645` (the value §4 says is "printed in Linusson's Table 5")
does not occur anywhere in the published text; §3 contains no numeric data at all; and the words
"appendix" and "Table" occur in the published version only in the caption of Table 1.

A verification claim is only as good as a reader's ability to repeat it, so §10.1's
"all 199 printed entries" would have sent a reader to a paper that does not contain them.
**Corrected:** every numbered result now cites the published version at its published number, and
the tables are cited to a separate `@unpublished` entry, `Linusson1999preprint`. The distinction is
stated once in `rem-transcription` and holds for the whole paper.

Also confirmed in §3's prose, so the manuscript's boundary values are sourced: *F*ᵖ(−1) = 1,
*F*ᵖ(0) = 2, *F*⁰(*n*) = 2, *E*ᵖ(*n*,−1) = 1, *E*ᵖ(*n*,*n*) = 1, *E*ᵖ(*n*,*k*) = 0 for *k* > *n*,
and *F*ᵖ(*n*) = ∑ₖ *E*ᵖ(*n*,*k*) as published equation (5). Bibliographic data all match: volume 19,
number 2, pages 255–266, 1999; received 28 February 1996, revised 26 February 1998.

### Finding 6 — resolved, and "believed Theorem 8.4.5" was right about the number and wrong about the theorem

**The year is settled and was nearly changed on worse evidence.** The copyright page reads
"First published 1985 / First paperback edition 1990 / **Second edition first published 2013**",
copyright "1985, 2013", with Library of Congress "QA188.H66 2012". Crossref's 2012-10-22 and
Cambridge's "20 December 2012" are release dates for the ISBN, not the edition's year.
`year = {2013}` stands, now on the primary source rather than on convention.

**The locator was wrong.** Theorem 8.4.5 exists, and it is *not* a strict-comparison theorem. It is
the equality case:

> **Theorem 8.4.5.** Let *A*, *B* ∈ *Mₙ*. Suppose that *A* is nonnegative and irreducible, and
> *A* ≥ |*B*|. Let λ = e^{iφ}ρ(*B*) be a given maximum-modulus eigenvalue of *B*. If
> ρ(*A*) = ρ(*B*), then there is a diagonal unitary matrix *D* ∈ *Mₙ* such that
> *B* = e^{iφ}*DAD*⁻¹.

Section 8.4, "Irreducible nonnegative matrices" (p. 533), contains **only** Lemmas 8.4.1–8.4.3,
Theorems 8.4.4–8.4.5 and Corollaries 8.4.6–8.4.7, and none of them is the strict comparison. In
this book the strict inequality appears **only as Problem 8.2.P15(b)**, and only for *B* positive.
So neither the old "Ch. 8" nor the believed "Theorem 8.4.5" would have supported the sentence as a
reader would check it.

**Corrected, and the statement is still true** — it just needs two results rather than one:

> **Corollary 8.1.19.** Let *A*, *B* ∈ *Mₙ* be nonnegative. If 0 ≤ *A* ≤ *B*, then
> ρ(*A*) ≤ ρ(*B*).

gives the weak inequality, and Theorem 8.4.5 excludes equality: for non-negative *M* and *M*′ it
forces each *M*[*i*][*j*] = |*M*′[*i*][*j*]|, hence *M* = *M*′. `prop-perron-threshold` now cites
both and says in one clause how the second delivers strictness, so a reader who looks up 8.4.5 is
not left wondering why an equality theorem was cited for a strict inequality.

**Status of entries 11 and 12.** Entry 11 (Horn & Johnson) is now **VERIFIED** against the book.
Entry 12 (Stanley, *Combinatorics and Commutative Algebra*) is **still not verified** — it was not
supplied, is not in the NAS library, and its claim carries no locator, so the risk stays low.

---

## Today's three new locators and one new reference (2026-10-10, Claude on jts-yoga)

The manuscript gained, on 2026-10-10, two Horn–Johnson locators in `prop-recurrence`'s proof and a
whole new reference carrying two locators in the new `lem-transfer-support` / `prop-growth-constant`
material. None of them was covered above, because all of them postdate the sections above. All four
are now verified **against the primary sources, read here, and quoted**.

### Entry 11 extended — `HornJohnson2013`, two further locators

Same copy as finding 6: `math-library/textbooks/linear-algebra/horn-johnson-2013-matrix-analysis-2ed.pdf`,
662 pdf pages. Printed page numbers below.

> **Theorem 5.7.10** (p. 372). "If *f* is a pre-norm on *Mₙ*, in particular, if it is a vector
> norm, then lim_{*k*→∞} [*f*(*Aᵏ*)]^{1/*k*} = ρ(*A*) for all *A* ∈ *Mₙ*."

Supports `prop-recurrence`'s step that ‖*Tₙ*(δ)^*k*‖^{1/*k*} → ρ(*Tₙ*(δ)) for ‖·‖ the entry sum.
**Exactly the right form**: the paper claims only that the entry sum is a norm, and 5.7.10 asks for
a *pre-norm*, so no submultiplicativity is needed. Gelfand's formula in this book (Corollary 5.6.14)
would have required a matrix norm; the manuscript's choice is the weaker hypothesis and is correct.

> **Theorem 8.3.1** (p. 529). "If *A* ∈ *Mₙ* is nonnegative, then ρ(*A*) is an eigenvalue of *A*
> and there is a nonnegative nonzero vector *x* such that *Ax* = ρ(*A*)*x*."

Supports the step that the spectral radius is itself an eigenvalue, the Perron root. The
manuscript quotes this one essentially verbatim and **needs no irreducibility**, which is the
point — `prop-recurrence` covers δ = 0, where *Tₙ*(0) is reducible. Verified that 8.3.1 as printed
carries no irreducibility hypothesis.

### Entry 15 — Flajolet & Sedgewick (2009) — `FlajoletSedgewick2009` — **VERIFIED**

**Citation:** P. Flajolet, R. Sedgewick, *Analytic Combinatorics*, Cambridge University Press,
2009, ISBN 978-0-521-89806-5, DOI `10.1017/CBO9780511801655`.

**Copy checked:** `math-library/textbooks/combinatorics/analyticcombinatoricsbook.pdf`, 822 pdf
pages. The book is **freely available from the authors**, so it is held legitimately and is not a
`subscription/` item.

**Claims supported and verdicts:**

- `prop-growth-constant`'s proof, `[cite:@FlajoletSedgewick2009 Theorem V.7]` — **verified**,
  printed p. 343, in §V.5 "Paths in graphs and automata", titled "Asymptotics of paths in graphs":

  > "Consider the matrix *F*(*z*) = (*I* − *zT*)⁻¹, where *T* is a scalar non-negative matrix, in
  > particular, the adjacency matrix of a graph equipped with positive weights. … If *T* is
  > irreducible and aperiodic, then ρ = λ₁⁻¹ is the unique dominant singularity of each
  > *F*^{*i*,*j*}(*z*), and \[*zⁿ*\]*F*^{*i*,*j*}(*z*) = ϕ_{*i*,*j*}λ₁ⁿ + *O*(ϱⁿ), 0 ≤ ϱ < λ₁, for
  > computable constants ϕ_{*i*,*j*} > 0."

  The manuscript's use is exactly this, with λ₁ identified as the Perron root and
  \[*zᵐ*\]*F*_{τ,τ′}(*z*) = (*Tₙ*(δ)^*m*)\[τ\]\[τ′\], which is immediate from the resolvent.
  Both hypotheses — irreducible **and** aperiodic — are the two the paper establishes from
  `lem-transfer-support`, and neither is dispensable in the source.
- The digraph paragraph after `lem-transfer-support`, `[cite:@FlajoletSedgewick2009 Note V.31]`,
  criterion (iii) — **verified**, printed p. 342, "Sufficient conditions for aperiodicity":

  > "(iii) *T* is irreducible and at least one diagonal element of *T* is non-zero."

  The paper's argument is a loop at *every* vertex, which is stronger, so the criterion applies.
  Criterion (i) ("*T* has strictly positive entries") would **not** serve: *Tₙ*(δ) has zero
  entries for δ ≤ *n*, by `lem-transfer-support` itself.
- Not relied on, but noted so a reader is not surprised: **Note V.34** (printed p. 345) is this
  book's statement of the named Perron–Frobenius theorem, derived there from Theorem V.7's proof.
  The manuscript does not cite it, and does not need to.

### One correction to the manuscript, found by this pass

`.org:774`, the §1.4 summary table, read "proved modulo Linusson's **Thm. 5.3**" — the *preprint's*
number, which finding 5 established is **Theorem 3.3** in the published version that `Linusson1999`
names. Every one of the other eight references to that result in the manuscript already said 3.3;
this single cell had been missed, and it sits in the paper's most-read table. **Corrected.**

### Status after this pass

Checked against the manuscript's actual citation list — seventeen keys, extracted from the `.org`
rather than recalled: `AmataCrupi2020`, `AmataCrupi2020KK`, `AmataCrupi2021`,
`AramovaHerzogHibi1997`, `FlajoletSedgewick2009`, `HornJohnson2013`, `Kozlov1997`, `Kruskal1963`,
`Kupreyeva2019`, `Linusson1999`, `Linusson1999preprint`, `Macaulay2`, `OEIS`, `SageMath`,
`Skoldberg1999`, `SnellmanArticle1`, `Stanley1996`.

Every one of them now has an entry, and every theorem-level locator in the manuscript has been
read in a primary source, with **one** exception: `Stanley1996` (entry 12), which was never
supplied and whose single claim carries no locator. `Kruskal1963` is bibliographically verified
with no passage relied on (entry 13–14); note that `Katona1968`, which entry 13–14 also covers, is
**no longer cited** by the manuscript — the entry is harmless but describes one key more than the
paper uses. The remaining decision is Jan's and is small.


==> anc/lean/ExteriorConvex.lean <==
import ExteriorConvex.Vertices.Bridge
import ExteriorConvex.Vertices.Windows
import ExteriorConvex.Vertices.Simplex
import ExteriorConvex.Vertices.Binomial
import ExteriorConvex.Vertices.ExtremalMatrix
import ExteriorConvex.Vertices.Count
import ExteriorConvex.Spine.Complexes
import ExteriorConvex.Spine.LYM
import ExteriorConvex.Spine.KozlovThm
import ExteriorConvex.Spine.Sumset
import ExteriorConvex.Spine.EdgeCases
import ExteriorConvex.Spine.Permissive
import ExteriorConvex.Counting.Stats
import ExteriorConvex.Counting.Duality
import ExteriorConvex.Counting.Chaining
import ExteriorConvex.Counting.Transfer
import ExteriorConvex.Counting.Structure
import ExteriorConvex.Counting.NilpotentReduction
import ExteriorConvex.Counting.Delta0
import ExteriorConvex.Counting.Proper
import ExteriorConvex.Counting.ProperBlock
import ExteriorConvex.Counting.ProperDegree
import ExteriorConvex.Counting.ProperThreshold
import ExteriorConvex.Counting.Recurrence


==> anc/lean/ExteriorConvex/Counting/Chaining.lean <==
/-
Copyright (c) 2026 Jan Snellman. All rights reserved.

# Rung C1 of the article-2 formalisation: the water-filling clamp

Formalisation of Lemma 1, Lemma 2 and Theorem A of
`working-notes/bijective-chaining-greedy-windows.org` (§§0–3) — the
closed-form degreewise clamp of `rem-explicit-inverse` / `eq:water-filling`
in `article/exterior-convex_article2_draft_3.org`, and the injectivity of
the sum map `Φ` on chained tuples that it yields.  Per
`working-notes/PLAN-formalise-article2.org`, rung C1.  Surjectivity (the
note's Lemma W) is deliberately **not** formalised: it is open
combinatorially, and its algebraic proof routes through Amata–Crupi
lex-submodule theory (rung C3, a non-target).

Design decisions, per the plan for this rung:

* **Absolute degrees are indexed by total functions `ℕ → ℕ`**, zero outside
  the supported window, exactly as `Amat` is total on ℤ²: `extN` extends an
  `f`-vector by zero, `shiftAbs dk` places it in absolute degrees
  `dk, …, dk + n`.  No `Fin (N+1)` bookkeeping.  The bridge to article 1's
  ℝ-valued `ffvec` (`Spine/Sumset.lean`) is `ffvec_eq_phi`.
* **Chaining is stated in the absolute form** `t̂_i < ρ̂_{i+1}` of the
  note's §0, where `t̂_i = tp(s⃗_i) + d_i` and `ρ̂_i = indeg(s⃗_i) + d_i`
  (`hatTop`, `hatIndeg`): the gap vector `δ` never appears, and **no
  monotonicity of `d` is needed anywhere** in Lemma 2 or Theorem A.
  `chained_iff_gap` is the dictionary back to the manuscript's printed
  `tp(s⃗_{i-1}) < indeg(s⃗_i) + δ_i` with `δ_i = d_i − d_{i-1} ∈ ℕ`, under
  `Monotone d`; monotonicity is used only in its ⟸ direction.
* **The clamp `Q_i(j) = max(0, x(j) − Σ_{k>i} C_k(j))` is ℕ-truncated
  subtraction** (`Qclamp`): over ℕ, `x - t` *is* `max(0, x − t)`, so the
  note's outer `max(0,·)` is absorbed into the ambient arithmetic.  This
  genuinely collapses the two cases of Theorem A's proof at the level of
  the statement: in the case `j < ρ̂_{c+1}` the subtraction is exact
  (`(y + t) - t = y`), in the case `j > t̂_c` it truncates to zero, which
  is the correct value (`x ≤ t → x - t = 0`).  The case split survives
  only inside the proof of `Qclamp_phi`, as `chained_dichotomy`.

Component indices are 0-based here (`i : Fin r`), against the note's
1-based `i = 1, …, r`; a cut index `c : ℕ` corresponds to the note's
`i = c` in `Q_i`/`y_i`, so `tailC n d c` sums the note's `Σ_{k>c}` and
`headPhi d s c` is the note's `y_c = Σ_{k≤c}`.

**`native_decide` is banned in this development** (it would add the axiom
`Lean.ofReduceBool`).
-/
import ExteriorConvex.Counting.Stats
import ExteriorConvex.Spine.Sumset

open Finset

namespace ExteriorConvex

/-! ## Lemma 1: profile of a single `f`-vector

For `s⃗ ∈ 𝓕_n` with `ρ = indeg(s⃗)`, `t = tp(s⃗)`:  `s(m) = C(n,m)` for
`m < ρ`; `0 < s(m) < C(n,m)` for `ρ ≤ m ≤ t`; `s(m) = 0` for `m > t`.
The last clause is `Stats.lean`'s `apply_eq_zero_of_top_lt` verbatim and
the first is one `le_antisymm` away from `choose_le_of_lt_indeg`; only the
middle clause is genuinely new, and it is exactly where downward closure
enters, through the two propagation lemmas below. -/

/-- Positivity propagates downward in an order ideal: a `b`-face has
subsets of every smaller cardinality, and they are faces too. -/
theorem fEntry_pos_of_le {n : ℕ} {D : Finset (Finset (Fin n))}
    (hD : IsOrderIdeal D) {a b : ℕ} (hab : a ≤ b) (hb : 0 < fEntry D b) :
    0 < fEntry D a := by
  rw [fEntry, card_pos] at hb ⊢
  obtain ⟨σ, hσ⟩ := hb
  obtain ⟨hσD, hσcard⟩ := mem_filter.mp hσ
  obtain ⟨τ, hτσ, hτcard⟩ := exists_subset_card_eq (show a ≤ #σ by omega)
  exact ⟨τ, mem_filter.mpr ⟨hD hσD hτσ, hτcard⟩⟩

/-- Fullness propagates downward in an order ideal: if every `b`-set is a
face then so is every `a`-set with `a ≤ b ≤ n`, since it extends to a
`b`-set. -/
theorem fEntry_eq_choose_of_le {n : ℕ} {D : Finset (Finset (Fin n))}
    (hD : IsOrderIdeal D) {a b : ℕ} (hab : a ≤ b) (hbn : b ≤ n)
    (hb : fEntry D b = n.choose b) : fEntry D a = n.choose a := by
  -- every `b`-subset of `[n]` is a face: a full count forces the full set
  have hall : ∀ σ : Finset (Fin n), #σ = b → σ ∈ D := by
    have hsub : D.filter (fun t => #t = b) ⊆
        univ.filter fun t : Finset (Fin n) => #t = b :=
      fun t ht => mem_filter.mpr ⟨mem_univ t, (mem_filter.mp ht).2⟩
    have hcard : #(univ.filter fun t : Finset (Fin n) => #t = b) ≤
        #(D.filter fun t => #t = b) := by
      have h1 : #(univ.filter fun t : Finset (Fin n) => #t = b) =
          n.choose b := fEntry_univ b
      have h2 : #(D.filter fun t => #t = b) = n.choose b := hb
      omega
    have heq := eq_of_subset_of_card_le hsub hcard
    intro σ hσ
    have hmem : σ ∈ D.filter fun t => #t = b := by
      rw [heq]
      exact mem_filter.mpr ⟨mem_univ σ, hσ⟩
    exact (mem_filter.mp hmem).1
  -- hence every `a`-subset is a face, by extension and downward closure
  have hallA : ∀ τ : Finset (Fin n), #τ = a → τ ∈ D := by
    intro τ hτ
    obtain ⟨σ, hτσ, hσcard⟩ := exists_superset_card_eq
      (show #τ ≤ b by omega) (by simpa using hbn)
    exact hD (hall σ hσcard) hτσ
  have hfil : D.filter (fun t => #t = a) =
      univ.filter fun t : Finset (Fin n) => #t = a := by
    ext t
    simp only [mem_filter, mem_univ, true_and]
    exact ⟨fun h => h.2, fun h => ⟨hallA t h, h⟩⟩
  rw [fEntry, hfil]
  exact fEntry_univ a

/-- The top statistic is attained: if `tp(s⃗) ≥ 0` there is an index at
`tp(s⃗)` with a positive entry.  (No membership in `𝓕_n` needed.) -/
theorem exists_apply_pos_of_top_nonneg {n : ℕ} {s : Fin (n + 1) → ℕ}
    (h : 0 ≤ top s) : ∃ j : Fin (n + 1), (j.val : ℤ) = top s ∧ 0 < s j := by
  rw [top] at h ⊢
  split_ifs at h ⊢ with hne
  · exact ⟨_, rfl, (mem_filter.mp (max'_mem _ hne)).2⟩
  · exact absurd h (by omega)

/-- The initial-degree statistic is attained: if `indeg(s⃗) ≤ n` there is
an index at `indeg(s⃗)` with a strictly sub-binomial entry. -/
theorem exists_apply_lt_choose_of_indeg_le {n : ℕ} {s : Fin (n + 1) → ℕ}
    (h : indeg s ≤ n) :
    ∃ j : Fin (n + 1), j.val = indeg s ∧ s j < n.choose j.val := by
  rw [indeg] at h ⊢
  split_ifs at h ⊢ with hne
  · exact ⟨_, rfl, (mem_filter.mp (min'_mem _ hne)).2⟩
  · exact absurd h (by omega)

/-- Lemma 1, below the window: `s(m) = C(n,m)` for `m < indeg(s⃗)`. -/
theorem apply_eq_choose_of_lt_indeg {n : ℕ} {s : Fin (n + 1) → ℕ}
    (hs : s ∈ Fn n) {m : Fin (n + 1)} (h : m.val < indeg s) :
    s m = n.choose m.val :=
  le_antisymm (apply_le_choose_of_mem_Fn hs m) (choose_le_of_lt_indeg h)

/-- Lemma 1, window, lower half: `0 < s(m)` for `m ≤ tp(s⃗)` — positivity
at the top propagates down by downward closure. -/
theorem apply_pos_of_le_top {n : ℕ} {s : Fin (n + 1) → ℕ} (hs : s ∈ Fn n)
    {m : Fin (n + 1)} (h : (m.val : ℤ) ≤ top s) : 0 < s m := by
  obtain ⟨j, hj, hjpos⟩ :=
    exists_apply_pos_of_top_nonneg (le_trans (Int.natCast_nonneg _) h)
  obtain ⟨D, hD, rfl⟩ := mem_Fn.mp hs
  exact fEntry_pos_of_le hD (show m.val ≤ j.val by omega) hjpos

/-- Lemma 1, window, upper half: `s(m) < C(n,m)` for `indeg(s⃗) ≤ m` —
fullness at `m` would propagate down to the witness at `indeg(s⃗)`. -/
theorem apply_lt_choose_of_indeg_le {n : ℕ} {s : Fin (n + 1) → ℕ}
    (hs : s ∈ Fn n) {m : Fin (n + 1)} (h : indeg s ≤ m.val) :
    s m < n.choose m.val := by
  obtain ⟨j, hj, hjlt⟩ :=
    exists_apply_lt_choose_of_indeg_le (le_trans h m.is_le)
  obtain ⟨D, hD, rfl⟩ := mem_Fn.mp hs
  simp only [fvecN_apply] at hjlt ⊢
  by_contra hcon
  have heq : fEntry D m.val = n.choose m.val :=
    le_antisymm (fEntry_le_choose D m.val) (not_lt.mp hcon)
  have := fEntry_eq_choose_of_le hD (show j.val ≤ m.val by omega) m.is_le heq
  omega

/-- **Lemma 1** of the note, packaged: an `f`-vector in `𝓕_n` is the full
binomial below `indeg`, strictly pinched between `0` and the binomial on
the window `[indeg, tp]`, and zero above `tp`. -/
theorem profile_of_mem_Fn {n : ℕ} {s : Fin (n + 1) → ℕ} (hs : s ∈ Fn n)
    (m : Fin (n + 1)) :
    (m.val < indeg s → s m = n.choose m.val) ∧
      (indeg s ≤ m.val → (m.val : ℤ) ≤ top s →
        0 < s m ∧ s m < n.choose m.val) ∧
      (top s < (m.val : ℤ) → s m = 0) :=
  ⟨fun h => apply_eq_choose_of_lt_indeg hs h,
   fun h1 h2 => ⟨apply_pos_of_le_top hs h2, apply_lt_choose_of_indeg_le hs h1⟩,
   fun h => apply_eq_zero_of_top_lt h⟩

/-! ## Absolute degrees: total-function placement

Everything downstream lives in absolute degrees `j : ℕ`, as total
functions vanishing outside the relevant window — the analogue of `Amat`'s
totality on ℤ², which rung B found load-bearing. -/

/-- Extension of an `f`-vector by zero to a total function on ℕ. -/
def extN {n : ℕ} (s : Fin (n + 1) → ℕ) : ℕ → ℕ :=
  fun m => if h : m ≤ n then s ⟨m, Nat.lt_succ_of_le h⟩ else 0

@[simp] theorem extN_val {n : ℕ} (s : Fin (n + 1) → ℕ) (m : Fin (n + 1)) :
    extN s m.val = s m := by
  simp only [extN]
  split_ifs with h
  · exact congrArg s (Fin.eta m _)
  · exact absurd m.is_le h

theorem extN_of_le {n : ℕ} {s : Fin (n + 1) → ℕ} {m : ℕ} (h : m ≤ n) :
    extN s m = s ⟨m, Nat.lt_succ_of_le h⟩ := by
  simp only [extN]
  split_ifs
  rfl

theorem extN_of_gt {n : ℕ} {s : Fin (n + 1) → ℕ} {m : ℕ} (h : n < m) :
    extN s m = 0 := by
  simp only [extN]
  split_ifs with h'
  · exact absurd h' (by omega)
  · rfl

/-- Placement in absolute degrees: shift by `dk`, zero below `dk`. -/
def shiftAbs (dk : ℕ) (f : ℕ → ℕ) : ℕ → ℕ :=
  fun j => if dk ≤ j then f (j - dk) else 0

theorem shiftAbs_of_le {dk : ℕ} (f : ℕ → ℕ) {j : ℕ} (h : dk ≤ j) :
    shiftAbs dk f j = f (j - dk) := by
  simp only [shiftAbs]
  split_ifs
  rfl

theorem shiftAbs_of_lt {dk : ℕ} (f : ℕ → ℕ) {j : ℕ} (h : j < dk) :
    shiftAbs dk f j = 0 := by
  simp only [shiftAbs]
  split_ifs with h'
  · exact absurd h' (by omega)
  · rfl

@[simp] theorem shiftAbs_apply_add (dk : ℕ) (f : ℕ → ℕ) (m : ℕ) :
    shiftAbs dk f (m + dk) = f m := by
  rw [shiftAbs_of_le f (Nat.le_add_left dk m), Nat.add_sub_cancel]

/-- The note's `C_k(j) = C(n, j − d_k)`, zero below `d_k` — and zero above
`d_k + n` for free, since `C(n,m) = 0` for `m > n`. -/
def Cabs (n dk : ℕ) : ℕ → ℕ :=
  shiftAbs dk fun m => n.choose m

/-- Below its window a component contributes the full binomial: at
absolute degree `j < indeg(s⃗) + dk`, the placed entry is `C_k(j)`.
(The single-component half of Lemma 2(b), from Lemma 1.) -/
theorem shiftAbs_extN_of_lt_indeg {n : ℕ} {s : Fin (n + 1) → ℕ}
    (hs : s ∈ Fn n) {dk j : ℕ} (h : (j : ℤ) < (indeg s : ℤ) + dk) :
    shiftAbs dk (extN s) j = Cabs n dk j := by
  rcases lt_or_ge j dk with hj | hj
  · rw [shiftAbs_of_lt _ hj, Cabs, shiftAbs_of_lt _ hj]
  · have h1 : j - dk < indeg s := by omega
    have h2 : j - dk ≤ n := by have := indeg_le s; omega
    rw [Cabs, shiftAbs_of_le _ hj, shiftAbs_of_le _ hj, extN_of_le h2]
    exact apply_eq_choose_of_lt_indeg hs h1

/-- Above its window a component contributes zero: at absolute degree
`j > tp(s⃗) + dk`, the placed entry vanishes.  (No membership in `𝓕_n`
needed — `Stats.lean`'s `apply_eq_zero_of_top_lt` is unconditional.) -/
theorem shiftAbs_extN_of_top_lt {n : ℕ} {s : Fin (n + 1) → ℕ} {dk j : ℕ}
    (h : top s + dk < (j : ℤ)) : shiftAbs dk (extN s) j = 0 := by
  rcases lt_or_ge j dk with hj | hj
  · exact shiftAbs_of_lt _ hj
  · rw [shiftAbs_of_le _ hj]
    rcases lt_or_ge n (j - dk) with h2 | h2
    · exact extN_of_gt h2
    · rw [extN_of_le h2]
      exact apply_eq_zero_of_top_lt
        (show top s < ((j - dk : ℕ) : ℤ) by omega)

/-- The componentwise cap: a placed entry never exceeds the binomial. -/
theorem shiftAbs_extN_le_Cabs {n : ℕ} {s : Fin (n + 1) → ℕ}
    (hs : s ∈ Fn n) (dk j : ℕ) : shiftAbs dk (extN s) j ≤ Cabs n dk j := by
  rcases lt_or_ge j dk with hj | hj
  · rw [shiftAbs_of_lt _ hj, Cabs, shiftAbs_of_lt _ hj]
  · rw [Cabs, shiftAbs_of_le _ hj, shiftAbs_of_le _ hj]
    rcases lt_or_ge n (j - dk) with h2 | h2
    · rw [extN_of_gt h2]
      exact Nat.zero_le _
    · rw [extN_of_le h2]
      exact apply_le_choose_of_mem_Fn hs _

/-! ## The sum map, the clamp and the chaining condition -/

/-- The sum map `Φ` of the note's §0, in absolute degrees:
`Φ(s⃗_1,…,s⃗_r)(j) = Σ_k s_k(j − d_k)`, each summand read as zero outside
its window. -/
def Phi {n r : ℕ} (d : Fin r → ℕ) (s : Fin r → Fin (n + 1) → ℕ) : ℕ → ℕ :=
  fun j => ∑ k, shiftAbs (d k) (extN (s k)) j

/-- The note's `y_c`: the partial sum of the components `k < c`
(0-based). -/
def headPhi {n r : ℕ} (d : Fin r → ℕ) (s : Fin r → Fin (n + 1) → ℕ)
    (c : ℕ) : ℕ → ℕ :=
  fun j => ∑ k ∈ univ.filter fun k : Fin r => k.val < c,
    shiftAbs (d k) (extN (s k)) j

/-- The tail binomial sum `Σ_{k ≥ c} C_k(j)` (0-based; the note's
`Σ_{k > i} C_k(j)` at 1-based `i = c`). -/
def tailC {r : ℕ} (n : ℕ) (d : Fin r → ℕ) (c : ℕ) : ℕ → ℕ :=
  fun j => ∑ k ∈ univ.filter fun k : Fin r => c ≤ k.val, Cabs n (d k) j

/-- The water-filling clamp `Q_c(j) = max(0, x(j) − Σ_{k≥c} C_k(j))` of
`eq:water-filling` — the outer `max(0,·)` **is** ℕ-truncated
subtraction. -/
def Qclamp {r : ℕ} (n : ℕ) (d : Fin r → ℕ) (c : ℕ) (x : ℕ → ℕ) : ℕ → ℕ :=
  fun j => x j - tailC n d c j

/-- The greedy slice `ŝ_i(m) = Q_{i+1}(m + d_i) − Q_i(m + d_i)` (0-based
`i`; the note's `ŝ_i(m) = Q_i(m+d_i) − Q_{i−1}(m+d_i)`, 1-based). -/
def greedySlice {r : ℕ} (n : ℕ) (d : Fin r → ℕ) (x : ℕ → ℕ) (i : Fin r) :
    Fin (n + 1) → ℕ :=
  fun m => Qclamp n d (i.val + 1) x (m.val + d i) -
    Qclamp n d i.val x (m.val + d i)

/-- `t̂_i = tp(s⃗_i) + d_i`, the absolute top degree of component `i`. -/
def hatTop {n r : ℕ} (d : Fin r → ℕ) (s : Fin r → Fin (n + 1) → ℕ)
    (i : Fin r) : ℤ :=
  top (s i) + d i

/-- `ρ̂_i = indeg(s⃗_i) + d_i`, the absolute initial degree of component
`i` (ℤ-valued, for uniform comparison with `hatTop`). -/
def hatIndeg {n r : ℕ} (d : Fin r → ℕ) (s : Fin r → Fin (n + 1) → ℕ)
    (i : Fin r) : ℤ :=
  (indeg (s i) : ℤ) + d i

/-- The chaining condition of `thm-chaining`, in the absolute form of the
note's §0: `t̂_i < ρ̂_{i+1}` for adjacent components.  Equivalent to the
manuscript's printed `tp(s⃗_{i-1}) < indeg(s⃗_i) + δ_i` when `d` is sorted
(`chained_iff_gap`), but stated without the gap vector `δ`. -/
def Chained {n r : ℕ} (d : Fin r → ℕ) (s : Fin r → Fin (n + 1) → ℕ) :
    Prop :=
  ∀ ⦃i j : Fin r⦄, i.val + 1 = j.val → hatTop d s i < hatIndeg d s j

/-- **The dictionary to the manuscript's printed form** (`thm-chaining`):
under `Monotone d` (the manuscript's sortedness hypothesis), the absolute
chaining condition is equivalent to the printed
`tp(s⃗_{i-1}) < indeg(s⃗_i) + δ_i`, `δ_i = d_i − d_{i-1} ∈ ℕ`.
Monotonicity is used **only in the ⟸ direction**: the absolute form
implies the printed one for arbitrary `d`, truncation or no truncation. -/
theorem chained_iff_gap {n r : ℕ} {d : Fin r → ℕ}
    {s : Fin r → Fin (n + 1) → ℕ} (hd : Monotone d) :
    Chained d s ↔ ∀ ⦃i j : Fin r⦄, i.val + 1 = j.val →
      top (s i) < (indeg (s j) : ℤ) + ((d j - d i : ℕ) : ℤ) := by
  constructor
  · intro h i j hij
    have h1 := h hij
    simp only [hatTop, hatIndeg] at h1
    omega
  · intro h i j hij
    have h1 := h hij
    have hle : d i ≤ d j := hd (Fin.le_def.mpr (by omega))
    simp only [hatTop, hatIndeg]
    omega

/-! ## Lemma 2(a): windows normal form -/

/-- `ρ̂_i ≤ t̂_i + 1` always: `Stats.lean`'s support condition
`indeg ≤ tp + 1`, shifted into absolute degrees. -/
theorem hatIndeg_le_hatTop_add_one {n r : ℕ} (d : Fin r → ℕ)
    (s : Fin r → Fin (n + 1) → ℕ) (i : Fin r) :
    hatIndeg d s i ≤ hatTop d s i + 1 := by
  have := indeg_le_top_add_one (s i)
  simp only [hatTop, hatIndeg]
  omega

/-- Lemma 2(a): the absolute tops of a chained tuple are monotone.  (No
`𝓕_n` membership and no sortedness of `d` are needed: chaining alone
forces the windows into position.) -/
theorem hatTop_mono {n r : ℕ} {d : Fin r → ℕ}
    {s : Fin r → Fin (n + 1) → ℕ} (hc : Chained d s) :
    Monotone (hatTop d s) := by
  intro i j hij
  suffices H : ∀ m : ℕ, ∀ j : Fin r, j.val = i.val + m →
      hatTop d s i ≤ hatTop d s j by
    exact H (j.val - i.val) j (by have := Fin.le_def.mp hij; omega)
  intro m
  induction m with
  | zero =>
    intro j hj
    have hij' : i = j := Fin.ext (by omega)
    exact hij' ▸ le_refl _
  | succ m ih =>
    intro j hj
    have hlt : i.val + m < r := by have := j.isLt; omega
    have h1 := ih ⟨i.val + m, hlt⟩ rfl
    have h2 : hatTop d s ⟨i.val + m, hlt⟩ < hatIndeg d s j :=
      hc (show i.val + m + 1 = j.val by omega)
    have h3 := hatIndeg_le_hatTop_add_one d s j
    omega

/-- Lemma 2(a): the free windows of a chained tuple are pairwise disjoint
and in order — `t̂_i < ρ̂_j` for **every** `i < j`, not only adjacent
pairs. -/
theorem hatTop_lt_hatIndeg {n r : ℕ} {d : Fin r → ℕ}
    {s : Fin r → Fin (n + 1) → ℕ} (hc : Chained d s) {i j : Fin r}
    (hij : i < j) : hatTop d s i < hatIndeg d s j := by
  have h0 : i.val < j.val := hij
  have hlt : j.val - 1 < r := by have := j.isLt; omega
  have h1 : hatTop d s i ≤ hatTop d s ⟨j.val - 1, hlt⟩ :=
    hatTop_mono hc (Fin.le_def.mpr (show i.val ≤ j.val - 1 by omega))
  have h2 : hatTop d s ⟨j.val - 1, hlt⟩ < hatIndeg d s j :=
    hc (show j.val - 1 + 1 = j.val by omega)
  omega

/-- Lemma 2(a): the absolute initial degrees of a chained tuple are
monotone. -/
theorem hatIndeg_mono {n r : ℕ} {d : Fin r → ℕ}
    {s : Fin r → Fin (n + 1) → ℕ} (hc : Chained d s) :
    Monotone (hatIndeg d s) := by
  intro i j hij
  rcases eq_or_lt_of_le hij with rfl | hlt
  · exact le_refl _
  · have h1 := hatTop_lt_hatIndeg hc hlt
    have h2 := hatIndeg_le_hatTop_add_one d s i
    omega

/-- Lemma 2(b), uniqueness clause: at most one component is free in any
given absolute degree — two components whose free windows share a degree
coincide. -/
theorem window_disjoint {n r : ℕ} {d : Fin r → ℕ}
    {s : Fin r → Fin (n + 1) → ℕ} (hc : Chained d s) {i k : Fin r} {j : ℕ}
    (hi1 : hatIndeg d s i ≤ (j : ℤ)) (hi2 : (j : ℤ) ≤ hatTop d s i)
    (hk1 : hatIndeg d s k ≤ (j : ℤ)) (hk2 : (j : ℤ) ≤ hatTop d s k) :
    i = k := by
  rcases lt_trichotomy i k with h | h | h
  · have := hatTop_lt_hatIndeg hc h
    exfalso; omega
  · exact h
  · have := hatTop_lt_hatIndeg hc h
    exfalso; omega

/-- The case split of Theorem A's proof: for every cut `c` and absolute
degree `j`, either every component from `c` on is at or below the start of
its window (`j < ρ̂_k`), or every component before `c` is past its window
(`t̂_k < j`).  Lemma 2(a) guarantees at least one alternative. -/
theorem chained_dichotomy {n r : ℕ} {d : Fin r → ℕ}
    {s : Fin r → Fin (n + 1) → ℕ} (hc : Chained d s) (c j : ℕ) :
    (∀ k : Fin r, c ≤ k.val → (j : ℤ) < hatIndeg d s k) ∨
      (∀ k : Fin r, k.val < c → hatTop d s k < (j : ℤ)) := by
  rcases Nat.eq_zero_or_pos c with rfl | hc0
  · exact Or.inr fun k hk => absurd hk (Nat.not_lt_zero _)
  rcases lt_or_ge (c - 1) r with hcr | hcr
  · rcases lt_or_ge (hatTop d s ⟨c - 1, hcr⟩) (j : ℤ) with hj | hj
    · refine Or.inr fun k hk => lt_of_le_of_lt (hatTop_mono hc ?_) hj
      exact Fin.le_def.mpr (show k.val ≤ c - 1 by omega)
    · refine Or.inl fun k hk => ?_
      have h1 : (⟨c - 1, hcr⟩ : Fin r) < k := show c - 1 < k.val by omega
      have h2 := hatTop_lt_hatIndeg hc h1
      omega
  · exact Or.inl fun k hk => absurd k.isLt (by omega)

/-! ## Lemma 2(b) and Theorem A -/

/-- Splitting the sum map at a cut `c`: head components plus tail
components. -/
theorem phi_split {n r : ℕ} (d : Fin r → ℕ) (s : Fin r → Fin (n + 1) → ℕ)
    (c j : ℕ) :
    Phi d s j = headPhi d s c j +
      ∑ k ∈ univ.filter fun k : Fin r => c ≤ k.val,
        shiftAbs (d k) (extN (s k)) j := by
  simp only [Phi, headPhi]
  have hfil : (univ.filter fun k : Fin r => c ≤ k.val) =
      univ.filter fun k : Fin r => ¬k.val < c :=
    filter_congr fun k _ => not_lt.symm
  rw [hfil]
  exact (sum_filter_add_sum_filter_not univ _ _).symm

/-- Peeling the top component off a head sum. -/
theorem headPhi_succ {n r : ℕ} (d : Fin r → ℕ)
    (s : Fin r → Fin (n + 1) → ℕ) (i : Fin r) (j : ℕ) :
    headPhi d s (i.val + 1) j =
      headPhi d s i.val j + shiftAbs (d i) (extN (s i)) j := by
  simp only [headPhi]
  have hins : (univ.filter fun k : Fin r => k.val < i.val + 1) =
      insert i (univ.filter fun k : Fin r => k.val < i.val) := by
    ext k
    simp only [mem_filter, mem_univ, true_and, mem_insert]
    constructor
    · intro hk
      rcases Nat.lt_succ_iff_lt_or_eq.mp hk with h | h
      · exact Or.inr h
      · exact Or.inl (Fin.ext h)
    · rintro (rfl | hk)
      · omega
      · omega
  rw [hins, sum_insert (by simp)]
  exact Nat.add_comm _ _

/-- Lemma 2(b), gap case: in an absolute degree past window `c − 1` and
short of window `c` (0-based; out-of-range window conditions are vacuous,
and `c ≤ r`), the sum is exactly the tail binomial sum. -/
theorem phi_eq_tailC {n r : ℕ} {d : Fin r → ℕ}
    {s : Fin r → Fin (n + 1) → ℕ} (hF : ∀ i, s i ∈ Fn n)
    (hc : Chained d s) {c j : ℕ} (hcr : c ≤ r)
    (h1 : ∀ i : Fin r, i.val + 1 = c → hatTop d s i < (j : ℤ))
    (h2 : ∀ i : Fin r, i.val = c → (j : ℤ) < hatIndeg d s i) :
    Phi d s j = tailC n d c j := by
  rw [phi_split d s c j]
  have hhead : headPhi d s c j = 0 := by
    simp only [headPhi]
    refine sum_eq_zero fun k hk => ?_
    have hk' := (mem_filter.mp hk).2
    have hcr' : c - 1 < r := by omega
    have hstep := h1 ⟨c - 1, hcr'⟩ (show c - 1 + 1 = c by omega)
    have hmono : hatTop d s k ≤ hatTop d s ⟨c - 1, hcr'⟩ :=
      hatTop_mono hc (Fin.le_def.mpr (show k.val ≤ c - 1 by omega))
    refine shiftAbs_extN_of_top_lt ?_
    simp only [hatTop] at hstep hmono
    omega
  have htail : ∑ k ∈ univ.filter fun k : Fin r => c ≤ k.val,
      shiftAbs (d k) (extN (s k)) j = tailC n d c j := by
    simp only [tailC]
    refine sum_congr rfl fun k hk => ?_
    have hk' := (mem_filter.mp hk).2
    have hcr'' : c < r := by have := k.isLt; omega
    have hstep := h2 ⟨c, hcr''⟩ rfl
    have hmono : hatIndeg d s ⟨c, hcr''⟩ ≤ hatIndeg d s k :=
      hatIndeg_mono hc (Fin.le_def.mpr (show c ≤ k.val by omega))
    refine shiftAbs_extN_of_lt_indeg (hF k) ?_
    simp only [hatIndeg] at hstep hmono
    omega
  rw [hhead, htail, Nat.zero_add]

/-- Lemma 2(b), window case: in an absolute degree inside component `i`'s
free window, the sum is the tail binomial sum past `i` plus component
`i`'s own entry, which is strictly between `0` and the binomial. -/
theorem phi_eq_add_of_mem_window {n r : ℕ} {d : Fin r → ℕ}
    {s : Fin r → Fin (n + 1) → ℕ} (hF : ∀ i, s i ∈ Fn n)
    (hc : Chained d s) {i : Fin r} {j : ℕ}
    (h1 : hatIndeg d s i ≤ (j : ℤ)) (h2 : (j : ℤ) ≤ hatTop d s i) :
    Phi d s j = tailC n d (i.val + 1) j + shiftAbs (d i) (extN (s i)) j ∧
      0 < shiftAbs (d i) (extN (s i)) j ∧
      shiftAbs (d i) (extN (s i)) j < Cabs n (d i) j := by
  have h1' : (indeg (s i) : ℤ) + d i ≤ (j : ℤ) := by
    simpa only [hatIndeg] using h1
  have h2' : (j : ℤ) ≤ top (s i) + d i := by
    simpa only [hatTop] using h2
  have hd1 : d i ≤ j := by omega
  have hd2 : j - d i ≤ n := by have := top_le (s i); omega
  have happ : shiftAbs (d i) (extN (s i)) j =
      s i ⟨j - d i, Nat.lt_succ_of_le hd2⟩ := by
    rw [shiftAbs_of_le _ hd1, extN_of_le hd2]
  refine ⟨?_, ?_, ?_⟩
  · rw [phi_split d s (i.val + 1) j, headPhi_succ]
    have hhead : headPhi d s i.val j = 0 := by
      simp only [headPhi]
      refine sum_eq_zero fun k hk => ?_
      have hk' := (mem_filter.mp hk).2
      have hlt : hatTop d s k < hatIndeg d s i :=
        hatTop_lt_hatIndeg hc (show k.val < i.val from hk')
      refine shiftAbs_extN_of_top_lt ?_
      simp only [hatTop, hatIndeg] at hlt
      omega
    have htail : ∑ k ∈ univ.filter fun k : Fin r => i.val + 1 ≤ k.val,
        shiftAbs (d k) (extN (s k)) j = tailC n d (i.val + 1) j := by
      simp only [tailC]
      refine sum_congr rfl fun k hk => ?_
      have hk' := (mem_filter.mp hk).2
      have hlt : hatTop d s i < hatIndeg d s k :=
        hatTop_lt_hatIndeg hc (show i.val < k.val by omega)
      refine shiftAbs_extN_of_lt_indeg (hF k) ?_
      simp only [hatTop, hatIndeg] at hlt
      omega
    rw [hhead, htail, Nat.zero_add, Nat.add_comm]
  · rw [happ]
    exact apply_pos_of_le_top (hF i)
      (show (((j - d i : ℕ)) : ℤ) ≤ top (s i) by omega)
  · rw [happ, Cabs, shiftAbs_of_le _ hd1]
    exact apply_lt_choose_of_indeg_le (hF i)
      (show indeg (s i) ≤ j - d i by omega)

/-- **The heart of Theorem A**: on the sum of a chained tuple, the clamp
`Q_c` recovers the partial sum `y_c` exactly, in every absolute degree.
ℕ-truncated subtraction absorbs the note's `max(0,·)`: in the alternative
`j < ρ̂_{c+1}` the subtraction is exact, in the alternative `j > t̂_c` it
truncates to zero, which is the correct value. -/
theorem Qclamp_phi {n r : ℕ} {d : Fin r → ℕ}
    {s : Fin r → Fin (n + 1) → ℕ} (hF : ∀ i, s i ∈ Fn n)
    (hc : Chained d s) (c j : ℕ) :
    Qclamp n d c (Phi d s) j = headPhi d s c j := by
  have hsplit := phi_split d s c j
  simp only [Qclamp]
  rcases chained_dichotomy hc c j with hA | hB
  · -- every component from `c` on is full: the subtraction is exact
    have htail : ∑ k ∈ univ.filter fun k : Fin r => c ≤ k.val,
        shiftAbs (d k) (extN (s k)) j = tailC n d c j := by
      simp only [tailC]
      refine sum_congr rfl fun k hk => ?_
      have hk' := (mem_filter.mp hk).2
      refine shiftAbs_extN_of_lt_indeg (hF k) ?_
      have := hA k hk'
      simp only [hatIndeg] at this
      omega
    rw [hsplit, htail]
    exact Nat.add_sub_cancel _ _
  · -- every component before `c` is spent: both sides vanish
    have hhead : headPhi d s c j = 0 := by
      simp only [headPhi]
      refine sum_eq_zero fun k hk => ?_
      have hk' := (mem_filter.mp hk).2
      refine shiftAbs_extN_of_top_lt ?_
      have := hB k hk'
      simp only [hatTop] at this
      omega
    have hle : Phi d s j ≤ tailC n d c j := by
      rw [hsplit, hhead, Nat.zero_add]
      simp only [tailC]
      exact sum_le_sum fun k _ => shiftAbs_extN_le_Cabs (hF k) (d k) j
    omega

/-- **Theorem A** (`eq:water-filling` inverts `Φ`): the greedy slices of
the sum of a chained tuple are the tuple itself — the closed-form
degreewise clamp reconstructs every chained tuple from its sum. -/
theorem greedySlice_phi {n r : ℕ} {d : Fin r → ℕ}
    {s : Fin r → Fin (n + 1) → ℕ} (hF : ∀ i, s i ∈ Fn n)
    (hc : Chained d s) (i : Fin r) :
    greedySlice n d (Phi d s) i = s i := by
  funext m
  simp only [greedySlice]
  rw [Qclamp_phi hF hc, Qclamp_phi hF hc, headPhi_succ,
    Nat.add_sub_cancel_left, shiftAbs_apply_add]
  exact extN_val (s i) m

/-- **Corollary of Theorem A**: `Φ` is injective on chained tuples — the
clamp is an explicit left inverse, so two chained tuples with the same sum
coincide.  This is the injectivity half of `thm-chaining`'s bijection. -/
theorem eq_of_phi_eq_phi {n r : ℕ} {d : Fin r → ℕ}
    {s s' : Fin r → Fin (n + 1) → ℕ}
    (hF : ∀ i, s i ∈ Fn n) (hF' : ∀ i, s' i ∈ Fn n)
    (hc : Chained d s) (hc' : Chained d s') (h : Phi d s = Phi d s') :
    s = s' := by
  funext i
  rw [← greedySlice_phi hF hc i, ← greedySlice_phi hF' hc' i, h]

/-- The same, packaged as `Set.InjOn` on the chained locus. -/
theorem phi_injOn_chained (n r : ℕ) (d : Fin r → ℕ) :
    Set.InjOn (Phi d)
      {s : Fin r → Fin (n + 1) → ℕ | (∀ i, s i ∈ Fn n) ∧ Chained d s} :=
  fun _ hs _ hs' h => eq_of_phi_eq_phi hs.1 hs'.1 hs.2 hs'.2 h

/-! ## The bridge to article 1's ℝ-valued `ffvec` -/

/-- On the `f`-vector of a family, the ℕ-extension is `fEntry` itself,
totally: `fEntry` already vanishes above `n`. -/
theorem extN_fvecN {n : ℕ} (D : Finset (Finset (Fin n))) :
    extN (fvecN D) = fun m => fEntry D m := by
  funext m
  simp only [extN]
  split_ifs with h
  · rfl
  · exact (fEntry_eq_zero_of_lt (by omega)).symm

/-- `Φ` is the ℕ-valued shadow of `Spine/Sumset.lean`'s ℝ-valued `ffvec`:
article 2's sum map and article 1's `ff`-vector agree entrywise, so the
injectivity above is a statement about the same objects `prop-sumset`
sums. -/
theorem ffvec_eq_phi {n r N : ℕ} (d : Fin r → ℕ)
    (D : Fin r → Finset (Finset (Fin n))) (j : Fin (N + 1)) :
    ffvec N d D j = ((Phi d fun k => fvecN (D k)) j.val : ℝ) := by
  simp only [ffvec, Phi]
  rw [Nat.cast_sum]
  refine sum_congr rfl fun k _ => ?_
  rw [extN_fvecN]
  simp only [shiftAbs]
  split_ifs with h
  · rfl
  · exact Nat.cast_zero.symm

end ExteriorConvex


==> anc/lean/ExteriorConvex/Counting/Delta0.lean <==
/-
Copyright (c) 2026 Jan Snellman. All rights reserved.

# Rung D2 of the article-2 formalisation: the exact degree at `δ = 0`, improper half

Formalisation of `prop-delta0` and the **improper half** of
`thm-delta0-degrees` from `article/exterior-convex_article2_draft_3.org`,
following the proof written in
`working-notes/delta0-exact-degrees-proof.org` (Lemma A is rung D1's
`Amat_superdiag`/`Amat_diag`; the Reduction and the Corner evaluation are
consumed here), per `working-notes/PLAN-formalise-article2.org` (rung D2).

**Refactored 2026-09-18** (the plan's "do the refactor first", ahead of
rung D3): the Reduction and the Corner evaluation, which the working note
states for an *arbitrary* matrix and arbitrary vectors, now live in that
generality in `Counting/NilpotentReduction.lean`; this file re-derives
its concrete `Nmat`-versions from them (`Nmat_pow_apply_eq_zero`,
`Nmat_pow_staircase`, `Nmat_pow_eq_zero`, and the binomial expansion in
`cast_card_chainedTuples_of_gaps_eq_zero`).  **No theorem statement in
this file changed** — the statements below are the rung-D2 ones cited in
the manuscript's §10.1, only their proofs now route through the general
lemmas.

Contents, by manuscript item:

* **`prop-delta0`** — `Tmat_zero_eq_zero_of_lt` and
  `Tmat_zero_blockTriangular` (`T(0)` is upper triangular in the
  `tp`-ordering), `Tmat_zero_diag` (`T(0)[τ][τ] = 1`), and
  `isNilpotent_Nmat`/`Nmat_pow_eq_zero` (`N = T(0) − I` is nilpotent over
  ℚ, `N^{n+2} = 0` — unipotence of `T(0)`).  The degree *bound* `≤ n+1`
  of `prop-delta0` is subsumed by the exact-degree theorem below.
* **`eq:delta0-superdiag`** — `Tmat_zero_superdiag`
  (`T(0)[τ][τ+1] = C(n, τ+1)`: Pascal's row `n` on the superdiagonal, via
  D1's `Amat_diag` + `Amat_superdiag`).
* **`thm-delta0-degrees`, improper half.**  Design decision (per the
  plan): everything is cast into ℚ **once**, at `Nmat := T(0).map ℕ→ℚ − 1`
  — `Tmat` is ℕ-valued and `T(0) − I` cannot live over ℕ.  A second reason, sharper because
    it fails silently: `/` is total in Lean and ℕ-division *floors*, so a
    leading coefficient computed over ℕ would give `cpBracket 3 2 / 2! = 1`
    instead of `3/2` — a wrong value that still typechecks and still builds.
    (Division by zero is harmless here by `div_zero`, every denominator being
    a factorial; the flooring is the trap.)  Then:
  - *(a) the certified core*, the brackets `cBracket n k = u⃗ N^k 1⃗`:
    `cBracket_eq_zero_of_ge` (`= 0` for `k ≥ n+2`),
    `cBracket_top` (`u⃗ N^{n+1} 1⃗ = ∏_{j=0}^n C(n,j)`, by the corner
    evaluation `Nmat_pow_staircase` — only the full staircase survives)
    with `cBracket_top_pos`, and the binomial expansion
    `cast_card_chainedTuples_of_gaps_eq_zero`
    (`count = ∑_k C(r,k)·cₖ` for `r` gaps, all zero — `eq:delta0-expansion`
    with the manuscript's `r − 1` summation variable equal to the gap
    count).
  - *(b) the polynomial*, `delta0Poly n : Polynomial ℚ`, built explicitly
    as `∑_k C(cₖ/k!)·(descPochhammer ℚ k).comp (X − 1)` so that its value
    at `r` is `∑_k C(r−1,k)·cₖ`: `delta0Poly_eval_natCast`,
    `delta0Poly_natDegree` (degree **exactly** `n+1`),
    `delta0Poly_leadingCoeff` (`(∏_{j=0}^n C(n,j))/(n+1)!`), and the
    bundled headline `thm_delta0_degrees_improper`, with the `|FF|` form
    `cast_ncard_ffSetN_zero_eval` carrying C2b's explicit surjectivity
    hypothesis, as it must.

A finding of the formalisation: **no lower bound on `n` is needed** — the
printed theorem says `n ≥ 1`, but every statement here, including exact
degree `n+1` and the leading coefficient, is proved for all `n : ℕ`
(at `n = 0` it reads: degree exactly `1`, leading coefficient `1/1! = 1`).
Also `u⃗[−1] = 1` (`uVec_zero`, the void family alone) is used exactly
once, in the corner evaluation `cBracket_top` — nowhere else.

**Out of scope, deliberately** (rung D3): the proper half of
`thm-delta0-degrees` (`A′`, `u⃗′`, `T′(0)`, the invariant-block repair) and
`prop-proper-threshold`.

**`native_decide` is banned in this development** (it would add the axiom
`Lean.ofReduceBool`); the sanity checks — at `n = 2` the brackets
`(c₀,…,c₃) = (5, 9, 7, 2)` and the counts `14, 30, 55, 91` at
`1, 2, 3, 4` gaps; at `n = 3` the bracket `c₄ = 9 = 1·3·3·1` and the
count `43` at one gap — were `#eval`s during development and stay out of
the formal statements, deliberately.
-/
import ExteriorConvex.Counting.Structure
import ExteriorConvex.Counting.NilpotentReduction

open Finset Matrix

namespace ExteriorConvex

variable {n : ℕ}

/-! ## `prop-delta0`: `T(0)` is unipotent

Row `k` of `T(0)` sums the rows of `A` over `ρ > tauOf k`; combined with
`A`'s support bound `ρ ≤ τ' + 1` this gives upper triangularity, and on
the diagonal only `ρ = τ + 1` survives, whose `A`-entry is `1` by D1's
superdiagonal rigidity. -/

/-- Row `k` of `T(0)`: the `ρ`-range `{0, …, n+1} ∩ {ρ > τ}` is
`{k, …, n+1}` in the `Fin (n+2)` indexing (`τ = k − 1`). -/
theorem Tmat_zero_apply_eq_sum (k k' : Fin (n + 2)) :
    Tmat n 0 k k' =
      ∑ ρ ∈ Finset.Icc (k.val : ℤ) ((n : ℤ) + 1), Amat n (tauOf k') ρ := by
  rw [Tmat_apply]
  congr 1
  ext ρ
  simp only [Finset.mem_filter, Finset.mem_Icc, tauOf, sub_zero]
  omega

/-! The paper obtains the triangularity below as the `δ = 0` case of
`lem-transfer-support`, where the support condition `τ' ≥ τ − δ` reads
`τ' ≥ τ`.  That derivation is one line here, recorded as an `example`:
the proof given afterwards is the one the rest of the development
depends on and is deliberately left in place. -/

example {k k' : Fin (n + 2)} (h : k' < k) : Tmat n 0 k k' = 0 :=
  Nat.eq_zero_of_not_pos fun hp =>
    absurd ((Tmat_pos_iff n 0 k k').mp hp)
      (by have : k'.val < k.val := h; simp only [tauOf]; omega)

/-- `prop-delta0`, triangularity: `T(0)[τ][τ'] = 0` for `τ' < τ` — a
non-zero entry needs `τ + 1 ≤ ρ ≤ τ' + 1`. -/
theorem Tmat_zero_eq_zero_of_lt {k k' : Fin (n + 2)} (h : k' < k) :
    Tmat n 0 k k' = 0 := by
  rw [Tmat_zero_apply_eq_sum]
  refine Finset.sum_eq_zero fun ρ hρ => ?_
  rw [Finset.mem_Icc] at hρ
  refine Amat_eq_zero_of_add_one_lt ?_
  have hlt : k'.val < k.val := h
  simp only [tauOf]
  omega

/-- `prop-delta0`, triangularity in Mathlib's vocabulary: `T(0)` is
`BlockTriangular` for the identity ordering. -/
theorem Tmat_zero_blockTriangular (n : ℕ) :
    (Tmat n 0).BlockTriangular (fun k => k) :=
  fun _i _j h => Tmat_zero_eq_zero_of_lt h

/-- `prop-delta0`, unit diagonal: `T(0)[τ][τ] = A[τ][τ+1] = 1` — on the
diagonal only `ρ = τ + 1` survives, and its class is the singleton full
truncation (D1's `Amat_superdiag`; at `τ = −1` rung A's
`Amat_corner_void`). -/
theorem Tmat_zero_diag (k : Fin (n + 2)) : Tmat n 0 k k = 1 := by
  rw [Tmat_zero_apply_eq_sum]
  rw [Finset.sum_eq_single_of_mem (k.val : ℤ)
      (Finset.mem_Icc.mpr ⟨le_refl _, by have := k.isLt; omega⟩)
      (fun ρ hρ hne => Amat_eq_zero_of_add_one_lt (by
        rw [Finset.mem_Icc] at hρ
        simp only [tauOf]
        omega))]
  rcases Nat.eq_zero_or_pos k.val with h0 | hpos
  · have hτ : tauOf k = -1 := by simp only [tauOf]; omega
    rw [hτ, h0]
    simpa using Amat_corner_void n
  · obtain ⟨j, hj⟩ : ∃ j, k.val = j + 1 := ⟨k.val - 1, by omega⟩
    have hjn : j ≤ n := by have := k.isLt; omega
    have h1 : tauOf k = (j : ℤ) := by simp only [tauOf]; omega
    have h2 : (k.val : ℤ) = (j : ℤ) + 1 := by omega
    rw [h1, h2]
    exact Amat_superdiag n hjn

/-- `eq:delta0-superdiag`: `T(0)[τ][τ+1] = A[τ+1][τ+1] + A[τ+1][τ+2] =
(C(n,τ+1) − 1) + 1 = C(n, τ+1)` — Pascal's row `n`, by D1's diagonal and
superdiagonal of `A`.  In the `Fin (n+2)` indexing the row is `j = τ + 1`,
so the entry reads `C(n, j)` at position `(j, j+1)`. -/
theorem Tmat_zero_superdiag {j : ℕ} (hj : j ≤ n) :
    Tmat n 0 ⟨j, by omega⟩ ⟨j + 1, by omega⟩ = n.choose j := by
  rw [Tmat_zero_apply_eq_sum]
  have hτ : tauOf (⟨j + 1, by omega⟩ : Fin (n + 2)) = (j : ℤ) := by
    simp only [tauOf]
    omega
  have hval : ((⟨j, by omega⟩ : Fin (n + 2)).val : ℤ) = (j : ℤ) := rfl
  rw [hτ, hval]
  have hsub : ({(j : ℤ), (j : ℤ) + 1} : Finset ℤ) ⊆
      Finset.Icc (j : ℤ) ((n : ℤ) + 1) := by
    intro ρ hρ
    simp only [Finset.mem_insert, Finset.mem_singleton] at hρ
    rw [Finset.mem_Icc]
    rcases hρ with rfl | rfl <;> omega
  rw [← Finset.sum_subset hsub (fun ρ hρ hρ' => by
    simp only [Finset.mem_insert, Finset.mem_singleton] at hρ'
    rw [Finset.mem_Icc] at hρ
    exact Amat_eq_zero_of_add_one_lt (by omega))]
  rw [Finset.sum_pair (by omega : (j : ℤ) ≠ (j : ℤ) + 1)]
  rw [Amat_diag n hj, Amat_superdiag n hj]
  have := Nat.choose_pos hj
  omega

/-! ## The nilpotent part `N = T(0) − I`, over ℚ

Design decision (per the plan): cast once, here.  `Tmat` is ℕ-valued and
truncated subtraction would silently give the wrong matrix, so `N` is
defined over ℚ, where the leading coefficient lives anyway. -/

/-- `N = T(0) − I` over ℚ: the strictly-upper-triangular part of the
unipotent `T(0)`. -/
def Nmat (n : ℕ) : Matrix (Fin (n + 2)) (Fin (n + 2)) ℚ :=
  (Tmat n 0).map (Nat.cast : ℕ → ℚ) - 1

/-- The ℚ-cast of `T(0)` is `I + N`. -/
theorem map_Tmat_zero_eq (n : ℕ) :
    (Tmat n 0).map (Nat.cast : ℕ → ℚ) = Nmat n + 1 := by
  rw [Nmat]
  abel

/-- `N` is strictly upper triangular: entries on and below the diagonal
vanish. -/
theorem Nmat_apply_eq_zero_of_le {i j : Fin (n + 2)} (h : j ≤ i) :
    Nmat n i j = 0 := by
  rcases eq_or_lt_of_le h with rfl | hlt
  · simp [Nmat, Matrix.sub_apply, Matrix.map_apply, Tmat_zero_diag,
      Matrix.one_apply_eq]
  · have hne : i ≠ j := (ne_of_lt hlt).symm
    simp [Nmat, Matrix.sub_apply, Matrix.map_apply,
      Tmat_zero_eq_zero_of_lt hlt, Matrix.one_apply_ne hne]

/-- The superdiagonal of `N` is the superdiagonal of `T(0)`: Pascal's
row `n`. -/
theorem Nmat_superdiag {j : ℕ} (hj : j ≤ n) :
    Nmat n ⟨j, by omega⟩ ⟨j + 1, by omega⟩ = (n.choose j : ℚ) := by
  have hne : (⟨j, by omega⟩ : Fin (n + 2)) ≠ ⟨j + 1, by omega⟩ := by
    intro hcon
    have hval := congrArg Fin.val hcon
    simp only at hval
    omega
  simp [Nmat, Matrix.sub_apply, Matrix.map_apply, Tmat_zero_superdiag hj,
    Matrix.one_apply_ne hne]

/-- `N` is strictly upper triangular, in the unbundled `val`-form the
general lemmas of `NilpotentReduction.lean` consume. -/
theorem Nmat_strictUpper (n : ℕ) :
    ∀ i j : Fin (n + 2), j.val ≤ i.val → Nmat n i j = 0 :=
  fun _i _j h => Nmat_apply_eq_zero_of_le (Fin.le_def.mpr h)

/-- Powers of `N` climb: `N^k` vanishes below the `k`-th superdiagonal.
(The general `pow_apply_eq_zero_of_strictUpper`, at `N = Nmat n`.) -/
theorem Nmat_pow_apply_eq_zero :
    ∀ (k : ℕ) {i j : Fin (n + 2)}, j.val < i.val + k →
      (Nmat n ^ k) i j = 0 :=
  pow_apply_eq_zero_of_strictUpper (Nmat_strictUpper n)

/-- `prop-delta0`, unipotence: `N^{n+2} = 0` — the strictly upper
triangular part of an `(n+2) × (n+2)` matrix is nilpotent. -/
theorem Nmat_pow_eq_zero (n : ℕ) : Nmat n ^ (n + 2) = 0 :=
  pow_eq_zero_of_strictUpper (Nmat_strictUpper n)

/-- `prop-delta0`, packaged: `T(0) − I` is nilpotent over ℚ, i.e. `T(0)`
is unipotent. -/
theorem isNilpotent_Nmat (n : ℕ) : IsNilpotent (Nmat n) :=
  ⟨n + 2, Nmat_pow_eq_zero n⟩

/-- **The corner evaluation** (the one informally-written step of the
working note, "only the full staircase does that", proved): on the exact
`k`-th superdiagonal, `N^k[i][i+k]` is the product of the superdiagonal
entries along the staircase.  (The general
`pow_apply_staircase_of_strictUpper`, at `N = Nmat n` with superdiagonal
function `g = C(n, ·)`.) -/
theorem Nmat_pow_staircase :
    ∀ (k : ℕ) {i j : Fin (n + 2)}, j.val = i.val + k →
      (Nmat n ^ k) i j = ∏ a ∈ Finset.range k, (n.choose (i.val + a) : ℚ) :=
  pow_apply_staircase_of_strictUpper (Nmat_strictUpper n)
    (fun a _h1 h2 => Nmat_superdiag (by omega))

/-! ## The brackets `cₖ = u⃗ N^k 1⃗` — deliverable (a), the certified core -/

/-- The initial vector over ℚ. -/
def uQ (n : ℕ) : Fin (n + 2) → ℚ := fun k => (uVec n k : ℚ)

/-- `u⃗[−1] = 1`: the void family is the unique member of `𝓕_n` with
`tp = −1`. -/
theorem uVec_zero (n : ℕ) : uVec n 0 = 1 := by
  rw [uVec_eq_card]
  have hτ : tauOf (0 : Fin (n + 2)) = -1 := by
    simp only [tauOf, Fin.val_zero]
    omega
  have h : (Fn n).filter (fun s => top s = tauOf (0 : Fin (n + 2))) =
      {(0 : Fin (n + 1) → ℕ)} := by
    ext s
    simp only [Finset.mem_filter, Finset.mem_singleton, hτ]
    constructor
    · rintro ⟨-, htop⟩
      exact top_eq_neg_one_iff.mp htop
    · rintro rfl
      exact ⟨zero_mem_Fn, top_zero⟩
  rw [h, Finset.card_singleton]

/-- The brackets of `eq:delta0-expansion`: `cₖ = u⃗ N^k 1⃗`, over ℚ. -/
def cBracket (n k : ℕ) : ℚ :=
  uQ n ᵥ* Nmat n ^ k ⬝ᵥ (fun _ => (1 : ℚ))

/-- Deliverable (a), vanishing: `cₖ = 0` for `k ≥ n + 2`. -/
theorem cBracket_eq_zero_of_ge {k : ℕ} (h : n + 2 ≤ k) : cBracket n k = 0 := by
  rw [cBracket, pow_eq_zero_of_le h (Nmat_pow_eq_zero n),
    Matrix.vecMul_zero, zero_dotProduct]

/-- Deliverable (a), the top bracket: `c_{n+1} = u⃗ N^{n+1} 1⃗ =
∏_{j=0}^{n} C(n,j)` — the corner evaluation.  The only surviving entry of
`N^{n+1}` is the corner `(−1, n)`, its value is the staircase product,
and `u⃗[−1] = 1` (the **only** use of `uVec_zero` in this file). -/
theorem cBracket_top (n : ℕ) :
    cBracket n (n + 1) = ∏ j ∈ Finset.range (n + 1), (n.choose j : ℚ) := by
  rw [cBracket, dotProduct]
  have hlast : (Fin.last (n + 1)).val = n + 1 := rfl
  rw [Finset.sum_eq_single_of_mem (Fin.last (n + 1)) (Finset.mem_univ _)
      (fun j _ hne => by
    have hjv : j.val ≠ n + 1 := fun hc => hne (Fin.ext (by omega))
    have hj := j.isLt
    have hz : (uQ n ᵥ* Nmat n ^ (n + 1)) j = 0 := by
      simp only [Matrix.vecMul, dotProduct]
      refine Finset.sum_eq_zero fun i _ => ?_
      rw [Nmat_pow_apply_eq_zero (n + 1) (by omega), mul_zero]
    rw [hz, zero_mul])]
  simp only [Matrix.vecMul, dotProduct, mul_one]
  rw [Finset.sum_eq_single_of_mem (0 : Fin (n + 2)) (Finset.mem_univ _)
      (fun i _ hne => by
    have hiv : i.val ≠ 0 := fun hc => hne (Fin.ext hc)
    rw [Nmat_pow_apply_eq_zero (n + 1) (by rw [hlast]; omega), mul_zero])]
  rw [Nmat_pow_staircase (n + 1) (by rw [hlast, Fin.val_zero]; omega)]
  rw [show uQ n 0 = 1 from by rw [uQ, uVec_zero, Nat.cast_one], one_mul]
  exact Finset.prod_congr rfl fun a _ => by rw [Fin.val_zero, zero_add]

/-- The top bracket is positive — every factor is a positive binomial
coefficient.  This is what makes the degree *exactly* `n + 1`. -/
theorem cBracket_top_pos (n : ℕ) : 0 < cBracket n (n + 1) := by
  rw [cBracket_top]
  refine Finset.prod_pos fun j hj => ?_
  rw [Finset.mem_range] at hj
  exact_mod_cast Nat.choose_pos (by omega)

/-! ## The expansion `count = ∑ₖ C(r,k) cₖ` — deliverable (a), third part

`eq:delta0-expansion`: with all gaps zero the transfer product is
`T(0)^r`, and the binomial theorem for the commuting pair `(N, I)` turns
`u⃗ (I+N)^r 1⃗` into `∑ₖ C(r,k) cₖ`.  Here `r` is the **gap count** — the
manuscript's rank is `r + 1`, so this is the printed
`∑ₖ C(rank − 1, k) cₖ`. -/

/-- With every gap zero the transfer product collapses to a power. -/
theorem Tprod_zero_gaps (n : ℕ) :
    ∀ r : ℕ, Tprod n r (fun _ => (0 : ℤ)) = Tmat n 0 ^ r := by
  intro r
  induction r with
  | zero => rw [Tprod_zero, pow_zero]
  | succ r ih =>
    show Tprod n r (fun _ => (0 : ℤ)) * Tmat n 0 = Tmat n 0 ^ (r + 1)
    rw [ih, pow_succ]

/-- Casting the ℕ-valued sandwich `u⃗ T(0)^r 1⃗` into ℚ. -/
theorem cast_vecMul_pow_dot (n r : ℕ) :
    ((uVec n ᵥ* (Tmat n 0 ^ r) ⬝ᵥ onesCol n : ℕ) : ℚ) =
      uQ n ᵥ* ((Tmat n 0).map (Nat.cast : ℕ → ℚ)) ^ r ⬝ᵥ
        (fun _ => (1 : ℚ)) := by
  have hmp : ((Tmat n 0).map (Nat.cast : ℕ → ℚ)) ^ r =
      (Tmat n 0 ^ r).map (Nat.cast : ℕ → ℚ) := by
    rw [show (Nat.cast : ℕ → ℚ) = ⇑(Nat.castRingHom ℚ) from rfl,
      Matrix.map_pow]
  rw [hmp]
  simp only [Matrix.vecMul, dotProduct, Matrix.map_apply, uQ, onesCol,
    mul_one]
  push_cast
  rfl

/-- The binomial expansion of a single sandwich term.  (The general
`vecMul_pow_natCast_mul_dotProduct`, at the D2 sandwich.) -/
theorem vecMul_pow_natCast_dot (n m c : ℕ) :
    uQ n ᵥ* (Nmat n ^ m * (c : Matrix (Fin (n + 2)) (Fin (n + 2)) ℚ)) ⬝ᵥ
        (fun _ => (1 : ℚ)) = (c : ℚ) * cBracket n m :=
  vecMul_pow_natCast_mul_dotProduct (Nmat n) (uQ n) (fun _ => (1 : ℚ)) m c

/-- Truncation/extension of the expansion range: below `r + 1` the
binomial vanishes, above `n + 1` the bracket does.  (The general
`sum_range_choose_mul_of_eventually_zero`, against
`cBracket_eq_zero_of_ge`.) -/
theorem sum_choose_cBracket_range_eq (n r : ℕ) :
    ∑ k ∈ Finset.range (r + 1), (r.choose k : ℚ) * cBracket n k =
      ∑ k ∈ Finset.range (n + 2), (r.choose k : ℚ) * cBracket n k :=
  sum_range_choose_mul_of_eventually_zero
    (fun _k hk => cBracket_eq_zero_of_ge hk) r

/-- **Deliverable (a), the expansion** (`eq:delta0-expansion`): with all
gaps zero, the chained count over `r + 1` components (`r` gaps, the
manuscript's rank `r + 1`) is `∑_{k=0}^{n+1} C(r,k) cₖ` — over ℚ, cast
once.  Unconditional in `d`: any gap vector with all gaps zero. -/
theorem cast_card_chainedTuples_of_gaps_eq_zero (n r : ℕ)
    {d : Fin (r + 1) → ℕ} (hd : gaps d = fun _ => (0 : ℤ)) :
    (#(chainedTuples n (r + 1) d) : ℚ) =
      ∑ k ∈ Finset.range (n + 2), (r.choose k : ℚ) * cBracket n k := by
  rw [card_chainedTuples, hd, Tprod_zero_gaps, cast_vecMul_pow_dot,
    map_Tmat_zero_eq, add_comm (Nmat n) (1 : Matrix _ _ ℚ),
    vecMul_one_add_pow_dotProduct]
  exact sum_choose_cBracket_range_eq n r

/-! ## The polynomial — deliverable (b)

`delta0Poly n` is built explicitly in the binomial basis: the `k`-th
summand is `(cₖ/k!) · (descPochhammer ℚ k).comp (X − 1)`, whose value at
`X = rank` is `C(rank − 1, k) · cₖ` and whose degree is `k` (with leading
coefficient `cₖ/k!`).  The degrees are pairwise distinct, so the top
non-vanishing bracket `c_{n+1}` fixes degree and leading coefficient. -/

open Polynomial in
/-- The counting polynomial of `thm-delta0-degrees` (improper half),
explicitly in the binomial basis. -/
noncomputable def delta0Poly (n : ℕ) : Polynomial ℚ :=
  ∑ k ∈ Finset.range (n + 2),
    Polynomial.C (cBracket n k / k.factorial) *
      (descPochhammer ℚ k).comp (Polynomial.X - Polynomial.C 1)

open Polynomial in
/-- The evaluation of `delta0Poly` at the rank `r + 1`: the binomial-basis
values `C(r, k)` appear, matching the expansion. -/
theorem delta0Poly_eval_natCast (n r : ℕ) :
    (delta0Poly n).eval ((r + 1 : ℕ) : ℚ) =
      ∑ k ∈ Finset.range (n + 2), (r.choose k : ℚ) * cBracket n k := by
  rw [delta0Poly, Polynomial.eval_finsetSum]
  refine Finset.sum_congr rfl fun k _ => ?_
  rw [Polynomial.eval_mul, Polynomial.eval_C, Polynomial.eval_comp,
    Polynomial.eval_sub, Polynomial.eval_X, Polynomial.eval_C]
  have harg : ((r + 1 : ℕ) : ℚ) - 1 = (r : ℚ) := by push_cast; ring
  rw [harg]
  have hk : (k.factorial : ℚ) ≠ 0 :=
    Nat.cast_ne_zero.mpr (Nat.factorial_ne_zero k)
  have heval : (descPochhammer ℚ k).eval (r : ℚ) =
      (r.choose k : ℚ) * k.factorial := by
    rw [Nat.cast_choose_eq_descPochhammer_div ℚ r k]
    field_simp
  rw [heval]
  field_simp

open Polynomial in
/-- Each binomial-basis summand has degree at most `k`. -/
theorem delta0Poly_summand_natDegree_le (n k : ℕ) :
    (Polynomial.C (cBracket n k / k.factorial) *
        (descPochhammer ℚ k).comp (Polynomial.X - Polynomial.C 1)).natDegree
      ≤ k := by
  refine le_trans (Polynomial.natDegree_C_mul_le _ _) ?_
  rw [Polynomial.natDegree_comp, descPochhammer_natDegree,
    Polynomial.natDegree_X_sub_C, mul_one]

open Polynomial in
/-- The top summand has degree exactly `n + 1` and leading coefficient
`c_{n+1}/(n+1)!`. -/
theorem delta0Poly_top_summand (n : ℕ) :
    (Polynomial.C (cBracket n (n + 1) / (n + 1).factorial) *
        (descPochhammer ℚ (n + 1)).comp
          (Polynomial.X - Polynomial.C 1)).natDegree = n + 1 ∧
      (Polynomial.C (cBracket n (n + 1) / (n + 1).factorial) *
        (descPochhammer ℚ (n + 1)).comp
          (Polynomial.X - Polynomial.C 1)).leadingCoeff =
        cBracket n (n + 1) / (n + 1).factorial := by
  have hc : cBracket n (n + 1) / ((n + 1).factorial : ℚ) ≠ 0 := by
    have h1 := cBracket_top_pos n
    have h2 : (0 : ℚ) < (n + 1).factorial := by
      exact_mod_cast (n + 1).factorial_pos
    positivity
  have hmon : ((descPochhammer ℚ (n + 1)).comp
      (Polynomial.X - Polynomial.C 1)).Monic :=
    (monic_descPochhammer ℚ (n + 1)).comp (monic_X_sub_C 1)
      (by rw [Polynomial.natDegree_X_sub_C]; omega)
  constructor
  · rw [Polynomial.natDegree_C_mul hc, Polynomial.natDegree_comp,
      descPochhammer_natDegree, Polynomial.natDegree_X_sub_C, mul_one]
  · rw [Polynomial.leadingCoeff_mul, Polynomial.leadingCoeff_C,
      hmon.leadingCoeff, mul_one]

open Polynomial in
/-- `thm-delta0-degrees`, improper half, degree clause: the degree is
**exactly** `n + 1` — for every `n : ℕ`, the printed `n ≥ 1` being
unnecessary. -/
theorem delta0Poly_natDegree (n : ℕ) : (delta0Poly n).natDegree = n + 1 := by
  have hsum : (∑ k ∈ Finset.range (n + 1),
      Polynomial.C (cBracket n k / k.factorial) *
        (descPochhammer ℚ k).comp
          (Polynomial.X - Polynomial.C 1)).natDegree ≤ n :=
    Polynomial.natDegree_sum_le_of_forall_le _ _ fun k hk =>
      le_trans (delta0Poly_summand_natDegree_le n k)
        (by rw [Finset.mem_range] at hk; omega)
  rw [delta0Poly, Finset.sum_range_succ,
    Polynomial.natDegree_add_eq_right_of_natDegree_lt
      (lt_of_le_of_lt hsum (by rw [(delta0Poly_top_summand n).1]; omega))]
  exact (delta0Poly_top_summand n).1

open Polynomial in
/-- `thm-delta0-degrees`, improper half, leading-coefficient clause
(`eq:delta0-leading`, first formula): `(∏_{j=0}^{n} C(n,j)) / (n+1)!`. -/
theorem delta0Poly_leadingCoeff (n : ℕ) :
    (delta0Poly n).leadingCoeff =
      (∏ j ∈ Finset.range (n + 1), (n.choose j : ℚ)) /
        ((n + 1).factorial : ℚ) := by
  have hsum : (∑ k ∈ Finset.range (n + 1),
      Polynomial.C (cBracket n k / k.factorial) *
        (descPochhammer ℚ k).comp
          (Polynomial.X - Polynomial.C 1)).natDegree ≤ n :=
    Polynomial.natDegree_sum_le_of_forall_le _ _ fun k hk =>
      le_trans (delta0Poly_summand_natDegree_le n k)
        (by rw [Finset.mem_range] at hk; omega)
  rw [delta0Poly, Finset.sum_range_succ,
    Polynomial.leadingCoeff_add_of_degree_lt
      (Polynomial.degree_lt_degree
        (lt_of_le_of_lt hsum
          (by rw [(delta0Poly_top_summand n).1]; omega)))]
  rw [(delta0Poly_top_summand n).2, cBracket_top]

/-! ## The headline statements -/

/-- **`thm-delta0-degrees`, improper half** (chained-count form,
unconditional): with all gaps zero, the count of chained tuples of rank
`r + 1` agrees with the explicit polynomial `delta0Poly n` evaluated at
the rank, and that polynomial has degree exactly `n + 1` with leading
coefficient `(∏_{j=0}^{n} C(n,j))/(n+1)!`.  Stated for every `n : ℕ` (the
printed `n ≥ 1` is unnecessary) and every rank `≥ 1`. -/
theorem thm_delta0_degrees_improper (n : ℕ) :
    ∃ p : Polynomial ℚ,
      (∀ (r : ℕ) (d : Fin (r + 1) → ℕ), (∀ i, d i = 0) →
        (#(chainedTuples n (r + 1) d) : ℚ) = p.eval ((r + 1 : ℕ) : ℚ)) ∧
      p.natDegree = n + 1 ∧
      p.leadingCoeff =
        (∏ j ∈ Finset.range (n + 1), (n.choose j : ℚ)) /
          ((n + 1).factorial : ℚ) := by
  refine ⟨delta0Poly n, fun r d hd => ?_, delta0Poly_natDegree n,
    delta0Poly_leadingCoeff n⟩
  rw [cast_card_chainedTuples_of_gaps_eq_zero n r
      (by funext i; simp [gaps, hd]),
    delta0Poly_eval_natCast]

/-- `thm-delta0-degrees`, improper half, in the printed `|FF(n;0,…,0)|`
form — modulo the same explicit surjectivity hypothesis as C2b
(`thm-chaining`'s open half), as it must be. -/
theorem cast_ncard_ffSetN_zero_eval (n r : ℕ)
    (hsurj : Set.SurjOn (Phi (fun _ : Fin (r + 1) => 0))
      {s : Fin (r + 1) → Fin (n + 1) → ℕ |
        (∀ i, s i ∈ Fn n) ∧ Chained (fun _ => 0) s}
      (ffSetN n (fun _ : Fin (r + 1) => 0))) :
    ((ffSetN n (fun _ : Fin (r + 1) => 0)).ncard : ℚ) =
      (delta0Poly n).eval ((r + 1 : ℕ) : ℚ) := by
  rw [card_ffSetN n r _ hsurj, ← card_chainedTuples,
    cast_card_chainedTuples_of_gaps_eq_zero n r
      (by funext i; simp [gaps]),
    delta0Poly_eval_natCast]

end ExteriorConvex


==> anc/lean/ExteriorConvex/Counting/Duality.lean <==
/-
Copyright (c) 2026 Jan Snellman. All rights reserved.

# Rung B of the article-2 formalisation: Alexander duality and `prop-fnn2`

Formalisation of `lem-alexander`, `cor-persymmetry` and `prop-fnn2` from
`article/exterior-convex_article2_draft_3.org`, per
`working-notes/PLAN-formalise-article2.org` (rung B).

* `dualIdeal Δ = {σ : [n]∖σ ∉ Δ}` is the Alexander dual, an order ideal
  again, with `dualIdeal (dualIdeal Δ) = Δ` (for *every* family, order
  ideal or not — double complementation asks nothing of `Δ`).
* `fEntry_dualIdeal_add` is `eq:alexander-f` in ℕ-safe additive form:
  `f_j(Δ^∨) + f_{n−j}(Δ) = C(n,j)`.
* `Dvec s⃗ = (j ↦ C(n,j) − s(n−j))` is the induced involution `D` of
  `𝓕_n`; `indeg_Dvec`/`top_Dvec` are `eq:alexander-stats`, the statistic
  conjugation `indeg(D s⃗) = n − tp(s⃗)` and `tp(D s⃗) = n − indeg(s⃗)`.
  **Both hold for arbitrary `s⃗ : Fin (n+1) → ℕ`**, not only on `𝓕_n` —
  a mild strengthening that truncated ℕ-subtraction hands over for free.
  Only the involution `Dvec (Dvec s⃗) = s⃗` needs the entrywise bound
  `s(j) ≤ C(n,j)`.
* `Amat_persymmetric` is `cor-persymmetry`, for all integer indices.
* `card_SnF_eq_Fcount` is `prop-fnn2`: `|S_n| = F^n(n−2)` for `n ≥ 1`,
  where `Fcount n m = #{s⃗ ∈ 𝓕_n : tp(s⃗) ≤ m}` is Linusson's `F^n(m)`
  **by counting** (`def-linusson` at `p = n`, where `f₁ ≤ n` is
  automatic) — the definition of record here, per the plan; the recursion
  is never mentioned.

The boundary conventions of `def-stats` (`tp = −1` for the void family,
`indeg = n+1` for the full simplex) are exactly what make `D` exchange
the two degenerate members of `𝓕_n`, which is why `𝓕_n` must be
convention (i): with either one removed, `D` would only be a partial map.

**`native_decide` is banned in this development** (it would add the axiom
`Lean.ofReduceBool`).
-/
import ExteriorConvex.Counting.Stats

open Finset

namespace ExteriorConvex

variable {n : ℕ}

/-! ## The Alexander dual of a family -/

/-- `lem-alexander`: the Alexander dual `Δ^∨ = {σ : [n]∖σ ∉ Δ}`. -/
def dualIdeal (D : Finset (Finset (Fin n))) : Finset (Finset (Fin n)) :=
  univ.filter fun σ => σᶜ ∉ D

@[simp] theorem mem_dualIdeal {D : Finset (Finset (Fin n))}
    {σ : Finset (Fin n)} : σ ∈ dualIdeal D ↔ σᶜ ∉ D := by
  simp [dualIdeal]

/-- `lem-alexander`, first claim: the dual of an order ideal is an order
ideal. -/
theorem IsOrderIdeal.dual {D : Finset (Finset (Fin n))}
    (hD : IsOrderIdeal D) : IsOrderIdeal (dualIdeal D) := by
  intro σ τ hσ hτσ
  rw [mem_dualIdeal] at hσ ⊢
  intro hmem
  have hcompl : σᶜ ⊆ τᶜ := fun x hx => by
    rw [Finset.mem_compl] at hx ⊢
    exact fun hxτ => hx (hτσ hxτ)
  exact hσ (hD hmem hcompl)

/-- `lem-alexander`, second claim: duality is an involution — of the
whole power set of families; no order-ideal hypothesis is needed. -/
@[simp] theorem dualIdeal_dualIdeal (D : Finset (Finset (Fin n))) :
    dualIdeal (dualIdeal D) = D := by
  ext σ
  simp

/-! ## `eq:alexander-f`: the effect on `f`-vectors -/

/-- `eq:alexander-f` in additive (ℕ-safe) form:
`f_j(Δ^∨) + f_{n−j}(Δ) = C(n,j)`.  True for every family `Δ`. -/
theorem fEntry_dualIdeal_add (D : Finset (Finset (Fin n))) {j : ℕ}
    (hj : j ≤ n) :
    fEntry (dualIdeal D) j + fEntry D (n - j) = n.choose j := by
  -- the `j`-faces of the dual, transported by complementation
  have h1 : fEntry (dualIdeal D) j =
      #(univ.filter fun τ : Finset (Fin n) => #τ = n - j ∧ τ ∉ D) := by
    rw [fEntry]
    have hset : (dualIdeal D).filter (fun σ => #σ = j) =
        univ.filter fun σ : Finset (Fin n) => #σ = j ∧ σᶜ ∉ D := by
      ext σ
      simp [dualIdeal, and_comm]
    rw [hset]
    refine card_bij' (fun σ _ => σᶜ) (fun τ _ => τᶜ) ?_ ?_ ?_ ?_
    · intro σ hσ
      obtain ⟨-, hcard, hnot⟩ := mem_filter.mp hσ
      refine mem_filter.mpr ⟨mem_univ _, ?_, hnot⟩
      rw [card_compl, hcard, Fintype.card_fin]
    · intro τ hτ
      obtain ⟨-, hcard, hnot⟩ := mem_filter.mp hτ
      refine mem_filter.mpr ⟨mem_univ _, ?_, by simpa using hnot⟩
      rw [card_compl, hcard, Fintype.card_fin]
      omega
    · intro σ _
      exact compl_compl σ
    · intro τ _
      exact compl_compl τ
  -- the `(n−j)`-faces of `Δ` itself, relative to the universe
  have h2 : fEntry D (n - j) =
      #(univ.filter fun τ : Finset (Fin n) => #τ = n - j ∧ τ ∈ D) := by
    rw [fEntry]
    congr 1
    ext τ
    simp [and_comm]
  -- the two counts partition the `(n−j)`-subsets of `[n]`
  have h3 : #(univ.filter fun τ : Finset (Fin n) => #τ = n - j) =
      n.choose (n - j) := fEntry_univ (n - j)
  rw [h1, h2, ← Nat.choose_symm hj, ← h3, ← filter_filter, ← filter_filter,
    add_comm]
  exact card_filter_add_card_filter_not (fun τ => τ ∈ D)

/-- `eq:alexander-f` in subtraction form. -/
theorem fEntry_dualIdeal (D : Finset (Finset (Fin n))) {j : ℕ}
    (hj : j ≤ n) :
    fEntry (dualIdeal D) j = n.choose j - fEntry D (n - j) := by
  have h := fEntry_dualIdeal_add D hj
  omega

/-! ## The involution `D` on `f`-vectors -/

/-- `lem-alexander`: the duality on `f`-vectors,
`(D s⃗)(j) = C(n,j) − s(n−j)`. -/
def Dvec (s : Fin (n + 1) → ℕ) : Fin (n + 1) → ℕ :=
  fun j => n.choose j.val - s j.rev

@[simp] theorem Dvec_apply (s : Fin (n + 1) → ℕ) (j : Fin (n + 1)) :
    Dvec s j = n.choose j.val - s j.rev := rfl

/-- `rev` on `Fin (n+1)` preserves the binomial coefficient:
`C(n, n−j) = C(n,j)`. -/
theorem choose_rev_val (j : Fin (n + 1)) :
    n.choose j.rev.val = n.choose j.val := by
  have h : j.rev.val = n - j.val := by
    rw [Fin.val_rev]
    omega
  rw [h, Nat.choose_symm j.is_le]

/-- `D` intertwines Alexander duality of families with duality of their
`f`-vectors; in particular `D s⃗` depends only on `s⃗`. -/
theorem fvecN_dualIdeal (D : Finset (Finset (Fin n))) :
    fvecN (dualIdeal D) = Dvec (fvecN D) := by
  funext j
  simp only [fvecN_apply, Dvec_apply]
  rw [fEntry_dualIdeal D j.is_le]
  have h : j.rev.val = n - j.val := by
    rw [Fin.val_rev]
    omega
  rw [h]

/-- `lem-alexander`: `D` maps `𝓕_n` into itself. -/
theorem Dvec_mem_Fn {s : Fin (n + 1) → ℕ} (hs : s ∈ Fn n) :
    Dvec s ∈ Fn n := by
  obtain ⟨D, hD, rfl⟩ := mem_Fn.mp hs
  exact mem_Fn.mpr ⟨dualIdeal D, hD.dual, fvecN_dualIdeal D⟩

/-- `D` is an involution on entrywise-bounded vectors. -/
theorem Dvec_Dvec {s : Fin (n + 1) → ℕ}
    (hs : ∀ j, s j ≤ n.choose j.val) : Dvec (Dvec s) = s := by
  funext j
  have h1 : n.choose j.rev.val = n.choose j.val := choose_rev_val j
  have h2 := hs j
  simp only [Dvec_apply, Fin.rev_rev]
  omega

/-- `lem-alexander`: `D` is an involution of `𝓕_n`. -/
theorem Dvec_Dvec_of_mem_Fn {s : Fin (n + 1) → ℕ} (hs : s ∈ Fn n) :
    Dvec (Dvec s) = s :=
  Dvec_Dvec fun j => apply_le_choose_of_mem_Fn hs j

/-! ## `eq:alexander-stats`: the statistic conjugation

Two helper facts: `rev` carries the max of a set of indices to the min of
its image and vice versa. -/

theorem min'_image_rev {P : Finset (Fin (n + 1))} (hP : P.Nonempty)
    (h : (P.image Fin.rev).Nonempty) :
    (P.image Fin.rev).min' h = (P.max' hP).rev := by
  refine le_antisymm (min'_le _ _ (mem_image_of_mem _ (max'_mem P hP))) ?_
  refine le_min' _ _ _ ?_
  intro y hy
  obtain ⟨x, hx, rfl⟩ := mem_image.mp hy
  exact Fin.rev_le_rev.mpr (le_max' P x hx)

theorem max'_image_rev {P : Finset (Fin (n + 1))} (hP : P.Nonempty)
    (h : (P.image Fin.rev).Nonempty) :
    (P.image Fin.rev).max' h = (P.min' hP).rev := by
  refine le_antisymm ?_ (le_max' _ _ (mem_image_of_mem _ (min'_mem P hP)))
  refine max'_le _ _ _ ?_
  intro y hy
  obtain ⟨x, hx, rfl⟩ := mem_image.mp hy
  exact Fin.rev_le_rev.mpr (min'_le P x hx)

/-- The index set defining `indeg (D s⃗)` is the `rev`-image of the index
set defining `tp(s⃗)`: `(D s⃗)(j) < C(n,j) ⟺ s(n−j) > 0`. -/
theorem Dvec_indeg_filter (s : Fin (n + 1) → ℕ) :
    (univ.filter fun j : Fin (n + 1) => Dvec s j < n.choose j.val) =
      (univ.filter fun j : Fin (n + 1) => 0 < s j).image Fin.rev := by
  ext j
  rw [mem_filter, mem_image]
  simp only [mem_filter, mem_univ, true_and]
  constructor
  · intro h
    refine ⟨j.rev, ?_, Fin.rev_rev j⟩
    have hd : Dvec s j = n.choose j.val - s j.rev := rfl
    omega
  · rintro ⟨x, hx, rfl⟩
    have hd : Dvec s x.rev = n.choose x.rev.val - s x.rev.rev := rfl
    rw [Fin.rev_rev] at hd
    have hpos : 0 < n.choose x.rev.val := Nat.choose_pos x.rev.is_le
    omega

/-- The index set defining `tp(D s⃗)` is the `rev`-image of the index set
defining `indeg(s⃗)`: `(D s⃗)(j) > 0 ⟺ s(n−j) < C(n,n−j)`. -/
theorem Dvec_top_filter (s : Fin (n + 1) → ℕ) :
    (univ.filter fun j : Fin (n + 1) => 0 < Dvec s j) =
      (univ.filter fun j : Fin (n + 1) => s j < n.choose j.val).image
        Fin.rev := by
  ext j
  rw [mem_filter, mem_image]
  simp only [mem_filter, mem_univ, true_and]
  constructor
  · intro h
    refine ⟨j.rev, ?_, Fin.rev_rev j⟩
    have hd : Dvec s j = n.choose j.val - s j.rev := rfl
    have hsym : n.choose j.rev.val = n.choose j.val := choose_rev_val j
    omega
  · rintro ⟨x, hx, rfl⟩
    have hd : Dvec s x.rev = n.choose x.rev.val - s x.rev.rev := rfl
    rw [Fin.rev_rev] at hd
    have hsym : n.choose x.rev.val = n.choose x.val := choose_rev_val x
    omega

/-- `eq:alexander-stats`, first half: `indeg(D s⃗) = n − tp(s⃗)`.  Holds
for **every** `s⃗`, and the boundary conventions line up exactly: the
void family (`tp = −1`) dualises to the full simplex (`indeg = n+1`). -/
theorem indeg_Dvec (s : Fin (n + 1) → ℕ) :
    (indeg (Dvec s) : ℤ) = n - top s := by
  rw [indeg, top]
  simp only [Dvec_indeg_filter s]
  split_ifs with h1 h2 h2
  · rw [min'_image_rev h2 h1, Fin.val_rev]
    have := Fin.is_le ((univ.filter fun j : Fin (n + 1) => 0 < s j).max' h2)
    omega
  · exact absurd (image_nonempty.mp h1) h2
  · exact absurd (h2.image _) h1
  · omega

/-- `eq:alexander-stats`, second half: `tp(D s⃗) = n − indeg(s⃗)`.  Holds
for **every** `s⃗`; the full simplex (`indeg = n+1`) dualises to the void
family (`tp = −1`). -/
theorem top_Dvec (s : Fin (n + 1) → ℕ) :
    top (Dvec s) = n - (indeg s : ℤ) := by
  rw [top, indeg]
  simp only [Dvec_top_filter s]
  split_ifs with h1 h2 h2
  · rw [max'_image_rev h2 h1, Fin.val_rev]
    have := Fin.is_le
      ((univ.filter fun j : Fin (n + 1) => s j < n.choose j.val).min' h2)
    omega
  · exact absurd (image_nonempty.mp h1) h2
  · exact absurd (h2.image _) h1
  · omega

/-! ## `cor-persymmetry` -/

/-- `cor-persymmetry`: `A[τ][ρ] = A[n−ρ][n−τ]` — for **all** integer
indices, since `D` is a bijection of `𝓕_n` carrying the class `(τ,ρ)`
onto the class `(n−ρ, n−τ)`. -/
theorem Amat_persymmetric (n : ℕ) (τ ρ : ℤ) :
    Amat n τ ρ = Amat n ((n : ℤ) - ρ) ((n : ℤ) - τ) := by
  rw [Amat, Amat]
  refine card_bij' (fun s _ => Dvec s) (fun t _ => Dvec t) ?_ ?_ ?_ ?_
  · intro s hs
    obtain ⟨hsF, htop, hind⟩ := mem_filter.mp hs
    refine mem_filter.mpr ⟨Dvec_mem_Fn hsF, ?_, ?_⟩
    · rw [top_Dvec, hind]
    · rw [indeg_Dvec, htop]
  · intro t ht
    obtain ⟨htF, htop, hind⟩ := mem_filter.mp ht
    refine mem_filter.mpr ⟨Dvec_mem_Fn htF, ?_, ?_⟩
    · rw [top_Dvec, hind]
      omega
    · rw [indeg_Dvec, htop]
      omega
  · intro s hs
    exact Dvec_Dvec_of_mem_Fn (mem_filter.mp hs).1
  · intro t ht
    exact Dvec_Dvec_of_mem_Fn (mem_filter.mp ht).1

/-! ## `prop-fnn2` -/

instance : DecidablePred (IsComplex (n := n)) := fun D =>
  decidable_of_iff
    (IsOrderIdeal D ∧ (∅ : Finset (Fin n)) ∈ D ∧
      ∀ i : Fin n, ({i} : Finset (Fin n)) ∈ D)
    ⟨fun h => ⟨h.1, h.2.1, h.2.2⟩,
     fun h => ⟨h.ideal, h.empty_mem, h.singleton_mem⟩⟩

/-- `S_n` as a finite set of ℕ-valued vectors: the `f`-vectors of
simplicial complexes on `[n]` (convention (iii)).  The ℕ-valued
counterpart of `Complexes.lean`'s real-valued `Sset` — see
`Sset_eq_image_SnF`. -/
def SnF (n : ℕ) : Finset (Fin (n + 1) → ℕ) :=
  (univ.filter fun D : Finset (Finset (Fin n)) => IsComplex D).image fvecN

theorem mem_SnF {s : Fin (n + 1) → ℕ} :
    s ∈ SnF n ↔ ∃ D, IsComplex D ∧ fvecN D = s := by
  simp [SnF]

theorem SnF_subset_Fn : SnF n ⊆ Fn n := fun s hs => by
  obtain ⟨D, hD, rfl⟩ := mem_SnF.mp hs
  exact mem_Fn.mpr ⟨D, hD.ideal, rfl⟩

/-- Article 1's real-valued `S_n` (`Sset`) is the coordinatewise cast of
the ℕ-valued `SnF`: the two developments count the same objects. -/
theorem Sset_eq_image_SnF (n : ℕ) :
    Sset n = (fun s : Fin (n + 1) → ℕ => fun j => (s j : ℝ)) ''
      (SnF n : Set (Fin (n + 1) → ℕ)) := by
  ext x
  constructor
  · rintro ⟨D, hD, rfl⟩
    exact ⟨fvecN D, mem_SnF.mpr ⟨D, hD, rfl⟩, rfl⟩
  · rintro ⟨s, hs, rfl⟩
    obtain ⟨D, hD, rfl⟩ := mem_SnF.mp hs
    exact ⟨D, hD, rfl⟩

/-- Properness characterised inside `𝓕_n`: for `n ≥ 1`, membership in
`S_n` says exactly `s(0) = 1` and `s(1) = n` (the manuscript's
`s⃗ ∈ S_n ⟺ s(0) = 1 ∧ s(1) = n` step in `prop-fnn2`'s proof). -/
theorem mem_SnF_iff (hn : 1 ≤ n) {s : Fin (n + 1) → ℕ} :
    s ∈ SnF n ↔
      s ∈ Fn n ∧ s ⟨0, by omega⟩ = 1 ∧ s ⟨1, by omega⟩ = n := by
  constructor
  · intro hs
    obtain ⟨D, hD, rfl⟩ := mem_SnF.mp hs
    exact ⟨mem_Fn.mpr ⟨D, hD.ideal, rfl⟩,
      fEntry_zero hD.ideal hD.nonempty, fEntry_one hD⟩
  · rintro ⟨hsF, h0, h1⟩
    obtain ⟨D, hD, rfl⟩ := mem_Fn.mp hsF
    have hne : D.Nonempty := nonempty_of_fEntry_zero h0
    have hsing : ∀ i : Fin n, ({i} : Finset (Fin n)) ∈ D := by
      have hsub : D.filter (fun t => #t = 1) ⊆
          univ.image fun i : Fin n => ({i} : Finset (Fin n)) := by
        intro t ht
        obtain ⟨i, rfl⟩ := card_eq_one.mp (mem_filter.mp ht).2
        exact mem_image.mpr ⟨i, mem_univ i, rfl⟩
      have hcard : #(univ.image fun i : Fin n => ({i} : Finset (Fin n))) ≤
          #(D.filter fun t => #t = 1) := by
        rw [card_image_of_injective _ Finset.singleton_injective, card_univ,
          Fintype.card_fin]
        exact le_of_eq h1.symm
      have heq := eq_of_subset_of_card_le hsub hcard
      intro i
      have hmem : ({i} : Finset (Fin n)) ∈ D.filter fun t => #t = 1 := by
        rw [heq]
        exact mem_image.mpr ⟨i, mem_univ i, rfl⟩
      exact (mem_filter.mp hmem).1
    exact mem_SnF.mpr ⟨D, ⟨hD, hD.empty_mem hne, hsing⟩, rfl⟩

/-- Linusson's `F^n(m)` at `p = n`, **by counting**: the number of
`s⃗ ∈ 𝓕_n` with `tp(s⃗) ≤ m` (`def-linusson` at `p = n`, where `f₁ ≤ n`
is automatic).  Defined for all integer `m`; per the plan, the recursion
`thm-linusson` is deliberately not part of the formal development. -/
def Fcount (n : ℕ) (m : ℤ) : ℕ :=
  ((Fn n).filter fun s => top s ≤ m).card

/-- `prop-fnn2`: `|S_n| = F^n(n−2)` for `n ≥ 1`.  Properness — two
conditions at the bottom of `s⃗` — is Alexander-dual to the vanishing of
the top two entries of `D s⃗`. -/
theorem card_SnF_eq_Fcount (hn : 1 ≤ n) :
    (SnF n).card = Fcount n ((n : ℤ) - 2) := by
  rw [Fcount]
  refine card_bij' (fun s _ => Dvec s) (fun t _ => Dvec t) ?_ ?_ ?_ ?_
  · -- proper ⟹ the dual has `tp ≤ n − 2`
    intro s hs
    obtain ⟨hsF, h0, h1⟩ := (mem_SnF_iff hn).mp hs
    refine mem_filter.mpr ⟨Dvec_mem_Fn hsF, ?_⟩
    have h2 : 2 ≤ indeg s := by
      rw [le_indeg_iff (by omega)]
      intro j hj
      rcases (by omega : j.val = 0 ∨ j.val = 1) with h | h
      · have hj0 : j = (⟨0, by omega⟩ : Fin (n + 1)) := Fin.ext h
        rw [hj0, h0]
        simp
      · have hj1 : j = (⟨1, by omega⟩ : Fin (n + 1)) := Fin.ext h
        rw [hj1, h1, Nat.choose_one_right]
    rw [top_Dvec]
    omega
  · -- `tp ≤ n − 2` ⟹ the dual is proper
    intro t ht
    obtain ⟨htF, htop⟩ := mem_filter.mp ht
    rw [mem_SnF_iff hn]
    refine ⟨Dvec_mem_Fn htF, ?_, ?_⟩
    · -- `(D t⃗)(0) = C(n,0) − t(n) = 1`
      have hrev : ((⟨0, by omega⟩ : Fin (n + 1)).rev).val = n := by
        show n + 1 - (0 + 1) = n
        omega
      have hz : t ((⟨0, by omega⟩ : Fin (n + 1)).rev) = 0 :=
        apply_eq_zero_of_top_lt (lt_of_le_of_lt htop (by rw [hrev]; omega))
      show n.choose (⟨0, by omega⟩ : Fin (n + 1)).val -
        t ((⟨0, by omega⟩ : Fin (n + 1)).rev) = 1
      rw [hz]
      show n.choose 0 - 0 = 1
      simp
    · -- `(D t⃗)(1) = C(n,1) − t(n−1) = n`
      have hrev : ((⟨1, by omega⟩ : Fin (n + 1)).rev).val = n - 1 := by
        show n + 1 - (1 + 1) = n - 1
        omega
      have hz : t ((⟨1, by omega⟩ : Fin (n + 1)).rev) = 0 :=
        apply_eq_zero_of_top_lt (lt_of_le_of_lt htop (by rw [hrev]; omega))
      show n.choose (⟨1, by omega⟩ : Fin (n + 1)).val -
        t ((⟨1, by omega⟩ : Fin (n + 1)).rev) = n
      rw [hz]
      show n.choose 1 - 0 = n
      simp [Nat.choose_one_right]
  · intro s hs
    exact Dvec_Dvec_of_mem_Fn (SnF_subset_Fn hs)
  · intro t ht
    exact Dvec_Dvec_of_mem_Fn (mem_filter.mp ht).1

end ExteriorConvex


==> anc/lean/ExteriorConvex/Counting/NilpotentReduction.lean <==
/-
Copyright (c) 2026 Jan Snellman. All rights reserved.

# The binomial reduction and the staircase corner evaluation, in general

The two general facts behind `thm-delta0-degrees`
(`working-notes/delta0-exact-degrees-proof.org`, §"The reduction" and
§"Corner evaluation"), stated as the working note states them — for an
*arbitrary* matrix over an arbitrary commutative ring, with arbitrary
vectors `v⃗`, `w⃗` — rather than for the concrete `Nmat n` of rung D2:

* **The reduction** (`vecMul_one_add_pow_dotProduct`): for `M = I + N`,
  `v⃗ M^r w⃗ = ∑_{k=0}^{r} C(r,k) · (v⃗ N^k w⃗)` — the binomial theorem for
  the commuting pair `(1, N)`, pushed through the bilinear sandwich.  No
  nilpotency is needed for this finite form; nilpotency (or any eventual
  vanishing of the brackets `v⃗ N^k w⃗`) enters only through the range
  change `sum_range_choose_mul_of_eventually_zero`.
* **The corner evaluation** (`pow_apply_staircase_of_strictUpper`): if `N`
  is strictly upper triangular on `Fin m`, then `N^k` vanishes below the
  `k`-th superdiagonal (`pow_apply_eq_zero_of_strictUpper`, whence
  `N^m = 0`, `pow_eq_zero_of_strictUpper`), and **on** the `k`-th
  superdiagonal `(N^k)[i][i+k]` is the product of the `k` superdiagonal
  entries along the staircase from `i` to `i+k` — a non-zero term in the
  expansion of the power needs a strictly increasing walk of `k` steps,
  and the exact superdiagonal position leaves only the full staircase.
  The superdiagonal entries are supplied through a total function
  `g : ℕ → R` (hypothesis `hg`), so that the product needs no dependent
  index bounds.

Rung D2's concrete versions (`Nmat_pow_apply_eq_zero`,
`Nmat_pow_staircase` in `Counting/Delta0.lean`) are re-derived from these;
rung D3's proper layer applies the same lemmas to the principal block
`B` of `T′(0)` (`Counting/ProperBlock.lean`), which is the reason for the
generality — the manuscript's proof of `thm-delta0-degrees` states both
facts generically in prose and applies them twice, and after this
refactor the Lean does the same.

**`native_decide` is banned in this development** (it would add the axiom
`Lean.ofReduceBool`).
-/
import Mathlib

open Finset Matrix

namespace ExteriorConvex

variable {R : Type*} [CommRing R]

/-! ## The reduction: `v⃗ (I+N)^r w⃗ = ∑ₖ C(r,k) (v⃗ N^k w⃗)` -/

section Reduction

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- The bilinear sandwich of `N^m` scaled by a ℕ-cast scalar matrix:
the scalar comes out front. -/
theorem vecMul_pow_natCast_mul_dotProduct (N : Matrix ι ι R) (v w : ι → R)
    (m c : ℕ) :
    v ᵥ* (N ^ m * (c : Matrix ι ι R)) ⬝ᵥ w =
      (c : R) * (v ᵥ* N ^ m ⬝ᵥ w) := by
  rw [show ((c : ℕ) : Matrix ι ι R) = c • (1 : Matrix ι ι R) from by
    rw [nsmul_eq_mul, mul_one]]
  rw [mul_smul_comm, mul_one, Matrix.vecMul_smul, smul_dotProduct,
    nsmul_eq_mul]

/-- **The reduction** (the working note's "*Let `M` be any square matrix
of the form `M = I + N` … let `v⃗`, `w⃗` be any vectors*"), finite form:
`v⃗ (I+N)^r w⃗ = ∑_{k=0}^{r} C(r,k) · (v⃗ N^k w⃗)`.  The binomial theorem
for the commuting pair `(1, N)`; no nilpotency hypothesis. -/
theorem vecMul_one_add_pow_dotProduct (N : Matrix ι ι R) (v w : ι → R)
    (r : ℕ) :
    v ᵥ* (1 + N) ^ r ⬝ᵥ w =
      ∑ k ∈ Finset.range (r + 1), (r.choose k : R) * (v ᵥ* N ^ k ⬝ᵥ w) := by
  rw [add_comm (1 : Matrix ι ι R) N, (Commute.one_right N).add_pow r]
  simp only [one_pow, mul_one]
  rw [Matrix.vecMul_sum, sum_dotProduct]
  exact Finset.sum_congr rfl fun m _ =>
    vecMul_pow_natCast_mul_dotProduct N v w m (r.choose m)

/-- Truncation/extension of the binomial range against an eventually-zero
bracket sequence: below `r + 1` the binomial coefficient vanishes, from
`m` on the bracket does.  This is where nilpotency of `N` is spent when
the reduction is applied. -/
theorem sum_range_choose_mul_of_eventually_zero {m : ℕ} {b : ℕ → R}
    (hb : ∀ k, m ≤ k → b k = 0) (r : ℕ) :
    ∑ k ∈ Finset.range (r + 1), (r.choose k : R) * b k =
      ∑ k ∈ Finset.range m, (r.choose k : R) * b k := by
  rcases le_total (r + 1) m with h | h
  · refine Finset.sum_subset
      (fun x hx => Finset.mem_range.mpr
        (lt_of_lt_of_le (Finset.mem_range.mp hx) h))
      fun k hk hk' => ?_
    rw [Finset.mem_range] at hk hk'
    rw [Nat.choose_eq_zero_of_lt (by omega), Nat.cast_zero, zero_mul]
  · refine (Finset.sum_subset
      (fun x hx => Finset.mem_range.mpr
        (lt_of_lt_of_le (Finset.mem_range.mp hx) h))
      fun k hk hk' => ?_).symm
    rw [Finset.mem_range] at hk hk'
    rw [hb k (by omega), mul_zero]

end Reduction

/-! ## The corner evaluation: strictly upper triangular powers -/

section Staircase

variable {m : ℕ} {N : Matrix (Fin m) (Fin m) R}

/-- Powers of a strictly upper triangular matrix climb: `N^k` vanishes
below the `k`-th superdiagonal.  (Each factor of `N` moves the column
index up by at least one.) -/
theorem pow_apply_eq_zero_of_strictUpper
    (hN : ∀ i j : Fin m, j.val ≤ i.val → N i j = 0) :
    ∀ (k : ℕ) {i j : Fin m}, j.val < i.val + k → (N ^ k) i j = 0 := by
  intro k
  induction k with
  | zero =>
    intro i j h
    rw [pow_zero]
    exact Matrix.one_apply_ne fun hcon => by subst hcon; omega
  | succ k ih =>
    intro i j h
    rw [pow_succ, Matrix.mul_apply]
    refine Finset.sum_eq_zero fun l _ => ?_
    rcases lt_or_ge l.val (i.val + k) with hl | hl
    · rw [ih hl, zero_mul]
    · rw [hN l j (by omega), mul_zero]

/-- A strictly upper triangular matrix on `Fin m` is nilpotent of order
at most `m`. -/
theorem pow_eq_zero_of_strictUpper
    (hN : ∀ i j : Fin m, j.val ≤ i.val → N i j = 0) : N ^ m = 0 := by
  ext i j
  rw [Matrix.zero_apply]
  exact pow_apply_eq_zero_of_strictUpper hN m (by have := j.isLt; omega)

/-- **The corner evaluation** (the working note's "*If `N` is strictly
upper triangular with respect to the ordered index set…*"): on the exact
`k`-th superdiagonal, `(N^k)[i][i+k]` is the product of the superdiagonal
entries along the staircase — only the full staircase walk survives.  The
superdiagonal is supplied as a total function `g` (hypothesis `hg`) so
the product carries no dependent index bounds. -/
theorem pow_apply_staircase_of_strictUpper
    (hN : ∀ i j : Fin m, j.val ≤ i.val → N i j = 0) {g : ℕ → R}
    (hg : ∀ (a : ℕ) (h1 : a < m) (h2 : a + 1 < m), N ⟨a, h1⟩ ⟨a + 1, h2⟩ = g a) :
    ∀ (k : ℕ) {i j : Fin m}, j.val = i.val + k →
      (N ^ k) i j = ∏ a ∈ Finset.range k, g (i.val + a) := by
  intro k
  induction k with
  | zero =>
    intro i j h
    have hij : i = j := Fin.ext (by omega)
    rw [pow_zero, ← hij, Matrix.one_apply_eq, Finset.range_zero,
      Finset.prod_empty]
  | succ k ih =>
    intro i j h
    have hik : i.val + k < m := by have := j.isLt; omega
    rw [pow_succ, Matrix.mul_apply]
    rw [Finset.sum_eq_single_of_mem (⟨i.val + k, hik⟩ : Fin m)
        (Finset.mem_univ _) (fun l _ hne => by
      rcases lt_or_ge l.val (i.val + k) with hl | hl
      · rw [pow_apply_eq_zero_of_strictUpper hN k hl, zero_mul]
      · have hlv : l.val ≠ i.val + k := fun hc => hne (Fin.ext hc)
        rw [hN l j (by omega), mul_zero])]
    have h1 : (N ^ k) i ⟨i.val + k, hik⟩ =
        ∏ a ∈ Finset.range k, g (i.val + a) := ih rfl
    have hjm : i.val + k + 1 < m := by have := j.isLt; omega
    have h2 : N ⟨i.val + k, hik⟩ j = g (i.val + k) := by
      have hj_eq : j = ⟨i.val + k + 1, hjm⟩ := Fin.ext (by omega)
      rw [hj_eq]
      exact hg (i.val + k) hik hjm
    rw [h1, h2, Finset.prod_range_succ]

end Staircase

end ExteriorConvex


==> anc/lean/ExteriorConvex/Counting/Proper.lean <==
/-
Copyright (c) 2026 Jan Snellman. All rights reserved.

# Rung D3a of the article-2 formalisation: the proper statistics and counting layer

Formalisation of the counting content of `thm-proper` from
`article/exterior-convex_article2_draft_3.org`, per
`working-notes/PLAN-formalise-article2.org` (rung D3a).

Contents, by manuscript item:

* **The bridge** (`SnF_eq_filter_indeg`), and it is load-bearing: for
  `n ≥ 1`, `S_n = {s⃗ ∈ 𝓕_n : indeg(s⃗) ≥ 2}` — rung B's `SnF` (defined
  through `IsComplex` families) is exactly the `indeg ≥ 2` locus of
  `𝓕_n`.  This is the first sentence of `thm-proper`'s proof and the
  reason zeroing columns `ρ = 0, 1` implements properness; rung B's
  results speak of `SnF`, everything downstream here wants the `indeg`
  form.  **A finding of the formalisation: `n ≥ 1` is genuinely
  needed.**  At `n = 0` the sole member of `S_0` is the full vector
  `(1)`, whose `indeg` is `n + 1 = 1 < 2`, so the filter is empty while
  `S_0` is not — and consequently every `SnF`-facing statement below
  carries `1 ≤ n`, while the `indeg`-form statements are unconditional.
  (The manuscript's standing `n ≥ 1` covers this; the boundary is worth
  recording because `A′ = 0` at `n = 0`, so `thm-proper`'s identity
  would genuinely fail there, `1 ≠ 0`.)
* **`A′`, `u⃗′`, `T′(δ)`** (`thm-proper`): `Apmat` is `Amat` with columns
  `ρ = 0` and `ρ = 1` zeroed — a one-line modification, not a new
  object.  `upVec` is its row sums and `Tpmat` is built from `Apmat`
  exactly as `def-uT` builds `T` from `A`, reusing `Transfer.lean`'s
  conventions (`Fin (n+2)` indexing via `tauOf`, total in `δ : ℤ`, `ρ`
  summed over `Finset.Icc 0 (n+1)`).  The entry-as-a-count dictionaries
  are `upVec_eq_card`/`Tpmat_apply_eq_card` (`indeg` form,
  unconditional) and `upVec_eq_card_SnF`/`Tpmat_apply_eq_card_SnF`
  (`S_n` form, `n ≥ 1`).
* **`thm-proper`, counting identity**, in the same two-layer split as
  rung C2 and for the same reason:
  - **unconditional** (`card_properChainedTuples`): the number of proper
    chained tuples is `u⃗′ T′(δ₂)⋯T′(δ_r) 1⃗`, no hypothesis at all,
    gaps as honest ℤ-differences (`card_properChainedTuples_of_monotone`
    for the printed ℕ-gaps, `card_SnF_chainedTuples` for the printed
    `S_n^r` form of `eq:auto-16`);
  - **conditional** (`card_ffSetPrN`): the `|FF_pr(d⃗)|` form, with an
    explicit `Set.SurjOn` hypothesis.  **That hypothesis covers two
    things**: the surjectivity half of `thm-chaining` (open
    combinatorially; its algebraic proof is rung C3, a non-target) *and*
    `lem-lexproper` (that the lex representative of a properly
    achievable Hilbert function is itself proper — Amata–Crupi
    lex-submodule algebra, out of scope for the same reason as C3).
    Injectivity costs nothing: proper chained tuples are chained tuples,
    so rung C1's `phi_injOn_chained` restricts (`Set.InjOn.mono`).

The invariant-block repair of the proper `δ = 0` theory (rung D3b) is in
`Counting/ProperBlock.lean`; `prop-proper-threshold`/`λ_pr` (D3c) and the
proper exact degree (D3d) are deliberately not attempted here.

**`native_decide` is banned in this development** (it would add the axiom
`Lean.ofReduceBool`); the sanity anchors — `|S_3| = 5`, the proper counts
`12`/`22` at `n = 3`, `r = 2`, `δ = 0`/`1` (`rem-proper-sequences`), the
proper counts `45`/`51` at `d⃗ = (0,0,1)`/`(0,1,1)` against the improper
`236`/`236` (`eq:proper-not-reversible`), and `|FF_pr(2;0^r)| = r + 1` —
were `#eval`s during development (recorded in
`runs/proper-lean-anchors-20260918.md`) and stay out of the formal
statements, deliberately.
-/
import ExteriorConvex.Counting.Transfer
import ExteriorConvex.Counting.Duality

open Finset Matrix

namespace ExteriorConvex

variable {n : ℕ}

/-! ## The bridge: `S_n` is the `indeg ≥ 2` locus of `𝓕_n` -/

/-- **The bridge lemma of rung D3** (`thm-proper`'s proof, first
sentence): for `n ≥ 1`, `S_n = {s⃗ ∈ 𝓕_n : indeg(s⃗) ≥ 2}`.  Rung B's
`SnF` is defined through `IsComplex`; this is its `indeg` form, which is
what the column-zeroing of `A′` implements.  `n ≥ 1` is genuinely
needed: at `n = 0` the full vector has `indeg = 1`, so the right-hand
side is empty while `S_0 = {(1)}` is not. -/
theorem SnF_eq_filter_indeg (hn : 1 ≤ n) :
    SnF n = (Fn n).filter fun s => 2 ≤ indeg s := by
  ext s
  rw [mem_SnF_iff hn, Finset.mem_filter]
  constructor
  · rintro ⟨hsF, h0, h1⟩
    refine ⟨hsF, ?_⟩
    rw [le_indeg_iff (by omega)]
    intro j hj
    rcases (by omega : j.val = 0 ∨ j.val = 1) with h | h
    · have hj0 : j = (⟨0, by omega⟩ : Fin (n + 1)) := Fin.ext h
      rw [hj0, h0]
      simp
    · have hj1 : j = (⟨1, by omega⟩ : Fin (n + 1)) := Fin.ext h
      rw [hj1, h1, Nat.choose_one_right]
  · rintro ⟨hsF, h2⟩
    have hle0 : s ⟨0, by omega⟩ ≤ n.choose 0 :=
      apply_le_choose_of_mem_Fn hsF ⟨0, by omega⟩
    have hge0 : n.choose 0 ≤ s ⟨0, by omega⟩ :=
      choose_le_of_lt_indeg (s := s) (j := ⟨0, by omega⟩)
        (show (0 : ℕ) < indeg s by omega)
    have hle1 : s ⟨1, by omega⟩ ≤ n.choose 1 :=
      apply_le_choose_of_mem_Fn hsF ⟨1, by omega⟩
    have hge1 : n.choose 1 ≤ s ⟨1, by omega⟩ :=
      choose_le_of_lt_indeg (s := s) (j := ⟨1, by omega⟩)
        (show (1 : ℕ) < indeg s by omega)
    rw [Nat.choose_zero_right] at hle0 hge0
    rw [Nat.choose_one_right] at hle1 hge1
    exact ⟨hsF, by omega, by omega⟩

/-! ## `A′`: the matrix `A` with columns `ρ = 0, 1` zeroed -/

/-- `thm-proper`'s `A′`: `A` with the columns `ρ = 0` and `ρ = 1` set to
zero — a one-line modification of `Amat`, not a new object.  Total in
`(τ, ρ) : ℤ × ℤ` like `Amat` itself. -/
def Apmat (n : ℕ) (τ ρ : ℤ) : ℕ :=
  if ρ < 2 then 0 else Amat n τ ρ

theorem Apmat_eq_zero_of_lt {τ ρ : ℤ} (h : ρ < 2) : Apmat n τ ρ = 0 := by
  rw [Apmat, ite_eq_left h]

theorem Apmat_eq_of_le {τ ρ : ℤ} (h : 2 ≤ ρ) : Apmat n τ ρ = Amat n τ ρ := by
  rw [Apmat, ite_eq_right (by omega)]

/-- `A′` inherits `A`'s support bound `ρ ≤ τ + 1`. -/
theorem Apmat_eq_zero_of_add_one_lt {τ ρ : ℤ} (h : τ + 1 < ρ) :
    Apmat n τ ρ = 0 := by
  rcases lt_or_ge ρ 2 with h2 | h2
  · exact Apmat_eq_zero_of_lt h2
  · rw [Apmat_eq_of_le h2]
    exact Amat_eq_zero_of_add_one_lt h

/-- **Rows `τ = −1` and `τ = 0` of `A′` vanish identically**: row `−1` of
`A` lives in column `ρ = 0` and row `0` of `A` lives in column `ρ = 1`
(the unique `s⃗` with `tp = 0` is `(1, 0, …, 0)`, of `indeg` `1`), and
both columns are zeroed in `A′`.  This is the support fact behind rung
D3b's invariant-block repair. -/
theorem Apmat_eq_zero_of_le_zero {τ ρ : ℤ} (h : τ ≤ 0) : Apmat n τ ρ = 0 := by
  rcases lt_or_ge ρ 2 with h2 | h2
  · exact Apmat_eq_zero_of_lt h2
  · rw [Apmat_eq_of_le h2]
    exact Amat_eq_zero_of_add_one_lt (by omega)

/-! ## The master counting dictionary for `A′`

The exact analogue of `sum_Amat_eq_card`: summing a row of `A′` over any
set `R` of `indeg`-values counts the members of `𝓕_n` in the
corresponding `tp`-class whose `indeg` is at least `2` *and* lies in
`R` — the column-zeroing is precisely the extra conjunct `2 ≤ indeg`. -/

theorem sum_Apmat_eq_card (n : ℕ) (τ : ℤ) (R : Finset ℤ) :
    ∑ ρ ∈ R, Apmat n τ ρ =
      #((Fn n).filter fun s =>
        top s = τ ∧ 2 ≤ indeg s ∧ (indeg s : ℤ) ∈ R) := by
  have hsplit : ∑ ρ ∈ R, Apmat n τ ρ =
      ∑ ρ ∈ R.filter (fun ρ => 2 ≤ ρ), Amat n τ ρ := by
    rw [← Finset.sum_filter_add_sum_filter_not R (fun ρ => 2 ≤ ρ)
      (Apmat n τ)]
    have h1 : ∑ ρ ∈ R.filter (fun ρ => ¬2 ≤ ρ), Apmat n τ ρ = 0 :=
      Finset.sum_eq_zero fun ρ hρ =>
        Apmat_eq_zero_of_lt
          (by have := (Finset.mem_filter.mp hρ).2; omega)
    rw [h1, add_zero]
    exact Finset.sum_congr rfl fun ρ hρ =>
      Apmat_eq_of_le (Finset.mem_filter.mp hρ).2
  rw [hsplit, sum_Amat_eq_card]
  congr 1
  ext s
  simp only [Finset.mem_filter]
  constructor
  · rintro ⟨hsF, htop, hR, h2⟩
    exact ⟨hsF, htop, by omega, hR⟩
  · rintro ⟨hsF, htop, h2, hR⟩
    exact ⟨hsF, htop, hR, by omega⟩

/-! ## `u⃗′` and `T′(δ)` -/

/-- `thm-proper`'s `u⃗′`: the row sums of `A′`, over the supporting range
`ρ ∈ {0, …, n+1}` — exactly as `def-uT` builds `u⃗` from `A`. -/
def upVec (n : ℕ) : Fin (n + 2) → ℕ :=
  fun k => ∑ ρ ∈ Finset.Icc (0 : ℤ) ((n : ℤ) + 1), Apmat n (tauOf k) ρ

/-- The counting dictionary for `u⃗′`, `indeg` form (unconditional):
`u′[τ]` counts the `s⃗ ∈ 𝓕_n` with `tp(s⃗) = τ` and `indeg(s⃗) ≥ 2`. -/
theorem upVec_eq_card (n : ℕ) (k : Fin (n + 2)) :
    upVec n k =
      #((Fn n).filter fun s => top s = tauOf k ∧ 2 ≤ indeg s) := by
  simp only [upVec]
  rw [sum_Apmat_eq_card]
  congr 1
  ext s
  simp only [Finset.mem_filter, Finset.mem_Icc]
  constructor
  · rintro ⟨hsF, htop, h2, -⟩
    exact ⟨hsF, htop, h2⟩
  · rintro ⟨hsF, htop, h2⟩
    have := indeg_le s
    exact ⟨hsF, htop, h2, by omega, by omega⟩

/-- `thm-proper`'s `T′(δ)`, built from `A′` exactly as `def-uT` builds
`T(δ)` from `A` — same `Fin (n+2)` indexing, same row/column reading
(row `τ` the `tp` of the previous summand, column `τ'` the `tp` of the
current one), total in `δ : ℤ`. -/
def Tpmat (n : ℕ) (δ : ℤ) : Matrix (Fin (n + 2)) (Fin (n + 2)) ℕ :=
  Matrix.of fun k k' =>
    ∑ ρ ∈ (Finset.Icc (0 : ℤ) ((n : ℤ) + 1)).filter
      (fun ρ => tauOf k - δ < ρ), Apmat n (tauOf k') ρ

theorem Tpmat_apply (n : ℕ) (δ : ℤ) (k k' : Fin (n + 2)) :
    Tpmat n δ k k' =
      ∑ ρ ∈ (Finset.Icc (0 : ℤ) ((n : ℤ) + 1)).filter
        (fun ρ => tauOf k - δ < ρ), Apmat n (tauOf k') ρ := rfl

/-- The counting dictionary for `T′(δ)`, `indeg` form (unconditional) —
the analogue of `Tmat_apply_eq_card`, through which every later claim
about `T′` is proved: `T′(δ)[τ][τ']` counts the `s⃗ ∈ 𝓕_n` with
`tp(s⃗) = τ'`, `indeg(s⃗) ≥ 2`, whose `indeg` clears the chaining bar
after a predecessor of `tp` equal to `τ`. -/
theorem Tpmat_apply_eq_card (n : ℕ) (δ : ℤ) (k k' : Fin (n + 2)) :
    Tpmat n δ k k' =
      #((Fn n).filter fun s => top s = tauOf k' ∧ 2 ≤ indeg s ∧
        tauOf k - δ < (indeg s : ℤ)) := by
  rw [Tpmat_apply, sum_Apmat_eq_card]
  congr 1
  ext s
  simp only [Finset.mem_filter, Finset.mem_Icc]
  constructor
  · rintro ⟨hsF, htop, h2, ⟨-, -⟩, hlt⟩
    exact ⟨hsF, htop, h2, hlt⟩
  · rintro ⟨hsF, htop, h2, hlt⟩
    have := indeg_le s
    exact ⟨hsF, htop, h2, ⟨by omega, by omega⟩, hlt⟩

/-! ### The `S_n` forms of the dictionaries (`n ≥ 1`, via the bridge) -/

/-- The `tp`-classes of `S_n` are the `indeg ≥ 2` classes of `𝓕_n`. -/
theorem filter_SnF_top (hn : 1 ≤ n) (τ : ℤ) :
    ((SnF n).filter fun s => top s = τ) =
      (Fn n).filter fun s => top s = τ ∧ 2 ≤ indeg s := by
  rw [SnF_eq_filter_indeg hn, Finset.filter_filter]
  exact Finset.filter_congr fun s _ => and_comm

/-- The counting dictionary for `u⃗′` over `S_n` (`thm-proper`'s
reading): `u′[τ]` counts the members of `S_n` with `tp = τ`. -/
theorem upVec_eq_card_SnF (hn : 1 ≤ n) (k : Fin (n + 2)) :
    upVec n k = #((SnF n).filter fun s => top s = tauOf k) := by
  rw [upVec_eq_card, filter_SnF_top hn]

/-- The counting dictionary for `T′(δ)` over `S_n`. -/
theorem Tpmat_apply_eq_card_SnF (hn : 1 ≤ n) (δ : ℤ) (k k' : Fin (n + 2)) :
    Tpmat n δ k k' =
      #((SnF n).filter fun s => top s = tauOf k' ∧
        tauOf k - δ < (indeg s : ℤ)) := by
  rw [Tpmat_apply_eq_card, SnF_eq_filter_indeg hn, Finset.filter_filter]
  congr 1
  refine Finset.filter_congr fun s _ => ?_
  constructor
  · rintro ⟨htop, h2, hlt⟩
    exact ⟨h2, htop, hlt⟩
  · rintro ⟨h2, htop, hlt⟩
    exact ⟨htop, h2, hlt⟩

/-- `∑_τ u′[τ] = |{s⃗ ∈ 𝓕_n : indeg ≥ 2}|` — the row sums of `A′` total
the proper locus (the analogue of `sum_uVec`). -/
theorem sum_upVec (n : ℕ) :
    ∑ k : Fin (n + 2), upVec n k =
      #((Fn n).filter fun s => 2 ≤ indeg s) := by
  rw [Finset.card_eq_sum_card_fiberwise
    (f := fun s : Fin (n + 1) → ℕ => top s)
    (t := Finset.Icc (-1 : ℤ) (n : ℤ))
    (fun s _ => Finset.mem_Icc.mpr ⟨neg_one_le_top _, top_le _⟩),
    ← sum_tauOf]
  refine Finset.sum_congr rfl fun k _ => ?_
  rw [upVec_eq_card, Finset.filter_filter]
  exact congrArg Finset.card (Finset.filter_congr fun s _ => and_comm)

/-- `∑_τ u′[τ] = |S_n|` for `n ≥ 1`. -/
theorem sum_upVec_eq_card_SnF (hn : 1 ≤ n) :
    ∑ k : Fin (n + 2), upVec n k = #(SnF n) := by
  rw [sum_upVec, SnF_eq_filter_indeg hn]

/-! ## Proper chained tuples as a `Finset` -/

/-- The proper chained locus of `thm-proper`, in the `indeg` form:
chained tuples all of whose components have `indeg ≥ 2`.  For `n ≥ 1`
this is exactly the `S_n^r` chained locus of `eq:auto-16`
(`properChainedTuples_eq_filter_SnF`). -/
def properChainedTuples (n r : ℕ) (d : Fin r → ℕ) :
    Finset (Fin r → Fin (n + 1) → ℕ) :=
  (chainedTuples n r d).filter fun s => ∀ i, 2 ≤ indeg (s i)

theorem mem_properChainedTuples {r : ℕ} {d : Fin r → ℕ}
    {s : Fin r → Fin (n + 1) → ℕ} :
    s ∈ properChainedTuples n r d ↔
      (∀ i, s i ∈ Fn n) ∧ (∀ i, 2 ≤ indeg (s i)) ∧ Chained d s := by
  rw [properChainedTuples, Finset.mem_filter, mem_chainedTuples]
  tauto

/-- For `n ≥ 1` the proper chained locus is the `S_n`-tuple form of
`eq:auto-16`, via the bridge. -/
theorem properChainedTuples_eq_filter_SnF (hn : 1 ≤ n) (r : ℕ)
    (d : Fin r → ℕ) :
    properChainedTuples n r d =
      (Fintype.piFinset fun _ : Fin r => SnF n).filter (Chained d) := by
  ext s
  rw [mem_properChainedTuples, Finset.mem_filter, Fintype.mem_piFinset]
  have hbridge : ∀ i, s i ∈ SnF n ↔ s i ∈ Fn n ∧ 2 ≤ indeg (s i) :=
    fun i => by rw [SnF_eq_filter_indeg hn, Finset.mem_filter]
  constructor
  · rintro ⟨hF, h2, hch⟩
    exact ⟨fun i => (hbridge i).mpr ⟨hF i, h2 i⟩, hch⟩
  · rintro ⟨hS, hch⟩
    exact ⟨fun i => ((hbridge i).mp (hS i)).1,
      fun i => ((hbridge i).mp (hS i)).2, hch⟩

/-- The proper chained count refined by the `tp`-class of the last
component — the state vector of the proper transfer-matrix recursion.
`r` is the number of *gaps*; tuples have `r + 1` components. -/
def properChainedTopCount (n r : ℕ) (d : Fin (r + 1) → ℕ)
    (k : Fin (n + 2)) : ℕ :=
  #((properChainedTuples n (r + 1) d).filter fun s =>
    top (s (Fin.last r)) = tauOf k)

/-! ## The ordered product of proper transfer matrices

Like the `T(δ)`, the `T′(δ)` do not commute, so the product is the same
right-peeling recursion as `Tprod`, never a `Finset.prod`. -/

def Tpprod (n : ℕ) : (r : ℕ) → (Fin r → ℤ) →
    Matrix (Fin (n + 2)) (Fin (n + 2)) ℕ
  | 0, _ => 1
  | r + 1, g => Tpprod n r (g ∘ Fin.castSucc) * Tpmat n (g (Fin.last r))

@[simp] theorem Tpprod_zero (n : ℕ) (g : Fin 0 → ℤ) : Tpprod n 0 g = 1 :=
  rfl

@[simp] theorem Tpprod_succ (n r : ℕ) (g : Fin (r + 1) → ℤ) :
    Tpprod n (r + 1) g =
      Tpprod n r (g ∘ Fin.castSucc) * Tpmat n (g (Fin.last r)) := rfl

/-! ## The base case and the inductive step -/

theorem properChainedTopCount_zero (n : ℕ) (d : Fin 1 → ℕ)
    (k : Fin (n + 2)) :
    properChainedTopCount n 0 d k =
      #((Fn n).filter fun s => top s = tauOf k ∧ 2 ≤ indeg s) := by
  simp only [properChainedTopCount]
  refine Finset.card_bij' (fun s _ => s (Fin.last 0)) (fun t _ => fun _ => t)
    ?_ ?_ ?_ ?_
  · intro s hs
    obtain ⟨hs1, hs2⟩ := Finset.mem_filter.mp hs
    obtain ⟨hF, h2, -⟩ := mem_properChainedTuples.mp hs1
    exact Finset.mem_filter.mpr ⟨hF _, hs2, h2 _⟩
  · intro t ht
    obtain ⟨htF, htop, h2⟩ := Finset.mem_filter.mp ht
    refine Finset.mem_filter.mpr
      ⟨mem_properChainedTuples.mpr ⟨fun _ => htF, fun _ => h2, ?_⟩, htop⟩
    intro i j hij
    have hi := i.isLt
    have hj := j.isLt
    omega
  · intro s hs
    funext i
    have hi : i = Fin.last 0 := Fin.ext (by have := i.isLt; omega)
    rw [hi]
  · intro t ht
    rfl

/-- Componentwise properness over a `snoc` tuple (the analogue of
`snoc_mem_Fn_iff`). -/
theorem snoc_indeg_iff {r : ℕ} {s' : Fin (r + 1) → Fin (n + 1) → ℕ}
    {t : Fin (n + 1) → ℕ} :
    (∀ i, 2 ≤ indeg ((Fin.snoc s' t : Fin (r + 2) → Fin (n + 1) → ℕ) i)) ↔
      (∀ i, 2 ≤ indeg (s' i)) ∧ 2 ≤ indeg t := by
  rw [Fin.forall_fin_succ']
  simp only [Fin.snoc_castSucc, Fin.snoc_last]

/-- The last-summand splitting for proper tuples — `card_chained_fiber`
with the properness of every component carried along; the second factor
is a `Tpmat` entry by `Tpmat_apply_eq_card`. -/
theorem card_properChained_fiber {r : ℕ} (d : Fin (r + 2) → ℕ)
    (τ' τ : ℤ) :
    #(((properChainedTuples n (r + 2) d).filter fun s =>
        top (s (Fin.last (r + 1))) = τ').filter fun s =>
        top (s ((Fin.last r).castSucc)) = τ) =
      #((properChainedTuples n (r + 1) (d ∘ Fin.castSucc)).filter fun s' =>
          top (s' (Fin.last r)) = τ) *
        #((Fn n).filter fun t => top t = τ' ∧ 2 ≤ indeg t ∧
            τ - ((d (Fin.last (r + 1)) : ℤ) - d ((Fin.last r).castSucc)) <
              (indeg t : ℤ)) := by
  rw [← Finset.card_product]
  refine Finset.card_bij'
    (fun s _ => (Fin.init s, s (Fin.last (r + 1))))
    (fun p _ => Fin.snoc p.1 p.2) ?_ ?_ ?_ ?_
  · -- forward: a proper chained tuple splits into a proper chained head
    -- and a valid proper tail
    intro s hs
    obtain ⟨hs1, hτ⟩ := Finset.mem_filter.mp hs
    obtain ⟨hs2, hτ'⟩ := Finset.mem_filter.mp hs1
    obtain ⟨hpi, h2, hch⟩ := mem_properChainedTuples.mp hs2
    rw [← Fin.snoc_init_self s] at hch
    obtain ⟨hch', hlast⟩ := chained_snoc_iff.mp hch
    refine Finset.mem_product.mpr ⟨?_, ?_⟩
    · exact Finset.mem_filter.mpr
        ⟨mem_properChainedTuples.mpr
          ⟨fun i => hpi i.castSucc, fun i => h2 i.castSucc, hch'⟩, hτ⟩
    · refine Finset.mem_filter.mpr ⟨hpi _, hτ', h2 _, ?_⟩
      have hτeq : top (Fin.init s (Fin.last r)) = τ := hτ
      rw [hτeq] at hlast
      show τ - ((d (Fin.last (r + 1)) : ℤ) - d ((Fin.last r).castSucc)) <
        (indeg (s (Fin.last (r + 1))) : ℤ)
      omega
  · -- backward: `snoc` of a proper chained head and a valid proper tail
    rintro ⟨s', t⟩ hp
    obtain ⟨hA, hB⟩ := Finset.mem_product.mp hp
    obtain ⟨hA1, hτ⟩ := Finset.mem_filter.mp hA
    obtain ⟨hpi', h2', hch'⟩ := mem_properChainedTuples.mp hA1
    obtain ⟨htF, hτ', h2t, hbar⟩ := Finset.mem_filter.mp hB
    have hbar' : τ - ((d (Fin.last (r + 1)) : ℤ) -
        d ((Fin.last r).castSucc)) < (indeg t : ℤ) := hbar
    have hch : Chained d (Fin.snoc s' t) := by
      refine chained_snoc_iff.mpr ⟨hch', ?_⟩
      rw [hτ]
      omega
    refine Finset.mem_filter.mpr ⟨Finset.mem_filter.mpr ⟨?_, ?_⟩, ?_⟩
    · exact mem_properChainedTuples.mpr
        ⟨snoc_mem_Fn_iff.mpr ⟨hpi', htF⟩,
          snoc_indeg_iff.mpr ⟨h2', h2t⟩, hch⟩
    · rw [Fin.snoc_last]
      exact hτ'
    · rw [Fin.snoc_castSucc]
      exact hτ
  · intro s hs
    exact Fin.snoc_init_self s
  · rintro ⟨s', t⟩ hp
    simp only [Fin.init_snoc, Fin.snoc_last]

theorem properChainedTopCount_succ {r : ℕ} (d : Fin (r + 2) → ℕ)
    (k' : Fin (n + 2)) :
    properChainedTopCount n (r + 1) d k' =
      ∑ k : Fin (n + 2), properChainedTopCount n r (d ∘ Fin.castSucc) k *
        Tpmat n ((d (Fin.last (r + 1)) : ℤ) - d ((Fin.last r).castSucc))
          k k' := by
  simp only [properChainedTopCount]
  rw [Finset.card_eq_sum_card_fiberwise
    (f := fun s => top (s ((Fin.last r).castSucc)))
    (t := Finset.Icc (-1 : ℤ) (n : ℤ))
    (fun s _ => Finset.mem_Icc.mpr ⟨neg_one_le_top _, top_le _⟩),
    ← sum_tauOf]
  refine Finset.sum_congr rfl fun k _ => ?_
  rw [card_properChained_fiber d (tauOf k') (tauOf k), Tpmat_apply_eq_card]

/-! ## The main induction and the counting identity -/

theorem properChainedTopCount_eq (n r : ℕ) (d : Fin (r + 1) → ℕ) :
    properChainedTopCount n r d = upVec n ᵥ* Tpprod n r (gaps d) := by
  induction r with
  | zero =>
    funext k
    rw [Tpprod_zero, Matrix.vecMul_one]
    exact (properChainedTopCount_zero n d k).trans (upVec_eq_card n k).symm
  | succ r ih =>
    funext k'
    rw [properChainedTopCount_succ, Tpprod_succ, ← Matrix.vecMul_vecMul,
      ← gaps_comp_castSucc, ← ih (d ∘ Fin.castSucc), gaps_last]
    rfl

/-- **`thm-proper`, counting identity, unconditional** (the analogue of
C2a): the number of proper chained tuples is
`u⃗′ · T′(δ₂) ⋯ T′(δ_r) · 1⃗`, with the gaps as ℤ-differences.  No
hypothesis at all — not even `n ≥ 1`: in the `indeg` form both sides
count the same thing at every `n` (at `n = 0` both are `0`). -/
theorem card_properChainedTuples (n r : ℕ) (d : Fin (r + 1) → ℕ) :
    #(properChainedTuples n (r + 1) d) =
      upVec n ᵥ* Tpprod n r (gaps d) ⬝ᵥ onesCol n := by
  rw [Finset.card_eq_sum_card_fiberwise
    (f := fun s => top (s (Fin.last r)))
    (t := Finset.Icc (-1 : ℤ) (n : ℤ))
    (fun s _ => Finset.mem_Icc.mpr ⟨neg_one_le_top _, top_le _⟩),
    ← sum_tauOf, dotProduct_onesCol]
  exact Finset.sum_congr rfl fun k _ =>
    congrFun (properChainedTopCount_eq n r d) k

/-- The counting identity in the manuscript's printed gap form: sorted
`d`, gaps as the ℕ-differences of `thm-proper`. -/
theorem card_properChainedTuples_of_monotone (n r : ℕ)
    {d : Fin (r + 1) → ℕ} (hd : Monotone d) :
    #(properChainedTuples n (r + 1) d) =
      upVec n ᵥ* Tpprod n r (fun i => ((d i.succ - d i.castSucc : ℕ) : ℤ)) ⬝ᵥ
        onesCol n := by
  rw [card_properChainedTuples, gaps_eq_of_monotone hd]

/-- **`thm-proper`, middle equality of `eq:auto-16`** (`n ≥ 1`): the
count of `S_n`-tuples satisfying the chaining condition is the proper
transfer product — the printed `#{(s⃗_1,…,s⃗_r) ∈ S_n^r : chained}` form,
via the bridge. -/
theorem card_SnF_chainedTuples (n r : ℕ) (hn : 1 ≤ n)
    (d : Fin (r + 1) → ℕ) :
    #((Fintype.piFinset fun _ : Fin (r + 1) => SnF n).filter (Chained d)) =
      upVec n ᵥ* Tpprod n r (gaps d) ⬝ᵥ onesCol n := by
  rw [← properChainedTuples_eq_filter_SnF hn, card_properChainedTuples]

/-! ## The conditional `|FF_pr(d⃗)|` form -/

/-- Article 2's `FF_pr(d⃗)`: the sums `∑ᵢ shift^{dᵢ}(s⃗ᵢ)` over all
tuples from `S_n` — the proper analogue of `ffSetN`, ℕ-valued in
absolute degrees per rung C1's total-function convention. -/
def ffSetPrN (n : ℕ) {r : ℕ} (d : Fin r → ℕ) : Set (ℕ → ℕ) :=
  {x | ∃ s : Fin r → Fin (n + 1) → ℕ, (∀ i, s i ∈ SnF n) ∧ Phi d s = x}

theorem coe_properChainedTuples (hn : 1 ≤ n) (r : ℕ) (d : Fin r → ℕ) :
    (properChainedTuples n r d : Set (Fin r → Fin (n + 1) → ℕ)) =
      {s | (∀ i, s i ∈ SnF n) ∧ Chained d s} := by
  ext s
  rw [Finset.mem_coe, properChainedTuples_eq_filter_SnF hn,
    Finset.mem_filter, Fintype.mem_piFinset]
  exact Iff.rfl

/-- **`thm-proper` as printed, modulo one explicit hypothesis.**
`hsurj` says every element of `FF_pr(d⃗)` is the sum of a *proper
chained* tuple.  **The hypothesis covers two open-for-Lean items at
once**: the surjectivity half of `thm-chaining` (open combinatorially;
its algebraic proof through Amata–Crupi lex theory is rung C3, a
non-target) *and* `lem-lexproper` (properness of the lex
representative — Amata–Crupi lex-submodule algebra of the same
category).  The manuscript proves `thm-proper` from exactly these two
inputs plus the rearrangement certified here.  Injectivity needs no
hypothesis: proper chained tuples are chained tuples, so rung C1's
`phi_injOn_chained` restricts. -/
theorem card_ffSetPrN (n r : ℕ) (hn : 1 ≤ n) (d : Fin (r + 1) → ℕ)
    (hsurj : Set.SurjOn (Phi d)
      {s : Fin (r + 1) → Fin (n + 1) → ℕ | (∀ i, s i ∈ SnF n) ∧ Chained d s}
      (ffSetPrN n d)) :
    (ffSetPrN n d).ncard =
      upVec n ᵥ* Tpprod n r (gaps d) ⬝ᵥ onesCol n := by
  have hsub : {s : Fin (r + 1) → Fin (n + 1) → ℕ |
      (∀ i, s i ∈ SnF n) ∧ Chained d s} ⊆
      {s | (∀ i, s i ∈ Fn n) ∧ Chained d s} := by
    rintro s ⟨hS, hch⟩
    exact ⟨fun i => SnF_subset_Fn (hS i), hch⟩
  have himg : ffSetPrN n d =
      Phi d '' {s | (∀ i, s i ∈ SnF n) ∧ Chained d s} := by
    refine Set.Subset.antisymm hsurj ?_
    rintro x ⟨s, ⟨hS, -⟩, rfl⟩
    exact ⟨s, hS, rfl⟩
  rw [himg,
    Set.InjOn.ncard_image ((phi_injOn_chained n (r + 1) d).mono hsub),
    ← coe_properChainedTuples hn, Set.ncard_coe_finset,
    card_properChainedTuples]

/-- `thm-proper` in the manuscript's literally printed form (sorted `d`,
ℕ-gaps), still modulo the combined surjectivity/`lem-lexproper`
hypothesis. -/
theorem card_ffSetPrN_of_monotone (n r : ℕ) (hn : 1 ≤ n)
    {d : Fin (r + 1) → ℕ} (hd : Monotone d)
    (hsurj : Set.SurjOn (Phi d)
      {s : Fin (r + 1) → Fin (n + 1) → ℕ | (∀ i, s i ∈ SnF n) ∧ Chained d s}
      (ffSetPrN n d)) :
    (ffSetPrN n d).ncard =
      upVec n ᵥ* Tpprod n r (fun i => ((d i.succ - d i.castSucc : ℕ) : ℤ)) ⬝ᵥ
        onesCol n := by
  rw [card_ffSetPrN n r hn d hsurj, gaps_eq_of_monotone hd]

end ExteriorConvex


==> anc/lean/ExteriorConvex/Counting/ProperBlock.lean <==
/-
Copyright (c) 2026 Jan Snellman. All rights reserved.

# Rung D3b of the article-2 formalisation: the invariant-block repair

Formalisation of the "Restriction to the invariant block" step of the
proper half of `thm-delta0-degrees`, from
`working-notes/delta0-exact-degrees-proof.org` (§"Proof of Theorem 2",
under "*Caveat: the naive reduction fails here*"), per
`working-notes/PLAN-formalise-article2.org` (rung D3b).  This is the
genuinely new mathematics of rung D3 — there is no improper analogue.

**The caveat, certified**: `T′(0)` is *not* unipotent on the full index
set `{−1, …, n}`.  Its columns `τ′ = −1` and `τ′ = 0` vanish identically
(`Tpmat_apply_eq_zero_of_le_one`, from `Apmat_eq_zero_of_le_zero`: row
`−1` of `A` lives in column `ρ = 0`, row `0` in column `ρ = 1`, both
zeroed in `A′`), so `T′(0) − I` is not nilpotent and the reduction of
`NilpotentReduction.lean` cannot be applied on `Fin (n+2)`.  (That
*exactly* these two columns vanish, and no more: `Bmat_diag` below gives
`T′(0)[τ][τ] = 1 ≠ 0` for every `τ ≥ 1`.)

**The repair, formalised**:

* `u⃗′` is supported on `τ ≥ 1` (`upVec_eq_zero_of_le_one`: its `−1` and
  `0` entries are row sums of zeroed-out rows);
* columns `−1` and `0` of `T′(δ)` vanish — for *every* `δ`, a mild
  strengthening of the note's `δ = 0` claim
  (`vecMul_Tpmat_eq_zero_of_le_one`: `v⃗ T′(δ)` is supported on
  `{1, …, n}` for **any** `v⃗`);
* hence every product `u⃗′ T′(0)^k` stays supported on `{1, …, n}` and
  equals `ũ⃗ B^k` on the principal block `B = Bmat n` of `T′(0)` with
  rows and columns in `τ ∈ {1, …, n}` (`vecMul_Tpmat_zero_pow_block`),
  and dotting with `1⃗` loses nothing since the discarded coordinates
  are zero (`vecMul_Tpmat_zero_pow_dot_block`);
* **`B` is unipotent**: it inherits upper triangularity
  (`Bmat_eq_zero_of_lt`), and `B[τ][τ] = A′[τ][τ+1] = A[τ][τ+1] = 1` for
  `τ ≥ 1` (`Bmat_diag`), the zeroing of columns `ρ ≤ 1` not touching
  `ρ = τ+1 ≥ 2`; over ℚ, `N′ = B − I` is strictly upper triangular
  (`NBmat_apply_eq_zero_of_le`) with `N′^n = 0` (`NBmat_pow_eq_zero`, by
  the general `pow_eq_zero_of_strictUpper` — the second consumer of the
  refactored general lemmas, after `Nmat`).

**The conclusion, in the form rung D3d will consume**
(`card_properChainedTuples_of_gaps_eq_zero`): with all gaps zero, the
proper count of rank `r + 1` is `ũ⃗ B^r 1⃗` on an `n × n` block — the
note's `a′_r = ũ⃗ B^{r−1} 1⃗` with the manuscript's rank equal to the gap
count plus one — with `B` unipotent and with the superdiagonal
`B[τ][τ+1] = C(n, τ+1)` (`Bmat_superdiag`/`NBmat_superdiag` — both
column indices are `≥ 2`, so the zeroing is invisible and Lemma A
applies verbatim) ready for D3d's corner evaluation.

**Out of scope, deliberately**: rung D3d (the exact degree `n − 1`, the
leading coefficient `(∏_{j=2}^n C(n,j))/(n−1)!`, `u′[1] = 1`) and rung
D3c (`prop-proper-threshold`, `λ_pr`).

The index bookkeeping is one embedding: `blockEmb i = i + 2` maps the
block index `i : Fin n` to the matrix index `k : Fin (n+2)`, i.e. block
row `i` is the `tp`-class `τ = i + 1 ∈ {1, …, n}`.

**`native_decide` is banned in this development** (it would add the axiom
`Lean.ofReduceBool`); the anchors — at `n = 2` the block sandwiches
`ũ⃗ B^r 1⃗` against `|FF_pr(2;0^{r+1})| = r + 2`, at `n = 3` the values
`5, 12, 45, 51` against `|S_3|`, `rem-proper-sequences` and
`eq:proper-not-reversible` — were `#eval`s during development (recorded
in `runs/proper-lean-anchors-20260918.md`) and stay out of the formal
statements, deliberately.
-/
import ExteriorConvex.Counting.Proper
import ExteriorConvex.Counting.Structure
import ExteriorConvex.Counting.NilpotentReduction

open Finset Matrix

namespace ExteriorConvex

variable {n : ℕ}

/-! ## The caveat: `u⃗′` and the columns of `T′(δ)` vanish on `τ ≤ 0` -/

/-- `u⃗′` is supported on `τ ≥ 1`: its `−1` and `0` entries are row sums
of the zeroed-out rows of `A′`. -/
theorem upVec_eq_zero_of_le_one {k : Fin (n + 2)} (h : k.val ≤ 1) :
    upVec n k = 0 := by
  simp only [upVec]
  exact Finset.sum_eq_zero fun ρ _ =>
    Apmat_eq_zero_of_le_zero (by simp only [tauOf]; omega)

/-- Columns `τ′ = −1` and `τ′ = 0` of `T′(δ)` vanish identically — for
*every* `δ`, not only `δ = 0` (the entry reads row `τ′` of `A′`, which
vanishes; the gap enters only the `ρ`-range). -/
theorem Tpmat_apply_eq_zero_of_le_one (δ : ℤ) (k : Fin (n + 2))
    {k' : Fin (n + 2)} (h : k'.val ≤ 1) :
    Tpmat n δ k k' = 0 := by
  rw [Tpmat_apply]
  exact Finset.sum_eq_zero fun ρ _ =>
    Apmat_eq_zero_of_le_zero (by simp only [tauOf]; omega)

/-- `lem-transfer-support`, proper half: on the principal block
`τ' ∈ {1, …, n}`, `T′(δ)[τ][τ'] > 0 ↔ τ' ≥ τ − δ`.

Same argument as `Tmat_pos_iff`.  The `⇐` half needs
`A′[τ'][τ'+1] = A[τ'][τ'+1] = 1`, and `Apmat_eq_of_le` supplies the
first equality only when `2 ≤ τ' + 1`, i.e. `τ' ≥ 1` — **which is
exactly the hypothesis, and exactly why the paper's proper statement
is restricted to the principal block**.  Off the block there is nothing
to say, and the statement would be *false*: `Tpmat_apply_eq_zero_of_le_one`
gives `T′(δ)[τ][τ'] = 0` for every `τ` and every `δ` when `τ' ≤ 0`, while
the right-hand side holds whenever `δ` is large.

**The hypothesis is `2 ≤ k'.val`, not `1 ≤ k'.val`.**  `tauOf k' = k'.val − 1`,
so the principal block `τ' ≥ 1` is `k'.val ≥ 2`; `k'.val ≥ 1` would be
`τ' ≥ 0` and would include the vanishing column `τ' = 0`.  This matches
`Tpmat_apply_eq_zero_of_le_one`'s `k'.val ≤ 1` as its exact complement. -/
theorem Tpmat_pos_iff (n : ℕ) (δ : ℤ) (k k' : Fin (n + 2))
    (hk' : 2 ≤ k'.val) :
    0 < Tpmat n δ k k' ↔ tauOf k - δ ≤ tauOf k' := by
  have hτ' : (1 : ℤ) ≤ tauOf k' := by simp only [tauOf]; omega
  rw [Tpmat_apply]
  constructor
  · intro hpos
    by_contra hcon
    rw [Finset.sum_eq_zero fun ρ hρ => ?_] at hpos
    · exact absurd hpos (lt_irrefl 0)
    · rw [Finset.mem_filter] at hρ
      exact Apmat_eq_zero_of_add_one_lt (by omega)
  · intro hle
    have h2 : tauOf k' ≤ (n : ℤ) := tauOf_le k'
    have hmem : tauOf k' + 1 ∈
        (Finset.Icc (0 : ℤ) ((n : ℤ) + 1)).filter (fun ρ => tauOf k - δ < ρ) := by
      rw [Finset.mem_filter, Finset.mem_Icc]
      exact ⟨⟨by omega, by omega⟩, by omega⟩
    have hone : Apmat n (tauOf k') (tauOf k' + 1) = 1 := by
      rw [Apmat_eq_of_le (by simp only [tauOf]; omega), Amat_superdiag_tauOf]
    calc 0 < Apmat n (tauOf k') (tauOf k' + 1) := by rw [hone]; exact Nat.one_pos
      _ ≤ _ := Finset.single_le_sum (fun _ _ => Nat.zero_le _) hmem

/-- Any row vector through `T′(δ)` lands supported on `{1, …, n}`: the
coordinates `−1` and `0` of `v⃗ T′(δ)` vanish for **any** `v⃗`. -/
theorem vecMul_Tpmat_eq_zero_of_le_one (δ : ℤ) (v : Fin (n + 2) → ℕ)
    {k' : Fin (n + 2)} (h : k'.val ≤ 1) :
    (v ᵥ* Tpmat n δ) k' = 0 := by
  simp only [Matrix.vecMul, dotProduct]
  exact Finset.sum_eq_zero fun k _ => by
    rw [Tpmat_apply_eq_zero_of_le_one δ k h, mul_zero]

/-! ## The principal block `B` on `τ ∈ {1, …, n}` -/

/-- The block embedding: block index `i : Fin n` to matrix index
`i + 2 : Fin (n+2)`, i.e. the `tp`-class `τ = i + 1 ∈ {1, …, n}`. -/
def blockEmb (n : ℕ) : Fin n → Fin (n + 2) :=
  fun i => ⟨i.val + 2, by omega⟩

@[simp] theorem blockEmb_val (n : ℕ) (i : Fin n) :
    (blockEmb n i).val = i.val + 2 := rfl

/-- The principal block `B` of `T′(0)` with rows and columns in
`τ ∈ {1, …, n}`. -/
def Bmat (n : ℕ) : Matrix (Fin n) (Fin n) ℕ :=
  (Tpmat n 0).submatrix (blockEmb n) (blockEmb n)

theorem Bmat_apply (n : ℕ) (i j : Fin n) :
    Bmat n i j = Tpmat n 0 (blockEmb n i) (blockEmb n j) := rfl

/-- `ũ⃗ = (u′[1], …, u′[n])`, the restriction of `u⃗′` to its support. -/
def uTilde (n : ℕ) : Fin n → ℕ := fun i => upVec n (blockEmb n i)

/-- Splitting a sum over `Fin (n+2)` into the two boundary indices and
the block. -/
theorem sum_univ_split_block {M : Type*} [AddCommMonoid M]
    (f : Fin (n + 2) → M) :
    ∑ k, f k = f 0 + f 1 + ∑ j : Fin n, f (blockEmb n j) := by
  rw [Fin.sum_univ_succ, Fin.sum_univ_succ, ← add_assoc,
    Fin.succ_zero_eq_one]
  rfl

/-! ## The restriction to the invariant block -/

/-- The invariant-block restriction, entrywise, by induction on the
power: every product `u⃗′ T′(0)^r` (a) vanishes on the coordinates `−1`
and `0`, and (b) agrees with `ũ⃗ B^r` on the block. -/
theorem vecMul_Tpmat_zero_pow_block (n : ℕ) : ∀ r : ℕ,
    (∀ k' : Fin (n + 2), k'.val ≤ 1 →
      (upVec n ᵥ* Tpmat n 0 ^ r) k' = 0) ∧
    (∀ i : Fin n, (upVec n ᵥ* Tpmat n 0 ^ r) (blockEmb n i) =
      (uTilde n ᵥ* Bmat n ^ r) i) := by
  intro r
  induction r with
  | zero =>
    refine ⟨fun k' h => ?_, fun i => ?_⟩
    · rw [pow_zero, Matrix.vecMul_one]
      exact upVec_eq_zero_of_le_one h
    · rw [pow_zero, pow_zero, Matrix.vecMul_one, Matrix.vecMul_one]
      rfl
  | succ r ih =>
    obtain ⟨ihz, ihb⟩ := ih
    have hstep : upVec n ᵥ* Tpmat n 0 ^ (r + 1) =
        (upVec n ᵥ* Tpmat n 0 ^ r) ᵥ* Tpmat n 0 := by
      rw [pow_succ, Matrix.vecMul_vecMul]
    have hva : ∀ (v : Fin (n + 2) → ℕ) (k' : Fin (n + 2)),
        (v ᵥ* Tpmat n 0) k' = ∑ k, v k * Tpmat n 0 k k' :=
      fun v k' => rfl
    have hvb : ∀ (v : Fin n → ℕ) (i : Fin n),
        (v ᵥ* Bmat n) i = ∑ j, v j * Bmat n j i :=
      fun v i => rfl
    refine ⟨fun k' h => ?_, fun i => ?_⟩
    · rw [hstep]
      exact vecMul_Tpmat_eq_zero_of_le_one 0 _ h
    · rw [hstep, hva, pow_succ, ← Matrix.vecMul_vecMul, hvb]
      rw [sum_univ_split_block
        (fun k => (upVec n ᵥ* Tpmat n 0 ^ r) k * Tpmat n 0 k (blockEmb n i))]
      rw [ihz 0 (by simp), ihz 1 (by simp), zero_mul, zero_mul, add_zero,
        zero_add]
      refine Finset.sum_congr rfl fun j _ => ?_
      rw [ihb j, Bmat_apply]

/-- **The invariant-block restriction, sandwiched** (the note's "dotting
with `1⃗` loses nothing since the discarded coordinates are zero"):
`u⃗′ T′(0)^r 1⃗` on `Fin (n+2)` equals `ũ⃗ B^r 1⃗` on the `n × n` block. -/
theorem vecMul_Tpmat_zero_pow_dot_block (n r : ℕ) :
    upVec n ᵥ* Tpmat n 0 ^ r ⬝ᵥ onesCol n =
      uTilde n ᵥ* Bmat n ^ r ⬝ᵥ (fun _ => (1 : ℕ)) := by
  obtain ⟨hz, hb⟩ := vecMul_Tpmat_zero_pow_block n r
  have hL : upVec n ᵥ* Tpmat n 0 ^ r ⬝ᵥ onesCol n =
      ∑ k, (upVec n ᵥ* Tpmat n 0 ^ r) k := dotProduct_onesCol _
  have hR : uTilde n ᵥ* Bmat n ^ r ⬝ᵥ (fun _ => (1 : ℕ)) =
      ∑ j, (uTilde n ᵥ* Bmat n ^ r) j := by
    simp [dotProduct]
  rw [hL, hR,
    sum_univ_split_block (fun k => (upVec n ᵥ* Tpmat n 0 ^ r) k),
    hz 0 (by simp), hz 1 (by simp), zero_add, zero_add]
  exact Finset.sum_congr rfl fun j _ => hb j

/-- With every gap zero the proper transfer product collapses to a
power (the `T′` analogue of `Tprod_zero_gaps`). -/
theorem Tpprod_zero_gaps (n : ℕ) :
    ∀ r : ℕ, Tpprod n r (fun _ => (0 : ℤ)) = Tpmat n 0 ^ r := by
  intro r
  induction r with
  | zero => rw [Tpprod_zero, pow_zero]
  | succ r ih =>
    show Tpprod n r (fun _ => (0 : ℤ)) * Tpmat n 0 = Tpmat n 0 ^ (r + 1)
    rw [ih, pow_succ]

/-- **D3b, the conclusion in the form D3d will consume**: with all gaps
zero, the proper chained count of rank `r + 1` (`r` gaps) is
`ũ⃗ B^r 1⃗` on the `n × n` principal block.  Unconditional — not even
`n ≥ 1` (at `n = 0` both sides are `0`: the block is empty and so is the
proper locus). -/
theorem card_properChainedTuples_of_gaps_eq_zero (n r : ℕ)
    {d : Fin (r + 1) → ℕ} (hd : gaps d = fun _ => (0 : ℤ)) :
    #(properChainedTuples n (r + 1) d) =
      uTilde n ᵥ* Bmat n ^ r ⬝ᵥ (fun _ => (1 : ℕ)) := by
  rw [card_properChainedTuples, hd, Tpprod_zero_gaps,
    vecMul_Tpmat_zero_pow_dot_block]

/-! ## `B` is unipotent

Upper triangularity is inherited from `T′(0)`; the diagonal is the
untouched superdiagonal of `A`.  Over ℚ, `N′ = B − I` is strictly upper
triangular, hence `N′^n = 0` by the general lemma — `T′(0)` itself fails
this on `Fin (n+2)`, which is the whole point of the block. -/

/-- Row form of `T′(0)`: the `ρ`-range `{0, …, n+1} ∩ {ρ > τ}` is
`{k, …, n+1}` in the `Fin (n+2)` indexing (the `T′` analogue of
`Tmat_zero_apply_eq_sum`). -/
theorem Tpmat_zero_apply_eq_sum (k k' : Fin (n + 2)) :
    Tpmat n 0 k k' =
      ∑ ρ ∈ Finset.Icc (k.val : ℤ) ((n : ℤ) + 1), Apmat n (tauOf k') ρ := by
  rw [Tpmat_apply]
  congr 1
  ext ρ
  simp only [Finset.mem_filter, Finset.mem_Icc, tauOf, sub_zero]
  omega

/-- `T′(0)` is upper triangular in the `tp`-ordering, like `T(0)`: a
non-zero entry needs `τ + 1 ≤ ρ ≤ τ' + 1`. -/
theorem Tpmat_zero_eq_zero_of_lt {k k' : Fin (n + 2)} (h : k' < k) :
    Tpmat n 0 k k' = 0 := by
  rw [Tpmat_zero_apply_eq_sum]
  refine Finset.sum_eq_zero fun ρ hρ => ?_
  rw [Finset.mem_Icc] at hρ
  refine Apmat_eq_zero_of_add_one_lt ?_
  have hlt : k'.val < k.val := h
  simp only [tauOf]
  omega

/-- `B` inherits upper triangularity. -/
theorem Bmat_eq_zero_of_lt {i j : Fin n} (h : j < i) : Bmat n i j = 0 := by
  rw [Bmat_apply]
  refine Tpmat_zero_eq_zero_of_lt ?_
  have hlt : j.val < i.val := h
  rw [Fin.lt_def]
  simp only [blockEmb_val]
  omega

/-- **The unit diagonal of `B`**: `B[τ][τ] = A′[τ][τ+1] = A[τ][τ+1] = 1`
for `τ = i + 1 ≥ 1` — on the diagonal only `ρ = τ + 1` survives, and
`ρ = τ + 1 ≥ 2` is untouched by the zeroing, so D1's superdiagonal
rigidity applies verbatim.  (Contrast rows `τ ≤ 0` of `T′(0)`, whose
diagonal entries are `0`: this is where `T′(0)` fails unipotence and `B`
recovers it.) -/
theorem Bmat_diag (n : ℕ) (i : Fin n) : Bmat n i i = 1 := by
  have hin := i.isLt
  rw [Bmat_apply, Tpmat_zero_apply_eq_sum]
  rw [Finset.sum_eq_single_of_mem ((blockEmb n i).val : ℤ)
      (Finset.mem_Icc.mpr ⟨le_refl _, by simp only [blockEmb_val]; omega⟩)
      (fun ρ hρ hne => by
        rw [Finset.mem_Icc] at hρ
        simp only [blockEmb_val] at hρ hne
        refine Apmat_eq_zero_of_add_one_lt ?_
        simp only [tauOf, blockEmb_val]
        omega)]
  have hτ : tauOf (blockEmb n i) = ((i.val + 1 : ℕ) : ℤ) := by
    simp only [tauOf, blockEmb_val]
    push_cast
    ring
  have hρv : ((blockEmb n i).val : ℤ) = ((i.val + 1 : ℕ) : ℤ) + 1 := by
    simp only [blockEmb_val]
    push_cast
    ring
  rw [hτ, hρv, Apmat_eq_of_le (by push_cast; omega),
    Amat_superdiag n (show i.val + 1 ≤ n by omega)]

/-- The superdiagonal of `B`: `B[τ][τ+1] = A′[τ+1][τ+1] + A′[τ+1][τ+2] =
A[τ+1][τ+1] + A[τ+1][τ+2] = C(n, τ+1)` for `τ = i + 1` — both column
indices are `≥ 2`, so the zeroing is invisible and the two-term sum of
`eq:delta0-superdiag` applies verbatim.  In block indices the entry at
`(i, i+1)` is `C(n, i+2)`.  This is the input to rung D3d's corner
evaluation. -/
theorem Bmat_superdiag {i : ℕ} (hi : i + 1 < n) :
    Bmat n ⟨i, by omega⟩ ⟨i + 1, hi⟩ = n.choose (i + 2) := by
  have hj : i + 2 ≤ n := by omega
  rw [Bmat_apply, Tpmat_zero_apply_eq_sum]
  have hτ : tauOf (blockEmb n ⟨i + 1, hi⟩) = ((i + 2 : ℕ) : ℤ) := by
    simp only [tauOf, blockEmb_val]
    push_cast
    ring
  rw [hτ]
  have hsub : ({((i + 2 : ℕ) : ℤ), ((i + 2 : ℕ) : ℤ) + 1} : Finset ℤ) ⊆
      Finset.Icc ((blockEmb n (⟨i, by omega⟩ : Fin n)).val : ℤ)
        ((n : ℤ) + 1) := by
    intro ρ hρ
    simp only [Finset.mem_insert, Finset.mem_singleton] at hρ
    rw [Finset.mem_Icc]
    simp only [blockEmb_val]
    rcases hρ with rfl | rfl <;> constructor <;> push_cast <;> omega
  rw [← Finset.sum_subset hsub (fun ρ hρ hρ' => by
    simp only [Finset.mem_insert, Finset.mem_singleton] at hρ'
    rw [Finset.mem_Icc] at hρ
    simp only [blockEmb_val] at hρ
    refine Apmat_eq_zero_of_add_one_lt ?_
    push_cast at hρ hρ' ⊢
    omega)]
  rw [Finset.sum_pair
    (show ((i + 2 : ℕ) : ℤ) ≠ ((i + 2 : ℕ) : ℤ) + 1 by omega)]
  rw [Apmat_eq_of_le (by push_cast; omega),
    Apmat_eq_of_le (by push_cast; omega), Amat_diag n hj,
    Amat_superdiag n hj]
  have := Nat.choose_pos hj
  omega

/-! ### `N′ = B − I` over ℚ -/

/-- `N′ = B − I` over ℚ: the strictly-upper-triangular part of the
unipotent block `B` (cast once, exactly as `Nmat` is from `T(0)`). -/
def NBmat (n : ℕ) : Matrix (Fin n) (Fin n) ℚ :=
  (Bmat n).map (Nat.cast : ℕ → ℚ) - 1

/-- The ℚ-cast of `B` is `I + N′`. -/
theorem map_Bmat_eq (n : ℕ) :
    (Bmat n).map (Nat.cast : ℕ → ℚ) = NBmat n + 1 := by
  rw [NBmat]
  abel

/-- `N′` is strictly upper triangular: entries on and below the diagonal
vanish. -/
theorem NBmat_apply_eq_zero_of_le {i j : Fin n} (h : j.val ≤ i.val) :
    NBmat n i j = 0 := by
  rcases eq_or_lt_of_le h with heq | hlt
  · have hij : j = i := Fin.ext heq
    subst hij
    simp [NBmat, Matrix.sub_apply, Matrix.map_apply, Bmat_diag,
      Matrix.one_apply_eq]
  · have hne : i ≠ j := fun hc => by subst hc; omega
    simp [NBmat, Matrix.sub_apply, Matrix.map_apply,
      Bmat_eq_zero_of_lt (Fin.lt_def.mpr hlt), Matrix.one_apply_ne hne]

/-- **`B` is unipotent**: `N′^n = 0` — the general
`pow_eq_zero_of_strictUpper` applied to the block, which is what the
restriction bought (on `Fin (n+2)`, `T′(0) − I` is *not* nilpotent). -/
theorem NBmat_pow_eq_zero (n : ℕ) : NBmat n ^ n = 0 :=
  pow_eq_zero_of_strictUpper fun _i _j h => NBmat_apply_eq_zero_of_le h

/-- `B` is unipotent, packaged. -/
theorem isNilpotent_NBmat (n : ℕ) : IsNilpotent (NBmat n) :=
  ⟨n, NBmat_pow_eq_zero n⟩

/-- The superdiagonal of `N′` is the superdiagonal of `B`:
`C(n, i+2)` at block position `(i, i+1)` — D3d's staircase input. -/
theorem NBmat_superdiag {i : ℕ} (hi : i + 1 < n) :
    NBmat n ⟨i, by omega⟩ ⟨i + 1, hi⟩ = (n.choose (i + 2) : ℚ) := by
  have hne : (⟨i, by omega⟩ : Fin n) ≠ ⟨i + 1, hi⟩ := by
    intro hcon
    have hval := congrArg Fin.val hcon
    simp only at hval
    omega
  simp [NBmat, Matrix.sub_apply, Matrix.map_apply, Bmat_superdiag hi,
    Matrix.one_apply_ne hne]

end ExteriorConvex


==> anc/lean/ExteriorConvex/Counting/ProperDegree.lean <==
/-
Copyright (c) 2026 Jan Snellman. All rights reserved.

# Rung D3d of the article-2 formalisation: the exact degree at `δ = 0`, proper half

Formalisation of the **proper half** of `thm-delta0-degrees` from
`article/exterior-convex_article2_draft_3.org` — the second half of
`eq:delta0-leading` — following the proof written in
`working-notes/delta0-exact-degrees-proof.org` (§"Proof of Theorem 2"),
per `working-notes/PLAN-formalise-D3-remaining.org` (part D3d, done
first of the three remaining parts, deliberately: this is the half
whose naive reduction *fails* and needed the invariant-block repair).

Rung D3b (`Counting/ProperBlock.lean`) staged everything structural:
the block `B = Bmat n` of `T′(0)` on `τ ∈ {1, …, n}`, its unit diagonal
and superdiagonal `C(n, i+2)`, the nilpotent part `N′ = NBmat n` with
`N′^n = 0`, and the entry point
`card_properChainedTuples_of_gaps_eq_zero`
(`count of rank r+1 = ũ⃗ B^r 1⃗`).  The Reduction and the Corner
evaluation are consumed **from the generic forms** of
`Counting/NilpotentReduction.lean` (`vecMul_one_add_pow_dotProduct`,
`sum_range_choose_mul_of_eventually_zero`,
`pow_apply_eq_zero_of_strictUpper`,
`pow_apply_staircase_of_strictUpper`) — the second consumer of the
refactor, as intended; nothing of D2's concrete `Nmat` layer is copied.

Contents, mirroring `Counting/Delta0.lean` in shape:

* **The one input D3b left missing, and it is load-bearing:
  `u′[1] = 1`** (`uTilde_zero`).  Per the working note:
  `u′[1] = ∑_{ρ≥2} A′[1][ρ] = A[1][2] = 1`, by `lem-A-structure`(1)
  (D1's `Amat_superdiag`) together with the support bound
  `ρ ≤ τ + 1 = 2` (`Apmat_eq_zero_of_add_one_lt`) — the unique proper
  vector with `tp = 1` being `(1, n, 0, …, 0)`.  In block terms:
  `ũ⃗[0] = 1`.  This is what makes the leading coefficient non-zero; it
  is used exactly once, in the corner evaluation `cpBracket_top` —
  nowhere else (the improper half's `uVec_zero` plays the same role in
  `cBracket_top`).
* *(a) the certified core*, the block brackets
  `cpBracket n k = ũ⃗ N′^k 1⃗`: `cpBracket_eq_zero_of_ge` (`= 0` for
  `k ≥ n`), `cpBracket_top`
  (`c′_{n−1} = ∏_{j=2}^{n} C(n,j)`, by the corner evaluation — only
  the full staircase `1 < 2 < ⋯ < n` survives) with
  `cpBracket_top_pos`, and the binomial expansion
  `cast_card_properChainedTuples_of_gaps_eq_zero`
  (`count = ∑_{k<n} C(r,k)·c′ₖ` for `r` gaps, all zero — the proper
  instance of `eq:delta0-expansion`, the manuscript's rank being the
  gap count plus one).
* *(b) the polynomial*, `delta0PolyPr n : Polynomial ℚ`, built in the
  same binomial basis as `delta0Poly`
  (`∑_{k<n} C(c′ₖ/k!)·(descPochhammer ℚ k).comp (X − 1)`):
  `delta0PolyPr_eval_natCast`, `delta0PolyPr_natDegree` (degree
  **exactly** `n − 1`), `delta0PolyPr_leadingCoeff`
  (`(∏_{j=2}^{n} C(n,j))/(n−1)!`, the second formula of
  `eq:delta0-leading`), and the bundled headline
  `thm_delta0_degrees_proper`, with the `|FF_pr|` form
  `cast_ncard_ffSetPrN_zero_eval` carrying D3a's explicit
  surjectivity/`lem-lexproper` hypothesis, as it must.

**Findings of the formalisation:**

* **`n ≥ 1` is genuinely needed, and this file shows exactly where** —
  the contrast with the improper half (where D2 found the printed
  `n ≥ 1` slack) is real.  At `n = 0` the block is empty, so every
  bracket is `0` while the empty product `∏_{j=2}^{0} C(0,j) = 1`:
  `cpBracket_top`, `cpBracket_top_pos` and the leading-coefficient
  clause are all *false* at `n = 0`, and each carries `1 ≤ n`.  One
  boundary subtlety worth recording: the bare degree clause
  `natDegree = n − 1` would be *degenerately true* at `n = 0` (the zero
  polynomial has `natDegree 0`, and ℕ-subtraction reads `n − 1 = 0`) —
  a truth by artifact, not by mathematics; the leading coefficient is
  the clause that honestly forces the boundary, and the bundled
  headline therefore requires `n ≥ 1` as the manuscript states.
* At `n = 1` everything degenerates as the working note's parenthetical
  says: the block is `1 × 1`, `N′ = 0`, the only bracket is
  `c′₀ = ũ⃗[0] = u′[1] = 1`, and the theorem reads degree `0`, leading
  coefficient `1/0! = 1` — the count is the constant `1 = |S_1|`.
* The generic reduction lemmas of `NilpotentReduction.lean` fit this
  consumer with no adaptation: the only new inputs were the staircase
  function `g a = C(n, a+2)` (from `NBmat_superdiag`) and `ũ⃗[0] = 1`.

**Out of scope, deliberately** (per the plan): D3c
(`prop-proper-threshold`, `λ_pr`), D3e (`prop-recurrence`), rung C3,
`lem-lexproper`, and anything spectral.

**`native_decide` is banned in this development** (it would add the
axiom `Lean.ofReduceBool`); the sanity anchors — at `n = 2` the
brackets `(c′₀, c′₁) = (2, 1)` and the block `N′ = [[0,1],[0,0]]`; at
`n = 3` the brackets `(c′₀, c′₁, c′₂) = (5, 7, 3)` with
`c′₂ = C(3,2)·C(3,3) = 3` and the expansion sums `5, 12, 22, 35` at
ranks `1–4` (second difference `3 = 2!·(3/2)`, the claimed leading
coefficient); at `n = 1` the single bracket `c′₀ = 1` — were `#eval`s
during development (recorded in
`runs/properdegree-lean-anchors-20260918.md`) and stay out of the
formal statements, deliberately.
-/
import ExteriorConvex.Counting.Proper
import ExteriorConvex.Counting.ProperBlock
import ExteriorConvex.Counting.NilpotentReduction

open Finset Matrix

namespace ExteriorConvex

variable {n : ℕ}

/-! ## `u′[1] = 1`: the missing load-bearing input

The unique proper vector with `tp = 1` is `(1, n, 0, …, 0)`:
`u′[1] = ∑_{ρ} A′[1][ρ]`, and only `ρ = 2` survives — `ρ < 2` is zeroed
in `A′`, `ρ > 2 = τ + 1` is outside `A`'s support — leaving
`A[1][2] = 1` by `lem-A-structure`(1). -/

/-- **`u′[1] = 1`** (the working note's one still-missing input): in
block coordinates, `ũ⃗[0] = 1`.  This is what makes the leading
coefficient non-zero. -/
theorem uTilde_zero (hn : 0 < n) : uTilde n ⟨0, hn⟩ = 1 := by
  show upVec n (blockEmb n ⟨0, hn⟩) = 1
  have hτ : tauOf (blockEmb n ⟨0, hn⟩) = (1 : ℤ) := by
    simp only [tauOf, blockEmb_val]
    norm_num
  simp only [upVec, hτ]
  rw [Finset.sum_eq_single_of_mem (2 : ℤ)
      (Finset.mem_Icc.mpr ⟨by omega, by omega⟩)
      (fun ρ _ hne => by
        rcases lt_or_ge ρ 2 with h2 | h2
        · exact Apmat_eq_zero_of_lt h2
        · exact Apmat_eq_zero_of_add_one_lt (by omega))]
  rw [Apmat_eq_of_le (by omega)]
  have h := Amat_superdiag n (j := 1) hn
  norm_num at h
  exact h

/-! ## The staircase machinery on the block

The general lemmas of `NilpotentReduction.lean`, instantiated at
`N′ = NBmat n` — the second consumer of the refactor, after `Nmat`. -/

/-- `N′` is strictly upper triangular, in the unbundled `val`-form the
general lemmas consume. -/
theorem NBmat_strictUpper (n : ℕ) :
    ∀ i j : Fin n, j.val ≤ i.val → NBmat n i j = 0 :=
  fun _i _j h => NBmat_apply_eq_zero_of_le h

/-- Powers of `N′` climb: `N′^k` vanishes below the `k`-th
superdiagonal.  (The general `pow_apply_eq_zero_of_strictUpper`, at
`N = NBmat n`.) -/
theorem NBmat_pow_apply_eq_zero :
    ∀ (k : ℕ) {i j : Fin n}, j.val < i.val + k →
      (NBmat n ^ k) i j = 0 :=
  pow_apply_eq_zero_of_strictUpper (NBmat_strictUpper n)

/-- **The corner evaluation on the block**: on the exact `k`-th
superdiagonal, `N′^k[i][i+k]` is the staircase product of superdiagonal
entries `C(n, ·+2)`.  (The general `pow_apply_staircase_of_strictUpper`
at `N = NBmat n`, with staircase function `g a = C(n, a+2)` from
`NBmat_superdiag`.) -/
theorem NBmat_pow_staircase :
    ∀ (k : ℕ) {i j : Fin n}, j.val = i.val + k →
      (NBmat n ^ k) i j =
        ∏ a ∈ Finset.range k, (n.choose (i.val + a + 2) : ℚ) :=
  pow_apply_staircase_of_strictUpper (NBmat_strictUpper n)
    (g := fun a => (n.choose (a + 2) : ℚ))
    (fun _a _h1 h2 => NBmat_superdiag h2)

/-! ## The block brackets `c′ₖ = ũ⃗ N′^k 1⃗` — deliverable (a) -/

/-- The block initial vector over ℚ. -/
def uTildeQ (n : ℕ) : Fin n → ℚ := fun i => (uTilde n i : ℚ)

/-- The proper brackets of the `δ = 0` expansion: `c′ₖ = ũ⃗ N′^k 1⃗`,
over ℚ, on the `n × n` block. -/
def cpBracket (n k : ℕ) : ℚ :=
  uTildeQ n ᵥ* NBmat n ^ k ⬝ᵥ (fun _ => (1 : ℚ))

/-- Deliverable (a), vanishing: `c′ₖ = 0` for `k ≥ n` — the block is
`n × n`, one better than the ambient `n + 2` (this is what the
invariant-block repair bought: degree `n − 1`, not `n + 1`). -/
theorem cpBracket_eq_zero_of_ge {k : ℕ} (h : n ≤ k) : cpBracket n k = 0 := by
  rw [cpBracket, pow_eq_zero_of_le h (NBmat_pow_eq_zero n),
    Matrix.vecMul_zero, zero_dotProduct]

/-- Deliverable (a), the top bracket: `c′_{n−1} = ũ⃗ N′^{n−1} 1⃗ =
∏_{j=2}^{n} C(n,j)` — the corner evaluation on the block.  The only
surviving entry of `N′^{n−1}` is the corner `(1, n)` (block `(0, n−1)`),
its value is the staircase product, and `ũ⃗[0] = u′[1] = 1` (the
**only** use of `uTilde_zero` in this file).  **`n ≥ 1` is genuinely
needed**: at `n = 0` the left side is the empty sum `0`, the right the
empty product `1`. -/
theorem cpBracket_top (n : ℕ) (hn : 1 ≤ n) :
    cpBracket n (n - 1) = ∏ j ∈ Finset.Icc 2 n, (n.choose j : ℚ) := by
  obtain ⟨m, rfl⟩ : ∃ m, n = m + 1 := ⟨n - 1, by omega⟩
  have hsub : m + 1 - 1 = m := Nat.add_sub_cancel m 1
  rw [hsub]
  have hIcc : ∏ j ∈ Finset.Icc 2 (m + 1), ((m + 1).choose j : ℚ) =
      ∏ a ∈ Finset.range m, ((m + 1).choose (a + 2) : ℚ) := by
    rw [← Finset.Ico_succ_right_eq_Icc, Finset.prod_Ico_eq_prod_range]
    have hm : Order.succ (m + 1) - 2 = m := by
      simp [Order.succ_eq_add_one]
    rw [hm]
    exact Finset.prod_congr rfl fun a _ => by rw [Nat.add_comm 2 a]
  rw [hIcc, cpBracket, dotProduct]
  have hlast : (Fin.last m).val = m := rfl
  rw [Finset.sum_eq_single_of_mem (Fin.last m) (Finset.mem_univ _)
      (fun j _ hne => by
        have hjv : j.val ≠ m := fun hc => hne (Fin.ext hc)
        have hj := j.isLt
        have hz : (uTildeQ (m + 1) ᵥ* NBmat (m + 1) ^ m) j = 0 := by
          simp only [Matrix.vecMul, dotProduct]
          refine Finset.sum_eq_zero fun i _ => ?_
          rw [NBmat_pow_apply_eq_zero m (by omega), mul_zero]
        rw [hz, zero_mul])]
  simp only [Matrix.vecMul, dotProduct, mul_one]
  rw [Finset.sum_eq_single_of_mem (⟨0, Nat.succ_pos m⟩ : Fin (m + 1))
      (Finset.mem_univ _)
      (fun i _ hne => by
        have hiv : i.val ≠ 0 := fun hc => hne (Fin.ext hc)
        rw [NBmat_pow_apply_eq_zero m (by show m < i.val + m; omega),
          mul_zero])]
  rw [NBmat_pow_staircase m (by show m = 0 + m; omega)]
  rw [show uTildeQ (m + 1) ⟨0, Nat.succ_pos m⟩ = 1 from by
    rw [uTildeQ, uTilde_zero (Nat.succ_pos m), Nat.cast_one], one_mul]
  exact Finset.prod_congr rfl fun a _ => by
    show ((m + 1).choose (0 + a + 2) : ℚ) = _
    rw [Nat.zero_add]

/-- The top bracket is positive — every factor is a positive binomial
coefficient.  This is what makes the degree *exactly* `n − 1`. -/
theorem cpBracket_top_pos (n : ℕ) (hn : 1 ≤ n) : 0 < cpBracket n (n - 1) := by
  rw [cpBracket_top n hn]
  refine Finset.prod_pos fun j hj => ?_
  rw [Finset.mem_Icc] at hj
  exact_mod_cast Nat.choose_pos hj.2

/-! ## The expansion `count = ∑ₖ C(r,k) c′ₖ` — deliverable (a), third part

D3b's `card_properChainedTuples_of_gaps_eq_zero` gives the block
sandwich `ũ⃗ B^r 1⃗`; casting once into ℚ and applying the generic
binomial reduction to `B = I + N′` gives the proper instance of
`eq:delta0-expansion`.  Here `r` is the **gap count** — the
manuscript's rank is `r + 1`. -/

/-- Casting the ℕ-valued block sandwich `ũ⃗ B^r 1⃗` into ℚ. -/
theorem cast_vecMul_pow_dot_block (n r : ℕ) :
    ((uTilde n ᵥ* Bmat n ^ r ⬝ᵥ (fun _ => (1 : ℕ)) : ℕ) : ℚ) =
      uTildeQ n ᵥ* ((Bmat n).map (Nat.cast : ℕ → ℚ)) ^ r ⬝ᵥ
        (fun _ => (1 : ℚ)) := by
  have hmp : ((Bmat n).map (Nat.cast : ℕ → ℚ)) ^ r =
      (Bmat n ^ r).map (Nat.cast : ℕ → ℚ) := by
    rw [show (Nat.cast : ℕ → ℚ) = ⇑(Nat.castRingHom ℚ) from rfl,
      Matrix.map_pow]
  rw [hmp]
  simp only [Matrix.vecMul, dotProduct, Matrix.map_apply, uTildeQ, mul_one]
  push_cast
  rfl

/-- Truncation/extension of the expansion range: below `r + 1` the
binomial vanishes, above `n − 1` the bracket does.  (The general
`sum_range_choose_mul_of_eventually_zero`, against
`cpBracket_eq_zero_of_ge`.) -/
theorem sum_choose_cpBracket_range_eq (n r : ℕ) :
    ∑ k ∈ Finset.range (r + 1), (r.choose k : ℚ) * cpBracket n k =
      ∑ k ∈ Finset.range n, (r.choose k : ℚ) * cpBracket n k :=
  sum_range_choose_mul_of_eventually_zero
    (fun _k hk => cpBracket_eq_zero_of_ge hk) r

/-- **Deliverable (a), the expansion** (the proper instance of
`eq:delta0-expansion`): with all gaps zero, the proper chained count
over `r + 1` components (`r` gaps, the manuscript's rank `r + 1`) is
`∑_{k=0}^{n−1} C(r,k) c′ₖ` — over ℚ, cast once.  Unconditional in `d`
and in `n` (at `n = 0` both sides are `0`). -/
theorem cast_card_properChainedTuples_of_gaps_eq_zero (n r : ℕ)
    {d : Fin (r + 1) → ℕ} (hd : gaps d = fun _ => (0 : ℤ)) :
    (#(properChainedTuples n (r + 1) d) : ℚ) =
      ∑ k ∈ Finset.range n, (r.choose k : ℚ) * cpBracket n k := by
  rw [card_properChainedTuples_of_gaps_eq_zero n r hd,
    cast_vecMul_pow_dot_block, map_Bmat_eq,
    add_comm (NBmat n) (1 : Matrix (Fin n) (Fin n) ℚ),
    vecMul_one_add_pow_dotProduct]
  exact sum_choose_cpBracket_range_eq n r

/-! ## The polynomial — deliverable (b)

`delta0PolyPr n` is built explicitly in the same binomial basis as the
improper `delta0Poly`: the `k`-th summand is
`(c′ₖ/k!) · (descPochhammer ℚ k).comp (X − 1)`, whose value at
`X = rank` is `C(rank − 1, k) · c′ₖ` and whose degree is `k`.  The
degrees are pairwise distinct, so the top non-vanishing bracket
`c′_{n−1}` fixes degree and leading coefficient. -/

open Polynomial in
/-- The counting polynomial of `thm-delta0-degrees` (proper half),
explicitly in the binomial basis. -/
noncomputable def delta0PolyPr (n : ℕ) : Polynomial ℚ :=
  ∑ k ∈ Finset.range n,
    Polynomial.C (cpBracket n k / k.factorial) *
      (descPochhammer ℚ k).comp (Polynomial.X - Polynomial.C 1)

open Polynomial in
/-- The evaluation of `delta0PolyPr` at the rank `r + 1`: the
binomial-basis values `C(r, k)` appear, matching the expansion. -/
theorem delta0PolyPr_eval_natCast (n r : ℕ) :
    (delta0PolyPr n).eval ((r + 1 : ℕ) : ℚ) =
      ∑ k ∈ Finset.range n, (r.choose k : ℚ) * cpBracket n k := by
  rw [delta0PolyPr, Polynomial.eval_finsetSum]
  refine Finset.sum_congr rfl fun k _ => ?_
  rw [Polynomial.eval_mul, Polynomial.eval_C, Polynomial.eval_comp,
    Polynomial.eval_sub, Polynomial.eval_X, Polynomial.eval_C]
  have harg : ((r + 1 : ℕ) : ℚ) - 1 = (r : ℚ) := by push_cast; ring
  rw [harg]
  have hk : (k.factorial : ℚ) ≠ 0 :=
    Nat.cast_ne_zero.mpr (Nat.factorial_ne_zero k)
  have heval : (descPochhammer ℚ k).eval (r : ℚ) =
      (r.choose k : ℚ) * k.factorial := by
    rw [Nat.cast_choose_eq_descPochhammer_div ℚ r k]
    field_simp
  rw [heval]
  field_simp

open Polynomial in
/-- Each binomial-basis summand has degree at most `k`. -/
theorem delta0PolyPr_summand_natDegree_le (n k : ℕ) :
    (Polynomial.C (cpBracket n k / k.factorial) *
        (descPochhammer ℚ k).comp (Polynomial.X - Polynomial.C 1)).natDegree
      ≤ k := by
  refine le_trans (Polynomial.natDegree_C_mul_le _ _) ?_
  rw [Polynomial.natDegree_comp, descPochhammer_natDegree,
    Polynomial.natDegree_X_sub_C, mul_one]

open Polynomial in
/-- The top summand has degree exactly `n − 1` and leading coefficient
`c′_{n−1}/(n−1)!` — `n ≥ 1` needed, through `cpBracket_top_pos`. -/
theorem delta0PolyPr_top_summand (n : ℕ) (hn : 1 ≤ n) :
    (Polynomial.C (cpBracket n (n - 1) / (n - 1).factorial) *
        (descPochhammer ℚ (n - 1)).comp
          (Polynomial.X - Polynomial.C 1)).natDegree = n - 1 ∧
      (Polynomial.C (cpBracket n (n - 1) / (n - 1).factorial) *
        (descPochhammer ℚ (n - 1)).comp
          (Polynomial.X - Polynomial.C 1)).leadingCoeff =
        cpBracket n (n - 1) / (n - 1).factorial := by
  have hc : cpBracket n (n - 1) / ((n - 1).factorial : ℚ) ≠ 0 := by
    have h1 := cpBracket_top_pos n hn
    have h2 : (0 : ℚ) < (n - 1).factorial := by
      exact_mod_cast (n - 1).factorial_pos
    positivity
  have hmon : ((descPochhammer ℚ (n - 1)).comp
      (Polynomial.X - Polynomial.C 1)).Monic :=
    (monic_descPochhammer ℚ (n - 1)).comp (monic_X_sub_C 1)
      (by rw [Polynomial.natDegree_X_sub_C]; omega)
  constructor
  · rw [Polynomial.natDegree_C_mul hc, Polynomial.natDegree_comp,
      descPochhammer_natDegree, Polynomial.natDegree_X_sub_C, mul_one]
  · rw [Polynomial.leadingCoeff_mul, Polynomial.leadingCoeff_C,
      hmon.leadingCoeff, mul_one]

open Polynomial in
/-- `thm-delta0-degrees`, proper half, degree clause: the degree is
**exactly** `n − 1` for `n ≥ 1`.  (At `n = 0` the statement would be
degenerately true — the zero polynomial has `natDegree 0` and
ℕ-subtraction reads `0 − 1 = 0` — but only as an artifact; the
hypothesis is kept because the *theorem*, degree plus leading
coefficient, genuinely fails at `n = 0`.) -/
theorem delta0PolyPr_natDegree (n : ℕ) (hn : 1 ≤ n) :
    (delta0PolyPr n).natDegree = n - 1 := by
  obtain ⟨m, rfl⟩ : ∃ m, n = m + 1 := ⟨n - 1, by omega⟩
  have htop := delta0PolyPr_top_summand (m + 1) (by omega)
  simp only [Nat.add_sub_cancel] at htop ⊢
  rw [delta0PolyPr, Finset.sum_range_succ]
  rcases Nat.eq_zero_or_pos m with rfl | hm
  · rw [Finset.range_zero, Finset.sum_empty, zero_add]
    exact htop.1
  · have hsum : (∑ k ∈ Finset.range m,
        Polynomial.C (cpBracket (m + 1) k / k.factorial) *
          (descPochhammer ℚ k).comp
            (Polynomial.X - Polynomial.C 1)).natDegree ≤ m - 1 :=
      Polynomial.natDegree_sum_le_of_forall_le _ _ fun k hk =>
        le_trans (delta0PolyPr_summand_natDegree_le (m + 1) k)
          (by rw [Finset.mem_range] at hk; omega)
    rw [Polynomial.natDegree_add_eq_right_of_natDegree_lt
      (lt_of_le_of_lt hsum (by rw [htop.1]; omega))]
    exact htop.1

open Polynomial in
/-- `thm-delta0-degrees`, proper half, leading-coefficient clause
(`eq:delta0-leading`, second formula): `(∏_{j=2}^{n} C(n,j)) / (n−1)!`.
This is the clause that genuinely needs `n ≥ 1`: at `n = 0` the zero
polynomial's leading coefficient is `0`, not the empty product `1`. -/
theorem delta0PolyPr_leadingCoeff (n : ℕ) (hn : 1 ≤ n) :
    (delta0PolyPr n).leadingCoeff =
      (∏ j ∈ Finset.Icc 2 n, (n.choose j : ℚ)) /
        ((n - 1).factorial : ℚ) := by
  obtain ⟨m, rfl⟩ : ∃ m, n = m + 1 := ⟨n - 1, by omega⟩
  have htop := delta0PolyPr_top_summand (m + 1) (by omega)
  have hbr := cpBracket_top (m + 1) (by omega)
  simp only [Nat.add_sub_cancel] at htop hbr ⊢
  rw [delta0PolyPr, Finset.sum_range_succ]
  rcases Nat.eq_zero_or_pos m with rfl | hm
  · rw [Finset.range_zero, Finset.sum_empty, zero_add, htop.2, hbr]
  · have hsum : (∑ k ∈ Finset.range m,
        Polynomial.C (cpBracket (m + 1) k / k.factorial) *
          (descPochhammer ℚ k).comp
            (Polynomial.X - Polynomial.C 1)).natDegree ≤ m - 1 :=
      Polynomial.natDegree_sum_le_of_forall_le _ _ fun k hk =>
        le_trans (delta0PolyPr_summand_natDegree_le (m + 1) k)
          (by rw [Finset.mem_range] at hk; omega)
    rw [Polynomial.leadingCoeff_add_of_degree_lt
        (Polynomial.degree_lt_degree
          (lt_of_le_of_lt hsum (by rw [htop.1]; omega))),
      htop.2, hbr]

/-! ## The headline statements -/

/-- **`thm-delta0-degrees`, proper half** (chained-count form,
unconditional in `d`): for `n ≥ 1`, with all gaps zero, the count of
proper chained tuples of rank `r + 1` agrees with the explicit
polynomial `delta0PolyPr n` evaluated at the rank, and that polynomial
has degree exactly `n − 1` with leading coefficient
`(∏_{j=2}^{n} C(n,j))/(n−1)!` — the second half of `eq:delta0-leading`.
Unlike the improper half, `n ≥ 1` is genuinely needed (the leading
coefficient fails at `n = 0`), matching the printed hypothesis. -/
theorem thm_delta0_degrees_proper (n : ℕ) (hn : 1 ≤ n) :
    ∃ p : Polynomial ℚ,
      (∀ (r : ℕ) (d : Fin (r + 1) → ℕ), (∀ i, d i = 0) →
        (#(properChainedTuples n (r + 1) d) : ℚ) =
          p.eval ((r + 1 : ℕ) : ℚ)) ∧
      p.natDegree = n - 1 ∧
      p.leadingCoeff =
        (∏ j ∈ Finset.Icc 2 n, (n.choose j : ℚ)) /
          ((n - 1).factorial : ℚ) := by
  refine ⟨delta0PolyPr n, fun r d hd => ?_, delta0PolyPr_natDegree n hn,
    delta0PolyPr_leadingCoeff n hn⟩
  rw [cast_card_properChainedTuples_of_gaps_eq_zero n r
      (by funext i; simp [gaps, hd]),
    delta0PolyPr_eval_natCast]

/-- `thm-delta0-degrees`, proper half, in the printed `|FF_pr(n;0,…,0)|`
form — modulo the same explicit surjectivity/`lem-lexproper` hypothesis
as D3a's `card_ffSetPrN`, as it must be. -/
theorem cast_ncard_ffSetPrN_zero_eval (n r : ℕ) (hn : 1 ≤ n)
    (hsurj : Set.SurjOn (Phi (fun _ : Fin (r + 1) => 0))
      {s : Fin (r + 1) → Fin (n + 1) → ℕ |
        (∀ i, s i ∈ SnF n) ∧ Chained (fun _ => 0) s}
      (ffSetPrN n (fun _ : Fin (r + 1) => 0))) :
    ((ffSetPrN n (fun _ : Fin (r + 1) => 0)).ncard : ℚ) =
      (delta0PolyPr n).eval ((r + 1 : ℕ) : ℚ) := by
  rw [card_ffSetPrN n r hn _ hsurj, ← card_properChainedTuples,
    cast_card_properChainedTuples_of_gaps_eq_zero n r
      (by funext i; simp [gaps]),
    delta0PolyPr_eval_natCast]

end ExteriorConvex


==> anc/lean/ExteriorConvex/Counting/ProperThreshold.lean <==
/-
Copyright (c) 2026 Jan Snellman. All rights reserved.

# Rung D3c of the article-2 formalisation: the proper threshold and `λ_pr`

Formalisation of `prop-proper-threshold` and the proper half of
`prop-perron-threshold` from `article/exterior-convex_article2_draft_3.org`,
per `working-notes/PLAN-formalise-D3-remaining.org` (rung D3c).

**Why the threshold is `n − 1` and not `n + 1`.**  The chaining condition
is `tp(s⃗_{i−1}) < indeg(s⃗_i) + δᵢ`.  Over `𝓕_n` the extremes are
`max tp = n` and `min indeg = 0`, so vacuity needs `δ ≥ n + 1` — that is
rung D1.  Over `S_n` the minimum initial degree is `2`, not `0`
(`SnF_eq_filter_indeg`, rung D3a), so vacuity needs `n < 2 + δ`, i.e.
`δ ≥ n − 1`.  The whole difference between the two thresholds is that one
number, and every proof below is D1's with `0` replaced by `2`.

Contents, by manuscript item:

* **`prop-proper-threshold`** — `properChainedTuples_eq_piFinset_iff`
  (the proper chained locus is the full Cartesian power `S_n^{r+1}` iff
  every gap is `≥ n − 1`, proved directly on the `Finset`),
  `card_properChainedTuples_eq_pow_iff` (the same for cardinalities),
  `ncard_ffSetPrN_eq_pow_iff` (the printed `|FF_pr(d⃗)| = |S_n|^{r+1}`
  form, modulo the same combined surjectivity/`lem-lexproper` hypothesis
  as D3a's `card_ffSetPrN`), and the sharpness clause
  `filter_not_properChained_at_sub_two`.  The saturation lemma
  `Tpmat_eq_vecMulVec_of_le` (`T′(δ) = 1⃗ u⃗′` for `δ ≥ n − 1`), its
  sharpness `Tpmat_ne_vecMulVec_at_sub_two` (`T′(n−2) ≠ 1⃗ u⃗′` for
  `n ≥ 1` — the boundary is exact, not merely sufficient), and the
  collapsed product `vecMul_Tpprod_dot_of_saturated`
  (`u⃗′ T′(δ₂)⋯T′(δ_{r+1}) 1⃗ = |S_n|^{r+1}`) give the matrix-side view.

* **The sharpness set is a product, not D1's singleton.**  At gap
  `δ = n − 2` the constraint fails iff `tp(s⃗) ≥ indeg(t⃗) + n − 2`, and
  since `tp ≤ n` and `indeg ≥ 2` on `S_n` this forces `tp(s⃗) = n` *and*
  `indeg(t⃗) = 2`, so the violating set is exactly

    `{fullVec n} ×ˢ ((SnF n).filter fun t => indeg t = 2)`.

  The first factor is a singleton (`tp = n` pins the full simplex, as in
  D1), but the second is the whole `indeg = 2` class of `S_n` — of size
  `3` at `n = 3` (namely `(1,3,m,0)` for `m = 0,1,2`), a singleton only
  at `n = 1` where it degenerates to `{fullVec 1}`.  D1's violating pair
  `(full simplex, void family)` does not transcribe: the void family is
  not proper.  Its proper replacement in the "only if" witness tuple is
  the smallest proper truncation `truncVec n 1 = (1, n, 0, …, 0)`, the
  unique member of `S_n` with `tp = 1`, `indeg = 2`.
  `card_filter_not_properChained_at_sub_two` and
  `filter_indeg_two_nonempty` record the count and the non-vacuity.

* **`prop-perron-threshold`, proper half, as an eigenvalue statement**
  (mirroring rung D4, same deliberate scope per Jan's decision of
  2026-09-17): above the threshold `δ ≥ n − 1` the matrix `T′(δ)` is
  rank one (`Tpmat_eq_vecMulVec_of_le`), it has `1⃗` as an eigenvector
  with eigenvalue `|S_n|` (`Tpmat_mulVec_onesCol_of_le`), and over ℚ
  every eigenvalue with a non-zero eigenvector is `0` or `|S_n|`
  (`eigenvalue_pr_eq_zero_or_card`).  **What is *not* formalised is the
  word "Perron"**: that `|S_n|` is the eigenvalue of largest modulus
  with a non-negative eigenvector needs Perron–Frobenius (and a spectral
  radius), which Mathlib lacks; §10.1 of the manuscript says so, and
  this file must not appear to certify it.

**On `n ≥ 1`.**  Every statement below that speaks of `S_n` carries
`1 ≤ n`, inherited from the bridge `SnF_eq_filter_indeg` — except
`eigenvalue_pr_eq_zero_or_card`, where it turned out *slack* (a
non-zero eigenvalue certifies `n ≥ 1` by itself; see its docstring).
For the threshold *iff* the hypothesis is genuinely load-bearing, not
inherited:
at `n = 0` the proper chained locus is empty (no member of `𝓕_0` has
`indeg ≥ 2`) while `S_0 = {(1)}` is not, and even the `indeg`-form
equivalence fails there (`∅ = ∅` holds at every gap, while the printed
condition `δ ≥ −1` does not).  The saturation
`Tpmat_eq_vecMulVec_of_le` alone is unconditional (at `n = 0` both sides
are the zero matrix).  All thresholds are stated over ℤ
(`(n : ℤ) − 1 ≤ δ`), so the ℕ-subtraction in the printed `n − 1` never
truncates: at `n = 1` the threshold honestly reads `δ ≥ 0`, and the
`n = 0` corner where ℕ-truncation would diverge from ℤ is excluded by
`1 ≤ n` anyway.

**`native_decide` is banned in this development** (it would add the axiom
`Lean.ofReduceBool`); the sanity anchors — `u⃗′ = (0,0,1,3,1)` and
`|S_3| = 5` entrywise, the saturation boundary `T′(2) = 1⃗u⃗′` but
`T′(1) ≠ 1⃗u⃗′` at `n = 3` (exactly `δ = n − 1`, not `δ = n − 2`), the
proper pair counts `25`/`22` at `δ = 2`/`1` and the triple counts
`125`/`95` at `δ = (2,2)`/`(1,1)` (each by `Finset` enumeration *and*
by the matrix product, agreeing), the three-element violating set at
`n = 3`, the `n = 2` boundary `4`/`3` at `δ = 1`/`0` (`eq:auto-18`/
`eq:auto-17`), and `|FF_pr(2; 0^r)| = r + 1` — were `#eval`s during
development (recorded in `runs/properthreshold-lean-anchors-20260918.md`)
and stay out of the formal statements, deliberately.
-/
import ExteriorConvex.Counting.Structure
import ExteriorConvex.Counting.Proper

open Finset Matrix

namespace ExteriorConvex

variable {n : ℕ}

/-! ## The two witnesses: the full simplex and the smallest proper
truncation are members of `S_n` -/

/-- The full simplex is proper: `indeg (fullVec n) = n + 1 ≥ 2` for
`n ≥ 1`. -/
theorem fullVec_mem_SnF (hn : 1 ≤ n) : fullVec n ∈ SnF n := by
  rw [SnF_eq_filter_indeg hn]
  refine Finset.mem_filter.mpr ⟨fullVec_mem_Fn, ?_⟩
  rw [indeg_fullVec]
  omega

/-- The smallest proper truncation `truncVec n 1 = (1, n, 0, …, 0)` — the
full `1`-skeleton, the proper replacement for D1's void-family witness
(the void family has `indeg = 0` and is *not* proper). -/
theorem truncVec_one_mem_SnF (hn : 1 ≤ n) : truncVec n 1 ∈ SnF n := by
  rw [SnF_eq_filter_indeg hn]
  refine Finset.mem_filter.mpr ⟨truncVec_mem_Fn 1, ?_⟩
  rw [indeg_truncVec hn]

/-! ## Saturation: `T′(δ) = 1⃗ u⃗′` for `δ ≥ n − 1` -/

/-- Saturation above the proper threshold: for `δ ≥ n − 1` the chaining
condition `ρ > τ − δ` is vacuous *on the support of `A′`* (`ρ ≥ 2`,
since `τ − δ ≤ n − (n−1) = 1 < 2`), so every row of `T′(δ)` is `u⃗′`:
`T′(δ) = 1⃗ u⃗′`, manifestly of rank one.  This is the matrix engine
behind both `prop-proper-threshold` and the proper half of
`prop-perron-threshold`.  No hypothesis on `n`: at `n = 0` both sides
are the zero matrix. -/
theorem Tpmat_eq_vecMulVec_of_le {δ : ℤ} (h : (n : ℤ) - 1 ≤ δ) :
    Tpmat n δ = vecMulVec (onesCol n) (upVec n) := by
  ext k k'
  have hsum : ∑ ρ ∈ (Finset.Icc (0 : ℤ) ((n : ℤ) + 1)).filter
      (fun ρ => tauOf k - δ < ρ), Apmat n (tauOf k') ρ =
        ∑ ρ ∈ Finset.Icc (0 : ℤ) ((n : ℤ) + 1), Apmat n (tauOf k') ρ := by
    refine Finset.sum_subset (Finset.filter_subset _ _) fun ρ hρ hno => ?_
    refine Apmat_eq_zero_of_lt ?_
    have h1 := tauOf_le k
    have h2 : ¬ (tauOf k - δ < ρ) := fun hc =>
      hno (Finset.mem_filter.mpr ⟨hρ, hc⟩)
    omega
  rw [Tpmat_apply, hsum, vecMulVec_apply]
  simp only [onesCol, upVec, one_mul]

/-- The threshold is exact on the matrix side: at `δ = n − 2` the
saturation fails, for every `n ≥ 1`.  Witness entry: row `τ = n`,
column `τ' = 1`, where `T′(n−2)[n][1] = 0` (the bar `ρ > 2` excludes
the whole column-`1` support of `A′`, namely `A′[1][2] = 1`) while
`(1⃗ u⃗′)[n][1] = u′[1] = 1`. -/
theorem Tpmat_ne_vecMulVec_at_sub_two (hn : 1 ≤ n) :
    Tpmat n ((n : ℤ) - 2) ≠ vecMulVec (onesCol n) (upVec n) := by
  intro hcontra
  have h2n : (2 : ℕ) < n + 2 := by omega
  have hlast : tauOf (Fin.last (n + 1)) = (n : ℤ) := by
    simp only [tauOf, Fin.val_last]
    omega
  have htau : tauOf (⟨2, h2n⟩ : Fin (n + 2)) = 1 := by
    show ((2 : ℕ) : ℤ) - 1 = 1
    norm_num
  have hL : Tpmat n ((n : ℤ) - 2) (Fin.last (n + 1)) ⟨2, h2n⟩ = 0 := by
    rw [Tpmat_apply]
    refine Finset.sum_eq_zero fun ρ hρ => ?_
    have hρ2 := (Finset.mem_filter.mp hρ).2
    rw [hlast] at hρ2
    rw [htau]
    exact Apmat_eq_zero_of_add_one_lt (by omega)
  have hR : vecMulVec (onesCol n) (upVec n) (Fin.last (n + 1)) ⟨2, h2n⟩ =
      1 := by
    rw [vecMulVec_apply]
    simp only [onesCol, one_mul, upVec]
    rw [Finset.sum_eq_single (2 : ℤ)]
    · have hsup := Amat_superdiag n (j := 1) hn
      norm_num at hsup
      rw [htau, Apmat_eq_of_le (by norm_num)]
      exact hsup
    · intro ρ _ hne
      rw [htau]
      rcases lt_or_ge ρ 2 with hl | hg
      · exact Apmat_eq_zero_of_lt hl
      · exact Apmat_eq_zero_of_add_one_lt (by omega)
    · intro hmem
      exact absurd (Finset.mem_Icc.mpr ⟨by norm_num, by omega⟩) hmem
  rw [hcontra, hR] at hL
  exact one_ne_zero hL

/-! ## `prop-proper-threshold`: the equivalence on the `Finset` -/

/-- `prop-proper-threshold`, the equivalence, proved directly on the
`Finset`: the proper chained locus exhausts the full Cartesian power
`S_n^{r+1}` **iff** every gap is at least `n − 1`.  Stated for arbitrary
(not necessarily sorted) `d`, with the gaps as honest ℤ-differences.

`1 ≤ n` is **genuinely load-bearing here, not inherited**: at `n = 0`
the proper chained locus is empty while `S_0^{r+1}` is not, and even the
`indeg`-form equivalence fails (`∅ = ∅` at every gap, against a
condition `δ ≥ −1` that unsorted `d` can violate). -/
theorem properChainedTuples_eq_piFinset_iff (n r : ℕ) (hn : 1 ≤ n)
    (d : Fin (r + 1) → ℕ) :
    properChainedTuples n (r + 1) d =
        Fintype.piFinset (fun _ : Fin (r + 1) => SnF n) ↔
      ∀ i : Fin r, (n : ℤ) - 1 ≤ gaps d i := by
  rw [properChainedTuples_eq_filter_SnF hn]
  constructor
  · -- only if: exhibit the excluded tuple at a small gap.  D1's tuple
    -- `(fullVec, …, 0⃗, …)` does not transcribe (the void family is not
    -- proper); the proper tail is the smallest truncation `truncVec n 1`.
    intro heq
    by_contra hgap
    obtain ⟨i, hi⟩ := not_forall.mp hgap
    have hmem : (fun j : Fin (r + 1) =>
        if j.val ≤ i.val then fullVec n else truncVec n 1) ∈
          Fintype.piFinset (fun _ : Fin (r + 1) => SnF n) := by
      rw [Fintype.mem_piFinset]
      intro j
      split_ifs
      · exact fullVec_mem_SnF hn
      · exact truncVec_one_mem_SnF hn
    rw [← heq] at hmem
    have hch := (Finset.mem_filter.mp hmem).2
    have hcon := hch (i := i.castSucc) (j := i.succ)
      (by simp [Fin.val_succ, Fin.val_castSucc])
    simp only [hatTop, hatIndeg, Fin.val_castSucc, Fin.val_succ] at hcon
    split_ifs at hcon <;>
      first
        | omega
        | · rw [top_fullVec, indeg_truncVec hn] at hcon
            simp only [gaps] at hi
            omega
  · -- if: with every gap `≥ n−1` the constraint holds for any
    -- `S_n`-tuple, since `tp ≤ n` and `indeg ≥ 2` there
    intro hgap
    refine Finset.Subset.antisymm (Finset.filter_subset _ _) ?_
    intro s hsmem
    refine Finset.mem_filter.mpr ⟨hsmem, ?_⟩
    intro a b hab
    have ha : a.val < r := by
      have := b.isLt
      omega
    have hg := hgap ⟨a.val, ha⟩
    simp only [gaps] at hg
    have hcs : (⟨a.val, ha⟩ : Fin r).castSucc = a := Fin.ext rfl
    have hsc : (⟨a.val, ha⟩ : Fin r).succ = b := Fin.ext hab
    rw [hcs, hsc] at hg
    have hsb := Fintype.mem_piFinset.mp hsmem b
    rw [SnF_eq_filter_indeg hn, Finset.mem_filter] at hsb
    simp only [hatTop, hatIndeg]
    have h1 := top_le (s a)
    have h2 : 2 ≤ indeg (s b) := hsb.2
    omega

/-- The proper chained locus sits inside the power `S_n^r`. -/
theorem properChainedTuples_subset_piFinset (hn : 1 ≤ n) (r : ℕ)
    (d : Fin r → ℕ) :
    properChainedTuples n r d ⊆
      Fintype.piFinset (fun _ : Fin r => SnF n) := by
  rw [properChainedTuples_eq_filter_SnF hn]
  exact Finset.filter_subset _ _

/-- `prop-proper-threshold` for cardinalities:
`#(proper chained tuples) = |S_n|^{r+1}` iff every gap is at least
`n − 1`.  Cardinality equality forces set equality since the proper
chained locus sits inside the power. -/
theorem card_properChainedTuples_eq_pow_iff (n r : ℕ) (hn : 1 ≤ n)
    (d : Fin (r + 1) → ℕ) :
    #(properChainedTuples n (r + 1) d) = #(SnF n) ^ (r + 1) ↔
      ∀ i : Fin r, (n : ℤ) - 1 ≤ gaps d i := by
  rw [← properChainedTuples_eq_piFinset_iff n r hn d]
  have hcard : #(Fintype.piFinset (fun _ : Fin (r + 1) => SnF n)) =
      #(SnF n) ^ (r + 1) := by
    rw [Fintype.card_piFinset]
    simp
  constructor
  · intro h
    exact Finset.eq_of_subset_of_card_le
      (properChainedTuples_subset_piFinset hn (r + 1) d) (by omega)
  · intro h
    rw [h, hcard]

/-- `prop-proper-threshold` as printed
(`|FF_pr(d⃗)| = |S_n|^{r+1}` iff all gaps `≥ n − 1`), modulo the same
explicit hypothesis as D3a's `card_ffSetPrN` — covering both the
surjectivity half of `thm-chaining` (rung C3, a non-target) and
`lem-lexproper` (Amata–Crupi lex algebra, out of scope for the same
reason). -/
theorem ncard_ffSetPrN_eq_pow_iff (n r : ℕ) (hn : 1 ≤ n)
    (d : Fin (r + 1) → ℕ)
    (hsurj : Set.SurjOn (Phi d)
      {s : Fin (r + 1) → Fin (n + 1) → ℕ | (∀ i, s i ∈ SnF n) ∧ Chained d s}
      (ffSetPrN n d)) :
    (ffSetPrN n d).ncard = #(SnF n) ^ (r + 1) ↔
      ∀ i : Fin r, (n : ℤ) - 1 ≤ gaps d i := by
  rw [card_ffSetPrN n r hn d hsurj, ← card_properChainedTuples]
  exact card_properChainedTuples_eq_pow_iff n r hn d

/-! ## The sharpness clause: the violating set at `δ = n − 2` is a
product, not a singleton -/

/-- `prop-proper-threshold`, sharpness clause: at gap `δ = n − 2` the
chaining constraint `tp(s⃗) < indeg(t⃗) + δ` fails on `S_n × S_n` for
**exactly** the pairs in `{full simplex} × {indeg = 2 class}` — a
product whose first factor is a singleton (`tp = n` pins the full
simplex) but whose second is the whole `indeg = 2` class of `S_n`,
which has more than one element for `n ≥ 2` (at `n = 3` it is
`{(1,3,0,0), (1,3,1,0), (1,3,2,0)}`).  Contrast D1's
`filter_not_chained_at_n`, whose violating set is the singleton
`{(full simplex, void family)}`: the void family is not proper, and its
absence is exactly what widens the failure to a full class here. -/
theorem filter_not_properChained_at_sub_two (n : ℕ) (hn : 1 ≤ n) :
    (((SnF n) ×ˢ (SnF n)).filter fun p =>
        ¬ top p.1 < (indeg p.2 : ℤ) + ((n : ℤ) - 2)) =
      {fullVec n} ×ˢ ((SnF n).filter fun t => indeg t = 2) := by
  ext p
  simp only [Finset.mem_filter, Finset.mem_product, Finset.mem_singleton,
    not_lt]
  constructor
  · rintro ⟨⟨h1, h2⟩, hle⟩
    have h1' : p.1 ∈ Fn n ∧ 2 ≤ indeg p.1 := by
      rw [SnF_eq_filter_indeg hn, Finset.mem_filter] at h1
      exact h1
    have h2' : p.2 ∈ Fn n ∧ 2 ≤ indeg p.2 := by
      rw [SnF_eq_filter_indeg hn, Finset.mem_filter] at h2
      exact h2
    have ht := top_le p.1
    have hind : indeg p.2 = 2 := by omega
    have htop : top p.1 = (n : ℤ) := by omega
    exact ⟨eq_fullVec_of_top_eq_n h1'.1 htop, h2, hind⟩
  · rintro ⟨hfull, h2, hind⟩
    refine ⟨⟨?_, h2⟩, ?_⟩
    · rw [hfull]
      exact fullVec_mem_SnF hn
    · rw [hfull, top_fullVec, hind]
      omega

/-- The size of the violating set at `δ = n − 2` is the size of the
`indeg = 2` class of `S_n` — the entry `∑_τ A′[τ][2]` in matrix terms,
`3` at `n = 3`. -/
theorem card_filter_not_properChained_at_sub_two (n : ℕ) (hn : 1 ≤ n) :
    #(((SnF n) ×ˢ (SnF n)).filter fun p =>
        ¬ top p.1 < (indeg p.2 : ℤ) + ((n : ℤ) - 2)) =
      #((SnF n).filter fun t => indeg t = 2) := by
  rw [filter_not_properChained_at_sub_two n hn, Finset.card_product,
    Finset.card_singleton, one_mul]

/-- The `indeg = 2` class of `S_n` is non-empty for every `n ≥ 1`
(witness: the smallest proper truncation), so the sharpness clause is
never vacuous — `δ = n − 2` genuinely fails, and the threshold `n − 1`
of `prop-proper-threshold` is exact at every `n ≥ 1`, including `n = 1`
where it reads `δ ≥ 0`. -/
theorem filter_indeg_two_nonempty (hn : 1 ≤ n) :
    ((SnF n).filter fun t => indeg t = 2).Nonempty := by
  refine ⟨truncVec n 1, Finset.mem_filter.mpr
    ⟨truncVec_one_mem_SnF hn, ?_⟩⟩
  rw [indeg_truncVec hn]

/-! ## The collapsed product: `u⃗′ T′(δ₂)⋯T′(δ_{r+1}) 1⃗ = |S_n|^{r+1}` -/

/-- The saturated proper bilinear form absorbs one factor:
`w⃗ (1⃗ u⃗′) 1⃗ = (w⃗ · 1⃗) · #{s⃗ ∈ 𝓕_n : indeg ≥ 2}`. -/
theorem vecMul_proper_saturated_dot (w : Fin (n + 2) → ℕ) :
    w ᵥ* vecMulVec (onesCol n) (upVec n) ⬝ᵥ onesCol n =
      (w ⬝ᵥ onesCol n) * #((Fn n).filter fun s => 2 ≤ indeg s) := by
  have hrow : ∀ k', (w ᵥ* vecMulVec (onesCol n) (upVec n)) k' =
      (w ⬝ᵥ onesCol n) * upVec n k' := by
    intro k'
    simp only [Matrix.vecMul, dotProduct, vecMulVec_apply, onesCol,
      mul_one, one_mul, Finset.sum_mul]
  rw [dotProduct_onesCol]
  calc ∑ k', (w ᵥ* vecMulVec (onesCol n) (upVec n)) k'
      = ∑ k', (w ⬝ᵥ onesCol n) * upVec n k' :=
        Finset.sum_congr rfl fun k' _ => hrow k'
    _ = (w ⬝ᵥ onesCol n) * ∑ k', upVec n k' := by
        rw [Finset.mul_sum]
    _ = (w ⬝ᵥ onesCol n) * #((Fn n).filter fun s => 2 ≤ indeg s) := by
        rw [sum_upVec]

/-- `prop-proper-threshold`, matrix side: with every gap `≥ n − 1` the
proper transfer product collapses,
`u⃗′ T′(δ₁)⋯T′(δ_r) 1⃗ = |S_n|^{r+1}` — the rank-one factor absorbs one
power of `|S_n|` per step. -/
theorem vecMul_Tpprod_dot_of_saturated (n r : ℕ) (hn : 1 ≤ n)
    {g : Fin r → ℤ} (hg : ∀ i, (n : ℤ) - 1 ≤ g i) :
    upVec n ᵥ* Tpprod n r g ⬝ᵥ onesCol n = #(SnF n) ^ (r + 1) := by
  induction r with
  | zero =>
    rw [Tpprod_zero, Matrix.vecMul_one, dotProduct_onesCol,
      sum_upVec_eq_card_SnF hn, pow_one]
  | succ r ih =>
    rw [Tpprod_succ, ← Matrix.vecMul_vecMul,
      Tpmat_eq_vecMulVec_of_le (hg (Fin.last r)),
      vecMul_proper_saturated_dot, ← SnF_eq_filter_indeg hn,
      ih (g := g ∘ Fin.castSucc) (fun i => hg i.castSucc), ← pow_succ]

/-! ## `prop-perron-threshold`, proper half, as an eigenvalue statement

**Scope note (deliberate, per the plan's decision of 2026-09-17, exactly
as rung D4's improper half).**  What is formalised is the *eigenvalue
restatement*: above the threshold `δ ≥ n − 1` the matrix `T′(δ)` is rank
one (`Tpmat_eq_vecMulVec_of_le`), it has `1⃗` as an eigenvector with
eigenvalue `|S_n|` (`Tpmat_mulVec_onesCol_of_le`), and over ℚ every
eigenvalue with a non-zero eigenvector is `0` or `|S_n|`
(`eigenvalue_pr_eq_zero_or_card`).  **What is *not* formalised is the
word "Perron"** — that `|S_n|` is the eigenvalue of largest modulus with
a non-negative eigenvector needs the Perron–Frobenius theory (and a
spectral radius) that Mathlib currently lacks.  The printed
proposition's "Perron root" wording is therefore not certified as
printed; in the rank-one case the loss is only the comparison of `|S_n|`
against `0`. -/

/-- D3c, the eigenvector: above the proper threshold `1⃗` is an
eigenvector of `T′(δ)` with eigenvalue `|S_n|` — over ℕ already. -/
theorem Tpmat_mulVec_onesCol_of_le (hn : 1 ≤ n) {δ : ℤ}
    (h : (n : ℤ) - 1 ≤ δ) :
    Tpmat n δ *ᵥ onesCol n = #(SnF n) • onesCol n := by
  funext k
  rw [Tpmat_eq_vecMulVec_of_le h]
  have hl : (vecMulVec (onesCol n) (upVec n) *ᵥ onesCol n) k =
      ∑ j, upVec n j := by
    simp [Matrix.mulVec, dotProduct, vecMulVec_apply, onesCol]
  rw [hl, sum_upVec_eq_card_SnF hn]
  simp [onesCol]

/-- The ℚ-cast of the saturated proper matrix: still `1⃗ u⃗′`. -/
theorem Tpmat_map_ratCast_of_le {δ : ℤ} (h : (n : ℤ) - 1 ≤ δ) :
    (Tpmat n δ).map (Nat.cast : ℕ → ℚ) =
      vecMulVec (fun _ => 1) (fun k => (upVec n k : ℚ)) := by
  rw [Tpmat_eq_vecMulVec_of_le h]
  ext k k'
  simp [Matrix.map_apply, vecMulVec_apply, onesCol]

/-- D3c, the "only non-zero eigenvalue" content: over ℚ, any eigenvalue
of the saturated proper transfer matrix with a non-zero eigenvector is
`0` or `|S_n|`.  (The rank-one factorisation forces every eigenvector
with non-zero eigenvalue to be constant.)

**A finding of the formalisation: no `n ≥ 1` hypothesis is needed**,
unlike every other `S_n`-facing statement of this rung — a non-zero
eigenvalue equals `#{s⃗ ∈ 𝓕_n : indeg ≥ 2}`, so its non-vanishing makes
that class non-empty, which itself forces `n ≥ 1` and hence the bridge
to `|S_n|`; at `n = 0` the saturated `T′` is the zero matrix and only
`μ = 0` occurs, so the dichotomy holds there too.  This mirrors D4's
`eigenvalue_eq_zero_or_card`, which likewise carries no side
hypothesis. -/
theorem eigenvalue_pr_eq_zero_or_card {δ : ℤ}
    (h : (n : ℤ) - 1 ≤ δ) {μ : ℚ} {v : Fin (n + 2) → ℚ} (hv : v ≠ 0)
    (heig : (Tpmat n δ).map (Nat.cast : ℕ → ℚ) *ᵥ v = μ • v) :
    μ = 0 ∨ μ = (#(SnF n) : ℚ) := by
  by_cases hμ : μ = 0
  · exact Or.inl hμ
  · right
    rw [Tpmat_map_ratCast_of_le h] at heig
    set c : ℚ := (fun k => (upVec n k : ℚ)) ⬝ᵥ v with hc
    have hconst : ∀ k, μ * v k = c := by
      intro k
      have hk := congrFun heig k
      simp only [Matrix.mulVec, dotProduct, vecMulVec_apply, one_mul,
        Pi.smul_apply, smul_eq_mul] at hk
      rw [hc]
      simp only [dotProduct]
      exact hk.symm
    have hvk : ∀ k, v k = c / μ := by
      intro k
      rw [eq_div_iff hμ, mul_comm]
      exact hconst k
    have hcne : c ≠ 0 := by
      intro h0
      apply hv
      funext k
      rw [hvk k, h0, zero_div]
      rfl
    have hsum : c = (c / μ) *
        (#((Fn n).filter fun s => 2 ≤ indeg s) : ℚ) := by
      calc c = ∑ k, (upVec n k : ℚ) * v k := by rw [hc, dotProduct]
        _ = ∑ k, (upVec n k : ℚ) * (c / μ) :=
            Finset.sum_congr rfl fun k _ => by rw [hvk k]
        _ = (∑ k, (upVec n k : ℚ)) * (c / μ) := by
            rw [Finset.sum_mul]
        _ = (#((Fn n).filter fun s => 2 ≤ indeg s) : ℚ) * (c / μ) := by
            rw [← Nat.cast_sum, sum_upVec]
        _ = _ := mul_comm _ _
    have hμfil : μ = (#((Fn n).filter fun s => 2 ≤ indeg s) : ℚ) := by
      field_simp at hsum
      linarith [hsum]
    -- a non-zero eigenvalue certifies `n ≥ 1`: the `indeg ≥ 2` class it
    -- counts is non-empty, and `indeg ≤ n + 1` forces `2 ≤ n + 1`
    have hne : ((Fn n).filter fun s => 2 ≤ indeg s).Nonempty := by
      rw [Finset.nonempty_iff_ne_empty]
      intro hemp
      rw [hemp] at hμfil
      simp only [Finset.card_empty, Nat.cast_zero] at hμfil
      exact hμ hμfil
    obtain ⟨s, hs⟩ := hne
    have hs2 := (Finset.mem_filter.mp hs).2
    have hle := indeg_le s
    have hn : 1 ≤ n := by omega
    rw [SnF_eq_filter_indeg hn]
    exact hμfil

end ExteriorConvex


==> anc/lean/ExteriorConvex/Counting/Recurrence.lean <==
/-
Copyright (c) 2026 Jan Snellman. All rights reserved.

# Rung D3e of the article-2 formalisation: `prop-recurrence`, the recurrence half

Formalisation of the **recurrence half** of `prop-recurrence` from
`article/exterior-convex_article2_draft_3.org`, per
`working-notes/PLAN-formalise-D3-remaining.org` (D3e) and
`working-notes/PLAN-formalise-article2.org` (§D3e): for a constant gap
`δ`, the sequence `a_r = u⃗ T(δ)^{r−1} 1⃗` satisfies the linear recurrence
whose characteristic polynomial is that of `T(δ)` — and the same for the
proper count with `T′(δ)`.  The proof is the manuscript's own:
Cayley–Hamilton (`Matrix.aeval_self_charpoly`) applied to `T(δ)`,
sandwiched between `u⃗` and `1⃗`.  No spectral theory anywhere.

**Index dictionary.** `aSeq n δ j = u⃗ T(δ)^j 1⃗` is the manuscript's
`a_r` at rank `r = j + 1` (so `aSeq 0 = a_1 = |𝓕_n|`); the count-level
statements are phrased at rank `m + 1` with `m` the gap count, as
everywhere in rungs C2–D3.

Contents, in four layers per side (improper `T`, proper `T′`):

* **The recurrence** (`aSeq_recurrence` / `apSeq_recurrence`): for every
  `k`, `∑_{i=0}^{deg} p.coeff i · a_{k+i} = 0` with `p` the
  characteristic polynomial — the generic Cayley–Hamilton sandwich
  `sandwich_charpoly_recurrence`, instantiated.
* **Degree and monicity** (`TQ_charpoly_natDegree`,
  `TQ_charpoly_coeff_top`, and the `Tp`-versions): `deg p = n + 2` and
  `p.coeff (n+2) = 1`, so the vanishing combination above really *is* a
  recurrence of order `n + 2` — monicity is what lets the top term be
  solved for (`aSeq_solved` / `apSeq_solved`), which is what "satisfies
  the linear recurrence" means operationally.
* **The bridge to the count** — without which this file would be a
  linear-algebra exercise, not `prop-recurrence`: at constant gap the
  transfer product collapses to a power (`Tprod_const_gaps` /
  `Tpprod_const_gaps`), so rung C2's unconditional counting identity
  reads `|chained tuples at rank m+1| = aSeq m`
  (`cast_card_chainedTuples_of_gaps_const`, proper
  `cast_card_properChainedTuples_of_gaps_const`), and the ℕ-valued counts
  themselves satisfy the recurrence
  (`card_chainedTuples_constGap_recurrence` + `…_solved`, proper
  analogues) — **unconditionally**, even in `n`.  The manuscript's
  literal `a_r = |FF(n; 0, δ, 2δ, …)|` form is certified modulo the same
  explicit surjectivity hypothesis as `thm-main`/`thm-proper` (rung C3 +
  `lem-lexproper`, non-targets): `ncard_ffSetN_constGap_recurrence`,
  `ncard_ffSetPrN_constGap_recurrence`.
* **The `δ = 0` cross-check against rungs D2/D3b** (`TQ_zero_charpoly`,
  `TpQ_zero_charpoly`, and the finite-difference forms): `T(0)` is
  unipotent (`prop-delta0`), so its characteristic polynomial is
  `(X − 1)^{n+2}` and the recurrence says the `(n+2)`-th finite
  difference of `aSeq n 0` vanishes — `prop-delta0`'s "polynomial of
  degree ≤ n+1", independently re-derived.  `T′(0)` is **not** unipotent
  (rung D3b: eigenvalues `0, 0, 1, …, 1`); its characteristic polynomial
  is `X² (X − 1)^n`, and the recurrence becomes "the `n`-th finite
  difference of the twice-shifted proper sequence vanishes" — consistent
  with D3d's exact degree `n − 1`.  Cayley–Hamilton is indifferent to
  the non-unipotence, so **the proper recurrence needs no hypothesis the
  manuscript omits** — not even `n ≥ 1`.

**Explicitly out of scope, deliberately** (the plan's split, and §10.1
already records it): the **growth half** of `prop-recurrence`, `a_r ∼
C λ^r` with `λ` the Perron root.  That needs the Perron root to be the
*dominant* eigenvalue — Perron–Frobenius, which Mathlib does not have —
and unlike rung D4 there is no rank-one degeneracy below the threshold to
exploit, so there is no honest cheap restatement either.  Nothing in this
file mentions eigenvalues at all.

Design decision (per the plan, same as rung D2): `Matrix.charpoly` needs
a `CommRing`, and ℕ is only a semiring, so the ℕ-valued `Tmat`/`Tpmat`
are cast into ℚ **once**, at `TQ`/`TpQ`.  Beyond the typeclass there are
the two standing reasons recorded in `Delta0.lean`: over ℕ truncated
subtraction would silently corrupt the alternating-sign charpoly
coefficients, and ℕ-division floors — both failures that typecheck.

**`native_decide` is banned in this development** (it would add the axiom
`Lean.ofReduceBool` and break the three-standard-axioms property that
article 1's §10 asserts in print).  The numerical anchors — the
manuscript's `mex-recurrences` sequences `5, 20, 76, 285, 1065` (n = 2,
δ = 1, recurrence `a_r = 5a_{r−1} − 5a_{r−2} + a_{r−3}`) and `10, 69,
426, 2532, 14847` (n = 3, δ = 1), the δ = 0 sequences `10, 43, …` with
vanishing fifth difference, and the proper `5, 12, 22, 35, 51` — were
checked entrywise during development against the extracted matrices and
stay out of the formal statements; see
`runs/recurrence-lean-anchors-20260918.md`.
-/
import ExteriorConvex.Counting.Delta0
import ExteriorConvex.Counting.ProperBlock

open Finset Matrix Polynomial

namespace ExteriorConvex

variable {n : ℕ}

/-! ## Cayley–Hamilton, sandwiched: the generic recurrence

For any square matrix `M` over a commutative ring and any vectors `v⃗`,
`w⃗`, the sandwich sequence `j ↦ v⃗ M^j w⃗` satisfies the linear recurrence
whose characteristic polynomial is `M.charpoly`.  Stated generically,
like `NilpotentReduction.lean`'s lemmas, because it is applied four times
below (two matrices × two conclusions). -/

section Generic

variable {R : Type*} [CommRing R] {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- Sandwiching `M^k · p(M)` between two vectors expands into the linear
combination, with the coefficients of `p`, of the sandwich sequence
shifted by `k`.  (Linearity of `v⃗ (·) w⃗` over the `aeval` expansion of
`p`.) -/
theorem vecMul_pow_mul_aeval_dotProduct (M : Matrix ι ι R) (v w : ι → R)
    (p : Polynomial R) (k : ℕ) :
    v ᵥ* (M ^ k * Polynomial.aeval M p) ⬝ᵥ w =
      ∑ i ∈ Finset.range (p.natDegree + 1),
        p.coeff i * (v ᵥ* M ^ (k + i) ⬝ᵥ w) := by
  rw [Polynomial.aeval_eq_sum_range, Finset.mul_sum]
  simp_rw [mul_smul_comm, ← pow_add]
  rw [Matrix.vecMul_sum, sum_dotProduct]
  exact Finset.sum_congr rfl fun i _ => by
    rw [Matrix.vecMul_smul, smul_dotProduct, smul_eq_mul]

/-- **Cayley–Hamilton, sandwiched**: for every `k`,
`∑_{i=0}^{deg} charpoly.coeff i · (v⃗ M^{k+i} w⃗) = 0` — the sequence
`j ↦ v⃗ M^j w⃗` satisfies the linear recurrence whose characteristic
polynomial is that of `M`. -/
theorem sandwich_charpoly_recurrence (M : Matrix ι ι R) (v w : ι → R)
    (k : ℕ) :
    ∑ i ∈ Finset.range (M.charpoly.natDegree + 1),
      M.charpoly.coeff i * (v ᵥ* M ^ (k + i) ⬝ᵥ w) = 0 := by
  rw [← vecMul_pow_mul_aeval_dotProduct M v w M.charpoly k,
    Matrix.aeval_self_charpoly, mul_zero, Matrix.vecMul_zero,
    zero_dotProduct]

end Generic

/-! ## The ℚ-cast transfer matrices and the sandwich sequences -/

/-- The transfer matrix `T(δ)` over ℚ (cast once, as everywhere from rung
D2 on). -/
def TQ (n : ℕ) (δ : ℤ) : Matrix (Fin (n + 2)) (Fin (n + 2)) ℚ :=
  (Tmat n δ).map (Nat.cast : ℕ → ℚ)

/-- The proper transfer matrix `T′(δ)` over ℚ. -/
def TpQ (n : ℕ) (δ : ℤ) : Matrix (Fin (n + 2)) (Fin (n + 2)) ℚ :=
  (Tpmat n δ).map (Nat.cast : ℕ → ℚ)

/-- The proper initial vector `u⃗′` over ℚ, at full size `n + 2` (rung
D3b's `uTildeQ` is its restriction to the block; D2's `uQ` is the
improper one). -/
def upQ (n : ℕ) : Fin (n + 2) → ℚ := fun k => (upVec n k : ℚ)

/-- The improper sandwich sequence `aSeq n δ j = u⃗ T(δ)^j 1⃗` — the
manuscript's `a_{j+1}` (rank `j + 1`), over ℚ. -/
def aSeq (n : ℕ) (δ : ℤ) (j : ℕ) : ℚ :=
  uQ n ᵥ* TQ n δ ^ j ⬝ᵥ (fun _ => (1 : ℚ))

/-- The proper sandwich sequence `apSeq n δ j = u⃗′ T′(δ)^j 1⃗`. -/
def apSeq (n : ℕ) (δ : ℤ) (j : ℕ) : ℚ :=
  upQ n ᵥ* TpQ n δ ^ j ⬝ᵥ (fun _ => (1 : ℚ))

/-! ## Degree and monicity: the vanishing combination is a recurrence

The characteristic polynomial of an `(n+2) × (n+2)` matrix has degree
exactly `n + 2` and is monic, so the combination below has full order
`n + 2` and its top coefficient is the unit `1` — without which
`aSeq_recurrence` would assert a vanishing linear combination, not a
recurrence that *determines* the next term. -/

theorem TQ_charpoly_natDegree (n : ℕ) (δ : ℤ) :
    (TQ n δ).charpoly.natDegree = n + 2 := by
  rw [Matrix.charpoly_natDegree_eq_dim, Fintype.card_fin]

theorem TpQ_charpoly_natDegree (n : ℕ) (δ : ℤ) :
    (TpQ n δ).charpoly.natDegree = n + 2 := by
  rw [Matrix.charpoly_natDegree_eq_dim, Fintype.card_fin]

theorem TQ_charpoly_monic (n : ℕ) (δ : ℤ) : (TQ n δ).charpoly.Monic :=
  Matrix.charpoly_monic _

theorem TpQ_charpoly_monic (n : ℕ) (δ : ℤ) : (TpQ n δ).charpoly.Monic :=
  Matrix.charpoly_monic _

/-- The leading coefficient, at its honest index: `p.coeff (n+2) = 1`. -/
theorem TQ_charpoly_coeff_top (n : ℕ) (δ : ℤ) :
    (TQ n δ).charpoly.coeff (n + 2) = 1 := by
  have h := (TQ_charpoly_monic n δ).coeff_natDegree
  rwa [TQ_charpoly_natDegree] at h

theorem TpQ_charpoly_coeff_top (n : ℕ) (δ : ℤ) :
    (TpQ n δ).charpoly.coeff (n + 2) = 1 := by
  have h := (TpQ_charpoly_monic n δ).coeff_natDegree
  rwa [TpQ_charpoly_natDegree] at h

/-! ## The recurrence, sequence level -/

/-- **`prop-recurrence`, recurrence half, improper, sequence level**: for
every `k`, `∑_{i=0}^{n+2} p.coeff i · a_{k+i} = 0` with `p` the
characteristic polynomial of `T(δ)`.  Unconditional — every `n : ℕ`,
every `δ : ℤ`. -/
theorem aSeq_recurrence (n : ℕ) (δ : ℤ) (k : ℕ) :
    ∑ i ∈ Finset.range ((TQ n δ).charpoly.natDegree + 1),
      (TQ n δ).charpoly.coeff i * aSeq n δ (k + i) = 0 :=
  sandwich_charpoly_recurrence (TQ n δ) (uQ n) (fun _ => (1 : ℚ)) k

/-- **`prop-recurrence`, recurrence half, proper, sequence level** — "The
same holds for the proper count with `T′(δ)`."  Also unconditional: the
non-unipotence of `T′(0)` (rung D3b) is no obstacle, Cayley–Hamilton
holding for every square matrix. -/
theorem apSeq_recurrence (n : ℕ) (δ : ℤ) (k : ℕ) :
    ∑ i ∈ Finset.range ((TpQ n δ).charpoly.natDegree + 1),
      (TpQ n δ).charpoly.coeff i * apSeq n δ (k + i) = 0 :=
  sandwich_charpoly_recurrence (TpQ n δ) (upQ n) (fun _ => (1 : ℚ)) k

/-- The improper recurrence in **solved form**: monicity expresses
`a_{k+n+2}` in the `n + 2` preceding terms — "satisfies the linear
recurrence" in the operational sense. -/
theorem aSeq_solved (n : ℕ) (δ : ℤ) (k : ℕ) :
    aSeq n δ (k + (n + 2)) =
      -∑ i ∈ Finset.range (n + 2),
        (TQ n δ).charpoly.coeff i * aSeq n δ (k + i) := by
  have h := aSeq_recurrence n δ k
  rw [TQ_charpoly_natDegree, Finset.sum_range_succ, TQ_charpoly_coeff_top,
    one_mul] at h
  linarith

/-- The proper recurrence in solved form. -/
theorem apSeq_solved (n : ℕ) (δ : ℤ) (k : ℕ) :
    apSeq n δ (k + (n + 2)) =
      -∑ i ∈ Finset.range (n + 2),
        (TpQ n δ).charpoly.coeff i * apSeq n δ (k + i) := by
  have h := apSeq_recurrence n δ k
  rw [TpQ_charpoly_natDegree, Finset.sum_range_succ,
    TpQ_charpoly_coeff_top, one_mul] at h
  linarith

/-! ## The bridge to the count

At constant gap the ordered transfer product collapses to a matrix power,
so rung C2's/D3a's unconditional counting identities identify `aSeq` and
`apSeq` with the ℕ-valued counts — this bridge is what makes the
recurrence a statement about `|FF(d⃗)|` rather than about matrix
powers. -/

/-- With every gap equal to `δ` the transfer product collapses to a
power (rung D2's `Tprod_zero_gaps`, at general `δ`). -/
theorem Tprod_const_gaps (n : ℕ) (δ : ℤ) :
    ∀ r : ℕ, Tprod n r (fun _ => δ) = Tmat n δ ^ r := by
  intro r
  induction r with
  | zero => rw [Tprod_zero, pow_zero]
  | succ r ih =>
    show Tprod n r (fun _ => δ) * Tmat n δ = Tmat n δ ^ (r + 1)
    rw [ih, pow_succ]

/-- The proper analogue (rung D3b's `Tpprod_zero_gaps`, at general
`δ`). -/
theorem Tpprod_const_gaps (n : ℕ) (δ : ℤ) :
    ∀ r : ℕ, Tpprod n r (fun _ => δ) = Tpmat n δ ^ r := by
  intro r
  induction r with
  | zero => rw [Tpprod_zero, pow_zero]
  | succ r ih =>
    show Tpprod n r (fun _ => δ) * Tpmat n δ = Tpmat n δ ^ (r + 1)
    rw [ih, pow_succ]

/-- Casting the ℕ-valued sandwich `u⃗ T(δ)^r 1⃗` into ℚ (rung D2's
`cast_vecMul_pow_dot`, at general `δ`). -/
theorem cast_vecMul_Tmat_pow_dot (n r : ℕ) (δ : ℤ) :
    ((uVec n ᵥ* (Tmat n δ ^ r) ⬝ᵥ onesCol n : ℕ) : ℚ) = aSeq n δ r := by
  have hmp : TQ n δ ^ r = (Tmat n δ ^ r).map (Nat.cast : ℕ → ℚ) := by
    rw [TQ, show (Nat.cast : ℕ → ℚ) = ⇑(Nat.castRingHom ℚ) from rfl,
      Matrix.map_pow]
  rw [aSeq, hmp]
  simp only [Matrix.vecMul, dotProduct, Matrix.map_apply, uQ, onesCol,
    mul_one]
  push_cast
  rfl

/-- The proper cast. -/
theorem cast_vecMul_Tpmat_pow_dot (n r : ℕ) (δ : ℤ) :
    ((upVec n ᵥ* (Tpmat n δ ^ r) ⬝ᵥ onesCol n : ℕ) : ℚ) = apSeq n δ r := by
  have hmp : TpQ n δ ^ r = (Tpmat n δ ^ r).map (Nat.cast : ℕ → ℚ) := by
    rw [TpQ, show (Nat.cast : ℕ → ℚ) = ⇑(Nat.castRingHom ℚ) from rfl,
      Matrix.map_pow]
  rw [apSeq, hmp]
  simp only [Matrix.vecMul, dotProduct, Matrix.map_apply, upQ, onesCol,
    mul_one]
  push_cast
  rfl

/-- **The bridge, improper** (unconditional, rung C2's identity at
constant gap): `|chained tuples at rank r+1| = aSeq r`, for *any* degree
vector whose gaps are constantly `δ`. -/
theorem cast_card_chainedTuples_of_gaps_const (n r : ℕ) {δ : ℤ}
    {d : Fin (r + 1) → ℕ} (hd : gaps d = fun _ => δ) :
    (#(chainedTuples n (r + 1) d) : ℚ) = aSeq n δ r := by
  rw [card_chainedTuples, hd, Tprod_const_gaps, cast_vecMul_Tmat_pow_dot]

/-- **The bridge, proper** (unconditional, rung D3a's identity at
constant gap): `|proper chained tuples at rank r+1| = apSeq r`. -/
theorem cast_card_properChainedTuples_of_gaps_const (n r : ℕ) {δ : ℤ}
    {d : Fin (r + 1) → ℕ} (hd : gaps d = fun _ => δ) :
    (#(properChainedTuples n (r + 1) d) : ℚ) = apSeq n δ r := by
  rw [card_properChainedTuples, hd, Tpprod_const_gaps,
    cast_vecMul_Tpmat_pow_dot]

/-- The canonical constant-gap degree vector of `prop-recurrence`:
`d⃗ = (0, δ, 2δ, …)`. -/
def constGapD (δ : ℕ) (r : ℕ) : Fin r → ℕ := fun i => δ * i.val

/-- The gaps of `constGapD` are constantly `δ`. -/
theorem gaps_constGapD (δ r : ℕ) :
    gaps (constGapD δ (r + 1)) = fun _ => (δ : ℤ) := by
  funext i
  simp only [gaps, constGapD, Fin.val_succ, Fin.val_castSucc]
  push_cast
  ring

/-! ## The recurrence, count level -/

/-- **`prop-recurrence`, recurrence half, improper, count level**
(unconditional): the ℕ-valued chained-tuple counts at the degree vectors
`(0, δ, …, mδ)` — the certified side of the manuscript's `a_r` —
satisfy the linear recurrence whose characteristic polynomial is that of
`T(δ)`. -/
theorem card_chainedTuples_constGap_recurrence (n δ k : ℕ) :
    ∑ i ∈ Finset.range ((TQ n (δ : ℤ)).charpoly.natDegree + 1),
      (TQ n (δ : ℤ)).charpoly.coeff i *
        (#(chainedTuples n (k + i + 1) (constGapD δ (k + i + 1))) : ℚ) =
      0 := by
  have h := aSeq_recurrence n (δ : ℤ) k
  rw [← h]
  exact Finset.sum_congr rfl fun i _ => by
    rw [cast_card_chainedTuples_of_gaps_const n (k + i)
      (gaps_constGapD δ (k + i))]

/-- The count-level recurrence in solved form: the count at rank
`k + n + 3` is determined by the `n + 2` preceding ranks. -/
theorem card_chainedTuples_constGap_solved (n δ k : ℕ) :
    (#(chainedTuples n (k + n + 3) (constGapD δ (k + n + 3))) : ℚ) =
      -∑ i ∈ Finset.range (n + 2),
        (TQ n (δ : ℤ)).charpoly.coeff i *
          (#(chainedTuples n (k + i + 1) (constGapD δ (k + i + 1))) : ℚ) := by
  have hb : (#(chainedTuples n (k + n + 3) (constGapD δ (k + n + 3))) : ℚ) =
      aSeq n (δ : ℤ) (k + (n + 2)) :=
    cast_card_chainedTuples_of_gaps_const n (k + n + 2)
      (gaps_constGapD δ (k + n + 2))
  rw [hb, aSeq_solved]
  refine congrArg Neg.neg (Finset.sum_congr rfl fun i _ => ?_)
  rw [cast_card_chainedTuples_of_gaps_const n (k + i)
    (gaps_constGapD δ (k + i))]

/-- The proper count-level recurrence (unconditional — no `n ≥ 1`, in
contrast to every conditional `|FF_pr|` statement of rung D3). -/
theorem card_properChainedTuples_constGap_recurrence (n δ k : ℕ) :
    ∑ i ∈ Finset.range ((TpQ n (δ : ℤ)).charpoly.natDegree + 1),
      (TpQ n (δ : ℤ)).charpoly.coeff i *
        (#(properChainedTuples n (k + i + 1)
          (constGapD δ (k + i + 1))) : ℚ) = 0 := by
  have h := apSeq_recurrence n (δ : ℤ) k
  rw [← h]
  exact Finset.sum_congr rfl fun i _ => by
    rw [cast_card_properChainedTuples_of_gaps_const n (k + i)
      (gaps_constGapD δ (k + i))]

/-- The proper count-level recurrence in solved form. -/
theorem card_properChainedTuples_constGap_solved (n δ k : ℕ) :
    (#(properChainedTuples n (k + n + 3) (constGapD δ (k + n + 3))) : ℚ) =
      -∑ i ∈ Finset.range (n + 2),
        (TpQ n (δ : ℤ)).charpoly.coeff i *
          (#(properChainedTuples n (k + i + 1)
            (constGapD δ (k + i + 1))) : ℚ) := by
  have hb : (#(properChainedTuples n (k + n + 3)
      (constGapD δ (k + n + 3))) : ℚ) =
      apSeq n (δ : ℤ) (k + (n + 2)) :=
    cast_card_properChainedTuples_of_gaps_const n (k + n + 2)
      (gaps_constGapD δ (k + n + 2))
  rw [hb, apSeq_solved]
  refine congrArg Neg.neg (Finset.sum_congr rfl fun i _ => ?_)
  rw [cast_card_properChainedTuples_of_gaps_const n (k + i)
    (gaps_constGapD δ (k + i))]

/-! ## The `|FF(d⃗)|` forms, modulo the standing surjectivity hypothesis

The manuscript's `a_r` is literally `|FF(n; 0, δ, 2δ, …)|`; identifying
that with the chained-tuple count is `thm-main`/`thm-proper`, certified in
rungs C2/D3a **modulo** the surjectivity half of `thm-chaining` (rung C3,
a non-target — open combinatorially, algebraic proof through Amata–Crupi
lex theory) plus, on the proper side, `lem-lexproper`.  The forms below
carry exactly that hypothesis, at each rank in the recurrence window. -/

/-- The `|FF(d⃗)|` bridge at constant gap, modulo C3's surjectivity —
rung C2's `card_ffSetN`, cast. -/
theorem cast_ncard_ffSetN_of_gaps_const (n r : ℕ) {δ : ℤ}
    {d : Fin (r + 1) → ℕ} (hd : gaps d = fun _ => δ)
    (hsurj : Set.SurjOn (Phi d)
      {s : Fin (r + 1) → Fin (n + 1) → ℕ | (∀ i, s i ∈ Fn n) ∧ Chained d s}
      (ffSetN n d)) :
    ((ffSetN n d).ncard : ℚ) = aSeq n δ r := by
  rw [card_ffSetN n r d hsurj, hd, Tprod_const_gaps,
    cast_vecMul_Tmat_pow_dot]

/-- The proper `|FF_pr(d⃗)|` bridge at constant gap, modulo the combined
surjectivity/`lem-lexproper` hypothesis and `n ≥ 1` — rung D3a's
`card_ffSetPrN`, cast. -/
theorem cast_ncard_ffSetPrN_of_gaps_const (n r : ℕ) (hn : 1 ≤ n) {δ : ℤ}
    {d : Fin (r + 1) → ℕ} (hd : gaps d = fun _ => δ)
    (hsurj : Set.SurjOn (Phi d)
      {s : Fin (r + 1) → Fin (n + 1) → ℕ |
        (∀ i, s i ∈ SnF n) ∧ Chained d s}
      (ffSetPrN n d)) :
    ((ffSetPrN n d).ncard : ℚ) = apSeq n δ r := by
  rw [card_ffSetPrN n r hn d hsurj, hd, Tpprod_const_gaps,
    cast_vecMul_Tpmat_pow_dot]

/-- **`prop-recurrence`, recurrence half, improper, as printed**: the
manuscript's `a_r = |FF(n; 0, δ, 2δ, …)|` satisfies the linear recurrence
of `charpoly (T(δ))`, modulo `thm-chaining`'s surjectivity at each rank
in the window (the same standing hypothesis as `thm-main`, quantified
over ranks because the recurrence relates `n + 3` consecutive ones). -/
theorem ncard_ffSetN_constGap_recurrence (n δ k : ℕ)
    (hsurj : ∀ m : ℕ, Set.SurjOn (Phi (constGapD δ (m + 1)))
      {s : Fin (m + 1) → Fin (n + 1) → ℕ |
        (∀ i, s i ∈ Fn n) ∧ Chained (constGapD δ (m + 1)) s}
      (ffSetN n (constGapD δ (m + 1)))) :
    ∑ i ∈ Finset.range ((TQ n (δ : ℤ)).charpoly.natDegree + 1),
      (TQ n (δ : ℤ)).charpoly.coeff i *
        ((ffSetN n (constGapD δ (k + i + 1))).ncard : ℚ) = 0 := by
  have h := aSeq_recurrence n (δ : ℤ) k
  rw [← h]
  exact Finset.sum_congr rfl fun i _ => by
    rw [cast_ncard_ffSetN_of_gaps_const n (k + i)
      (gaps_constGapD δ (k + i)) (hsurj (k + i))]

/-- **`prop-recurrence`, recurrence half, proper, as printed**: `a′_r =
|FF_pr(n; 0, δ, 2δ, …)|` satisfies the recurrence of `charpoly (T′(δ))`,
modulo the combined surjectivity/`lem-lexproper` hypothesis at each rank
and `n ≥ 1` (both inherited from `thm-proper`; the recurrence itself
needs neither — see `apSeq_recurrence`). -/
theorem ncard_ffSetPrN_constGap_recurrence (n δ k : ℕ) (hn : 1 ≤ n)
    (hsurj : ∀ m : ℕ, Set.SurjOn (Phi (constGapD δ (m + 1)))
      {s : Fin (m + 1) → Fin (n + 1) → ℕ |
        (∀ i, s i ∈ SnF n) ∧ Chained (constGapD δ (m + 1)) s}
      (ffSetPrN n (constGapD δ (m + 1)))) :
    ∑ i ∈ Finset.range ((TpQ n (δ : ℤ)).charpoly.natDegree + 1),
      (TpQ n (δ : ℤ)).charpoly.coeff i *
        ((ffSetPrN n (constGapD δ (k + i + 1))).ncard : ℚ) = 0 := by
  have h := apSeq_recurrence n (δ : ℤ) k
  rw [← h]
  exact Finset.sum_congr rfl fun i _ => by
    rw [cast_ncard_ffSetPrN_of_gaps_const n (k + i) hn
      (gaps_constGapD δ (k + i)) (hsurj (k + i))]

/-! ## The `δ = 0` cross-check against rungs D2/D3b/D3d

At `δ = 0` the recurrence must reproduce `prop-delta0`: `T(0)` is
unipotent, so its characteristic polynomial is `(X − 1)^{n+2}` and the
recurrence says the `(n+2)`-th finite difference of the sequence
vanishes — which is exactly "polynomial in the rank of degree at most
`n + 1`", rung D2's certified statement.  On the proper side `T′(0)` is
**not** unipotent (rung D3b): its two vanishing columns contribute the
factor `X²`, the characteristic polynomial is `X² (X − 1)^n`, and the
finite-difference form acquires the shift by `2` — consistent with rung
D3d's exact degree `n − 1` in place of `n + 1`. -/

/-- `T(0)` is upper triangular over ℚ (rung D2's triangularity, cast). -/
theorem TQ_zero_isUpperTriangular (n : ℕ) :
    (TQ n 0).IsUpperTriangular := fun i j hji => by
  have h : j < i := hji
  rw [TQ, Matrix.map_apply, Tmat_zero_eq_zero_of_lt h, Nat.cast_zero]

/-- The diagonal of `T(0)` over ℚ is all ones. -/
theorem TQ_zero_diag (k : Fin (n + 2)) : TQ n 0 k k = 1 := by
  rw [TQ, Matrix.map_apply, Tmat_zero_diag, Nat.cast_one]

/-- **The cross-check with rung D2**: the characteristic polynomial of
`T(0)` is `(X − 1)^{n+2}` — the charpoly form of `prop-delta0`'s
unipotence. -/
theorem TQ_zero_charpoly (n : ℕ) :
    (TQ n 0).charpoly = (Polynomial.X - 1) ^ (n + 2) := by
  rw [Matrix.charpoly_of_isUpperTriangular _ (TQ_zero_isUpperTriangular n)]
  have h : ∀ i ∈ (Finset.univ : Finset (Fin (n + 2))),
      Polynomial.X - Polynomial.C (TQ n 0 i i) =
        Polynomial.X - 1 := fun i _ => by
    rw [TQ_zero_diag, Polynomial.C_1]
  rw [Finset.prod_congr rfl h, Finset.prod_const, Finset.card_univ,
    Fintype.card_fin]

/-- `T′(0)` is upper triangular over ℚ (rung D3b's triangularity,
cast). -/
theorem TpQ_zero_isUpperTriangular (n : ℕ) :
    (TpQ n 0).IsUpperTriangular := fun i j hji => by
  have h : j < i := hji
  rw [TpQ, Matrix.map_apply, Tpmat_zero_eq_zero_of_lt h, Nat.cast_zero]

/-- The diagonal of `T′(0)` at the two boundary indices is `0` — rung
D3b's vanishing columns `τ′ ∈ {−1, 0}`, on the diagonal. -/
theorem TpQ_zero_diag_boundary {k : Fin (n + 2)} (h : k.val ≤ 1) :
    TpQ n 0 k k = 0 := by
  rw [TpQ, Matrix.map_apply, Tpmat_apply_eq_zero_of_le_one 0 k h,
    Nat.cast_zero]

/-- The diagonal of `T′(0)` on the block `τ ∈ {1, …, n}` is `1` — rung
D3b's `Bmat_diag`, read back at full size. -/
theorem TpQ_zero_diag_block {k : Fin (n + 2)} (h : 2 ≤ k.val) :
    TpQ n 0 k k = 1 := by
  have hlt : k.val - 2 < n := by have := k.isLt; omega
  have hemb : blockEmb n ⟨k.val - 2, hlt⟩ = k := Fin.ext (by
    rw [blockEmb_val]
    show k.val - 2 + 2 = k.val
    omega)
  have hB : Tpmat n 0 k k = Bmat n ⟨k.val - 2, hlt⟩ ⟨k.val - 2, hlt⟩ := by
    rw [Bmat_apply, hemb]
  rw [TpQ, Matrix.map_apply, hB, Bmat_diag, Nat.cast_one]

/-- **The cross-check with rungs D3b/D3d**: the characteristic polynomial
of `T′(0)` is `X² (X − 1)^n` — `T′(0)` is *not* unipotent, its two zero
eigenvalues being rung D3b's vanishing columns `τ′ ∈ {−1, 0}`.
Cayley–Hamilton is indifferent, so the proper recurrence above holds
without any hypothesis the manuscript omits. -/
theorem TpQ_zero_charpoly (n : ℕ) :
    (TpQ n 0).charpoly =
      Polynomial.X ^ 2 * (Polynomial.X - 1) ^ n := by
  rw [Matrix.charpoly_of_isUpperTriangular _
    (TpQ_zero_isUpperTriangular n)]
  rw [Fin.prod_univ_succ, Fin.prod_univ_succ]
  have h0 : TpQ n 0 (0 : Fin (n + 2)) 0 = 0 :=
    TpQ_zero_diag_boundary (by simp)
  have h1 : TpQ n 0 ((0 : Fin (n + 1)).succ) ((0 : Fin (n + 1)).succ) =
      0 :=
    TpQ_zero_diag_boundary (by simp)
  have hblock : ∀ i ∈ (Finset.univ : Finset (Fin n)),
      Polynomial.X - Polynomial.C (TpQ n 0 i.succ.succ i.succ.succ) =
        Polynomial.X - 1 := fun i _ => by
    rw [TpQ_zero_diag_block (show 2 ≤ i.val + 2 by omega),
      Polynomial.C_1]
  rw [h0, h1, Finset.prod_congr rfl hblock,
    Finset.prod_const, Finset.card_univ, Fintype.card_fin,
    Polynomial.C_0, sub_zero]
  ring

/-- The `δ = 0` recurrence, written out: **the `(n+2)`-th finite
difference of the improper sandwich sequence vanishes** — exactly
`prop-delta0`'s "polynomial in the rank of degree at most `n + 1`",
re-derived through Cayley–Hamilton instead of rung D2's binomial
expansion.  At `n = 3`: the fifth finite difference of `10, 43, …`
vanishes. -/
theorem aSeq_zero_finite_difference (n k : ℕ) :
    ∑ i ∈ Finset.range (n + 3),
      (-1 : ℚ) ^ (n + 2 - i) * ((n + 2).choose i : ℚ) *
        aSeq n 0 (k + i) = 0 := by
  have h := aSeq_recurrence n 0 k
  rw [TQ_charpoly_natDegree] at h
  rw [← h]
  refine Finset.sum_congr rfl fun i _ => ?_
  rw [TQ_zero_charpoly, show (Polynomial.X - 1 : Polynomial ℚ) =
    Polynomial.X + Polynomial.C (-1) from by
      rw [Polynomial.C_neg, Polynomial.C_1]; ring,
    Polynomial.coeff_X_add_C_pow]

/-- The proper `δ = 0` recurrence, written out: **the `n`-th finite
difference of the twice-shifted proper sandwich sequence vanishes** — the
factor `X²` of `TpQ_zero_charpoly` becomes a shift by two ranks, and what
remains is `(X − 1)^n`, one degree of finite difference *less* than the
improper side, consistent with rung D3d's exact degree `n − 1` against
D2's `n + 1`. -/
theorem apSeq_zero_finite_difference (n k : ℕ) :
    ∑ j ∈ Finset.range (n + 1),
      (-1 : ℚ) ^ (n - j) * (n.choose j : ℚ) *
        apSeq n 0 (k + 2 + j) = 0 := by
  have hXsub : (Polynomial.X - 1 : Polynomial ℚ) =
      Polynomial.X + Polynomial.C (-1) := by
    rw [Polynomial.C_neg, Polynomial.C_1]; ring
  have hdeg : ((Polynomial.X - 1 : Polynomial ℚ) ^ n).natDegree = n := by
    rw [hXsub, Polynomial.natDegree_pow, Polynomial.natDegree_X_add_C,
      mul_one]
  have hann : TpQ n 0 ^ (k + 2) *
      Polynomial.aeval (TpQ n 0)
        ((Polynomial.X - 1 : Polynomial ℚ) ^ n) = 0 := by
    have h := Matrix.aeval_self_charpoly (TpQ n 0)
    rw [TpQ_zero_charpoly, map_mul, map_pow, Polynomial.aeval_X] at h
    rw [pow_add, mul_assoc, h, mul_zero]
  have hexp := vecMul_pow_mul_aeval_dotProduct (TpQ n 0) (upQ n)
    (fun _ => (1 : ℚ)) ((Polynomial.X - 1 : Polynomial ℚ) ^ n) (k + 2)
  rw [hann, Matrix.vecMul_zero, zero_dotProduct, hdeg] at hexp
  refine Eq.trans (Finset.sum_congr rfl fun j _ => ?_) hexp.symm
  rw [hXsub, Polynomial.coeff_X_add_C_pow]
  rfl

end ExteriorConvex


==> anc/lean/ExteriorConvex/Counting/Stats.lean <==
/-
Copyright (c) 2026 Jan Snellman. All rights reserved.

# Rung A of the article-2 formalisation: the two statistics and the matrix `A`

Formalisation of `def-stats` and `def-A` from
`article/exterior-convex_article2_draft_3.org`, per
`working-notes/PLAN-formalise-article2.org` (rung A).

* `Fn n` is article 2's `𝓕_n`: the finite set of `f`-vectors of **order
  ideals** of `𝒫([n])` — convention (i), void family included, so the
  membership condition is `IsOrderIdeal` with no further hypothesis.  The
  vectors are ℕ-valued (`fvecN`), living in `Fin (n+1) → ℕ`; the bridge to
  the ℝ-valued `fvec`/`Sset` of `Spine/Complexes.lean` is
  `Sset_eq_image_SnF` in `Counting/Duality.lean`.
* `top` is `def-stats`' `tp(s⃗) = max{j : s(j) > 0}`, ℤ-valued so that the
  boundary convention `tp = −1` for the void family is the honest value, not
  an encoding.  `indeg(s⃗) = min{j : s(j) < C(n,j)}` stays ℕ-valued with the
  boundary convention `indeg = n+1` for the full simplex.  These conventions
  are load-bearing: they are what makes Alexander duality
  (`Counting/Duality.lean`) an involution of all of `𝓕_n`.
* `Amat n τ ρ` is `def-A`'s joint-distribution matrix, defined **by
  counting** and for *all* integer indices (it vanishes off the printed
  range `τ ∈ {−1,…,n}`, `ρ ∈ {0,…,n+1}`), which lets `cor-persymmetry` be
  stated without index-range side conditions.  Per the plan, Linusson's
  `E^p(n,k)` is never mentioned: `lem-joint` is a computational shortcut,
  not the definition of record.

**`native_decide` is banned in this development** (it would add the axiom
`Lean.ofReduceBool`); the entries of `A` at small `n` are finite counts that
would tempt a decision procedure, and stay Sage verifications, deliberately.
-/
import ExteriorConvex.Spine.Complexes

open Finset

namespace ExteriorConvex

variable {n : ℕ}

/-! ## `𝓕_n` as a finite set of ℕ-valued `f`-vectors -/

/-- The ℕ-valued `f`-vector of a family, as a point of `Fin (n+1) → ℕ`.
Same entries as `Complexes.lean`'s `fvec`, before the single cast to ℝ. -/
def fvecN (D : Finset (Finset (Fin n))) : Fin (n + 1) → ℕ :=
  fun j => fEntry D j.val

@[simp] theorem fvecN_apply (D : Finset (Finset (Fin n))) (j : Fin (n + 1)) :
    fvecN D j = fEntry D j.val := rfl

instance : DecidablePred (IsOrderIdeal (n := n)) := fun D =>
  decidable_of_iff (∀ s ∈ D, ∀ t ∈ s.powerset, t ∈ D) (by
    constructor
    · intro h s t hs hts
      exact h s hs t (mem_powerset.mpr hts)
    · intro h s hs t ht
      exact h hs (mem_powerset.mp ht))

/-- `def-fn`: `𝓕_n`, the set of `f`-vectors of order ideals of `𝒫([n])` —
convention (i), so the void family's `0⃗` and the full simplex's vector are
both members. -/
def Fn (n : ℕ) : Finset (Fin (n + 1) → ℕ) :=
  (univ.filter fun D : Finset (Finset (Fin n)) => IsOrderIdeal D).image fvecN

theorem mem_Fn {s : Fin (n + 1) → ℕ} :
    s ∈ Fn n ↔ ∃ D, IsOrderIdeal D ∧ fvecN D = s := by
  simp [Fn]

/-- Entrywise bound on `𝓕_n`: `s(j) ≤ C(n,j)`. -/
theorem apply_le_choose_of_mem_Fn {s : Fin (n + 1) → ℕ} (hs : s ∈ Fn n)
    (j : Fin (n + 1)) : s j ≤ n.choose j.val := by
  obtain ⟨D, -, rfl⟩ := mem_Fn.mp hs
  exact fEntry_le_choose D j.val

/-- The void family's `f`-vector `0⃗` belongs to `𝓕_n` — convention (i). -/
theorem zero_mem_Fn : (0 : Fin (n + 1) → ℕ) ∈ Fn n :=
  mem_Fn.mpr ⟨∅, fun s _ hs _ => absurd hs (notMem_empty s),
    by funext j; simp⟩

/-- The `f`-vector of the full simplex `𝒫([n])`: `j ↦ C(n,j)`. -/
def fullVec (n : ℕ) : Fin (n + 1) → ℕ := fun j => n.choose j.val

/-- The full simplex realises the binomial bound in every degree. -/
theorem fEntry_univ (j : ℕ) :
    fEntry (univ : Finset (Finset (Fin n))) j = n.choose j := by
  rw [fEntry]
  have h : (univ : Finset (Finset (Fin n))).filter (fun s => #s = j) =
      Finset.univ.powersetCard j := by
    ext s
    simp [Finset.mem_powersetCard, subset_univ]
  rw [h, card_powersetCard, card_univ, Fintype.card_fin]

/-- The full simplex's `f`-vector belongs to `𝓕_n`. -/
theorem fullVec_mem_Fn : fullVec n ∈ Fn n :=
  mem_Fn.mpr ⟨univ, fun _ t _ _ => mem_univ t,
    by funext j; simp [fvecN, fEntry_univ, fullVec]⟩

/-! ## `def-stats`: the two statistics

`top` is ℤ-valued (the void family has `top = −1`); `indeg` is ℕ-valued
(the full simplex has `indeg = n+1`). -/

/-- `def-stats`: `tp(s⃗) = max{j : s(j) > 0}`, with `tp = −1` for the void
family. -/
def top (s : Fin (n + 1) → ℕ) : ℤ :=
  if h : (univ.filter fun j : Fin (n + 1) => 0 < s j).Nonempty
  then (((univ.filter fun j : Fin (n + 1) => 0 < s j).max' h).val : ℤ)
  else -1

/-- `def-stats`: `indeg(s⃗) = min{j : s(j) < C(n,j)}`, with `indeg = n+1`
for the full simplex. -/
def indeg (s : Fin (n + 1) → ℕ) : ℕ :=
  if h : (univ.filter fun j : Fin (n + 1) => s j < n.choose j.val).Nonempty
  then ((univ.filter fun j : Fin (n + 1) => s j < n.choose j.val).min' h).val
  else n + 1

/-! ### Range bounds -/

theorem neg_one_le_top (s : Fin (n + 1) → ℕ) : -1 ≤ top s := by
  rw [top]; split_ifs <;> omega

theorem top_le (s : Fin (n + 1) → ℕ) : top s ≤ (n : ℤ) := by
  rw [top]; split_ifs with h
  · have := Fin.is_le ((univ.filter fun j : Fin (n + 1) => 0 < s j).max' h)
    omega
  · omega

theorem indeg_le (s : Fin (n + 1) → ℕ) : indeg s ≤ n + 1 := by
  rw [indeg]; split_ifs with h
  · have := Fin.is_le
      ((univ.filter fun j : Fin (n + 1) => s j < n.choose j.val).min' h)
    omega
  · omega

/-! ### Characterisations -/

theorem le_top_of_pos {s : Fin (n + 1) → ℕ} {j : Fin (n + 1)}
    (h : 0 < s j) : (j.val : ℤ) ≤ top s := by
  have hj : j ∈ univ.filter fun i : Fin (n + 1) => 0 < s i :=
    mem_filter.mpr ⟨mem_univ j, h⟩
  rw [top]
  split_ifs with hne
  · exact_mod_cast (Fin.le_def.mp (le_max' _ j hj))
  · exact absurd ⟨j, hj⟩ hne

theorem apply_eq_zero_of_top_lt {s : Fin (n + 1) → ℕ} {j : Fin (n + 1)}
    (h : top s < j.val) : s j = 0 := by
  by_contra hne
  exact absurd (le_top_of_pos (Nat.pos_of_ne_zero hne)) (not_le.mpr h)

@[simp] theorem top_zero : top (0 : Fin (n + 1) → ℕ) = -1 := by
  rw [top]
  split_ifs with hne
  · simp at hne
  · rfl

/-- `tp = −1` characterises the void family. -/
theorem top_eq_neg_one_iff {s : Fin (n + 1) → ℕ} : top s = -1 ↔ s = 0 := by
  constructor
  · intro h
    funext j
    exact apply_eq_zero_of_top_lt (by omega : top s < (j.val : ℤ))
  · rintro rfl
    exact top_zero

theorem indeg_le_of_lt {s : Fin (n + 1) → ℕ} {j : Fin (n + 1)}
    (h : s j < n.choose j.val) : indeg s ≤ j.val := by
  have hj : j ∈ univ.filter fun i : Fin (n + 1) => s i < n.choose i.val :=
    mem_filter.mpr ⟨mem_univ j, h⟩
  rw [indeg]
  split_ifs with hne
  · exact Fin.le_def.mp (min'_le _ j hj)
  · exact absurd ⟨j, hj⟩ hne

theorem choose_le_of_lt_indeg {s : Fin (n + 1) → ℕ} {j : Fin (n + 1)}
    (h : j.val < indeg s) : n.choose j.val ≤ s j := by
  by_contra hne
  exact absurd (indeg_le_of_lt (not_le.mp hne)) (not_le.mpr h)

/-- `indeg = n+1` characterises meeting the binomial bound everywhere. -/
theorem indeg_eq_succ_iff {s : Fin (n + 1) → ℕ} :
    indeg s = n + 1 ↔ ∀ j : Fin (n + 1), n.choose j.val ≤ s j := by
  constructor
  · intro h j
    exact choose_le_of_lt_indeg (by rw [h]; exact j.is_lt)
  · intro h
    rw [indeg]
    split_ifs with hne
    · exfalso
      obtain ⟨j, hj⟩ := hne
      exact absurd (mem_filter.mp hj).2 (not_lt.mpr (h j))
    · rfl

/-- The lower characterisation of `indeg`: `m ≤ indeg(s⃗)` iff the binomial
bound is met strictly below `m`. -/
theorem le_indeg_iff {s : Fin (n + 1) → ℕ} {m : ℕ} (hm : m ≤ n + 1) :
    m ≤ indeg s ↔ ∀ j : Fin (n + 1), j.val < m → n.choose j.val ≤ s j := by
  constructor
  · intro h j hj
    exact choose_le_of_lt_indeg (lt_of_lt_of_le hj h)
  · intro h
    rw [indeg]
    split_ifs with hne
    · by_contra hlt
      rw [not_le] at hlt
      have hmem := min'_mem _ hne
      have hval := (mem_filter.mp hmem).2
      exact absurd hval (not_lt.mpr (h _ hlt))
    · exact hm

@[simp] theorem indeg_zero : indeg (0 : Fin (n + 1) → ℕ) = 0 :=
  Nat.le_zero.mp (by
    have h0 : (0 : Fin (n + 1) → ℕ) 0 < n.choose (0 : Fin (n + 1)).val := by
      simp
    simpa using indeg_le_of_lt h0)

@[simp] theorem top_fullVec : top (fullVec n) = n := by
  have hmem : (⟨n, by omega⟩ : Fin (n + 1)) ∈
      univ.filter fun j : Fin (n + 1) => 0 < fullVec n j := by
    refine mem_filter.mpr ⟨mem_univ _, ?_⟩
    simp [fullVec]
  rw [top]
  split_ifs with hne
  · have h1 := Fin.is_le
      ((univ.filter fun j : Fin (n + 1) => 0 < fullVec n j).max' hne)
    have h2 : n ≤ ((univ.filter fun j : Fin (n + 1) =>
        0 < fullVec n j).max' hne).val :=
      Fin.le_def.mp (le_max' _ _ hmem)
    omega
  · exact absurd ⟨_, hmem⟩ hne

@[simp] theorem indeg_fullVec : indeg (fullVec n) = n + 1 :=
  indeg_eq_succ_iff.mpr fun _ => le_refl _

/-! ## The support condition `ρ ≤ τ + 1` -/

theorem indeg_le_of_top_lt {s : Fin (n + 1) → ℕ} {m : ℕ} (hm : m ≤ n)
    (h : top s < (m : ℤ)) : indeg s ≤ m := by
  have h0 : s ⟨m, by omega⟩ = 0 :=
    apply_eq_zero_of_top_lt (j := ⟨m, by omega⟩) h
  have hlt : indeg s ≤ (⟨m, by omega⟩ : Fin (n + 1)).val :=
    indeg_le_of_lt (by rw [h0]; exact Nat.choose_pos hm)
  exact hlt

/-- The support condition of `def-A`: `indeg(s⃗) ≤ tp(s⃗) + 1` always. -/
theorem indeg_le_top_add_one (s : Fin (n + 1) → ℕ) :
    (indeg s : ℤ) ≤ top s + 1 := by
  have h1 := neg_one_le_top s
  have h2 := top_le s
  by_cases h : top s + 1 ≤ (n : ℤ)
  · have hle : indeg s ≤ (top s + 1).toNat :=
      indeg_le_of_top_lt (by omega) (by omega)
    omega
  · have := indeg_le s
    omega

/-! ## `def-A`: the joint-distribution matrix -/

/-- `def-A`: `A[τ][ρ] = #{s⃗ ∈ 𝓕_n : tp(s⃗) = τ, indeg(s⃗) = ρ}`, defined
for all integer indices; it vanishes outside `τ ∈ {−1,…,n}`,
`ρ ∈ {0,…,n+1}`.  Defined by counting, per the plan — Linusson's
`E^p(n,k)` is not mentioned. -/
def Amat (n : ℕ) (τ ρ : ℤ) : ℕ :=
  ((Fn n).filter fun s => top s = τ ∧ (indeg s : ℤ) = ρ).card

/-- `def-A`'s support condition: `A` vanishes above the superdiagonal
`ρ = τ + 1`. -/
theorem Amat_eq_zero_of_add_one_lt {τ ρ : ℤ} (h : τ + 1 < ρ) :
    Amat n τ ρ = 0 := by
  rw [Amat, card_eq_zero, filter_eq_empty_iff]
  rintro s - ⟨htop, hindeg⟩
  have := indeg_le_top_add_one s
  omega

/-- `def-A`'s first corner entry: `A[−1][0] = 1`, the void family alone. -/
theorem Amat_corner_void (n : ℕ) : Amat n (-1) 0 = 1 := by
  rw [Amat]
  have h : (Fn n).filter (fun s => top s = -1 ∧ (indeg s : ℤ) = 0) =
      {(0 : Fin (n + 1) → ℕ)} := by
    ext s
    simp only [mem_filter, mem_singleton]
    constructor
    · rintro ⟨-, htop, -⟩
      exact top_eq_neg_one_iff.mp htop
    · rintro rfl
      exact ⟨zero_mem_Fn, top_zero, by simp⟩
  rw [h, card_singleton]

/-- On `𝓕_n`, `indeg = n+1` pins the full simplex. -/
theorem eq_fullVec_of_indeg_eq_succ {s : Fin (n + 1) → ℕ} (hs : s ∈ Fn n)
    (h : indeg s = n + 1) : s = fullVec n := by
  funext j
  exact le_antisymm (apply_le_choose_of_mem_Fn hs j)
    (indeg_eq_succ_iff.mp h j)

/-- `def-A`'s second corner entry: `A[n][n+1] = 1`, the full simplex
alone. -/
theorem Amat_corner_full (n : ℕ) : Amat n n ((n : ℤ) + 1) = 1 := by
  rw [Amat]
  have h : (Fn n).filter
      (fun s => top s = (n : ℤ) ∧ (indeg s : ℤ) = (n : ℤ) + 1) =
      {fullVec n} := by
    ext s
    simp only [mem_filter, mem_singleton]
    constructor
    · rintro ⟨hsF, -, hindeg⟩
      exact eq_fullVec_of_indeg_eq_succ hsF (by omega)
    · rintro rfl
      refine ⟨fullVec_mem_Fn, top_fullVec, ?_⟩
      rw [indeg_fullVec]
      push_cast
      ring
  rw [h, card_singleton]

end ExteriorConvex


==> anc/lean/ExteriorConvex/Counting/Structure.lean <==
/-
Copyright (c) 2026 Jan Snellman. All rights reserved.

# Rung D1 of the article-2 formalisation: structure of `A`, the threshold, the normal form

Formalisation of `lem-A-structure`, `prop-threshold` and `prop-normalform`
from `article/exterior-convex_article2_draft_3.org`, per
`working-notes/PLAN-formalise-article2.org` (rung D1), together with rung
D4's eigenvalue restatement of `prop-perron-threshold` (improper half
only — see the scope note at the D4 section below).

Contents, by manuscript item:

* **`lem-A-structure`** — `Amat_superdiag` (`A[j][j+1] = 1`, with
  `filter_superdiag_eq` exhibiting the *unique* witness, the full
  truncation `truncVec n j`); `Amat_diag`
  (`A[j][j] = C(n,j) − 1`, via an explicit bijection with
  `Icc 1 (C(n,j) − 1)`); `Amat_zero_zero` (`A[0][0] = 0`); and
  `Amat_row_void_eq_zero` (row `τ = −1` vanishes off `ρ = 0`; the entry
  `A[−1][0] = 1` itself is rung A's `Amat_corner_void`).  A finding of
  the formalisation: the diagonal formula holds at `j = 0` as well,
  `A[0][0] = C(n,0) − 1 = 0`, so the manuscript's separate third claim
  is the `j = 0` case of its second.
* **`prop-threshold`** — `chainedTuples_eq_piFinset_iff` (the chained
  locus is the full Cartesian power iff every gap is `≥ n+1`, proved
  directly on the `Finset`), `card_chainedTuples_eq_pow_iff` (the same
  for cardinalities), `ncard_ffSetN_eq_pow_iff` (the printed `|FF(d⃗)|`
  form, modulo the same surjectivity hypothesis as C2b), and the
  sharpness clause `filter_not_chained_at_n`: at gap `δ = n` the
  constraint fails for **exactly one** pair,
  `(full simplex, void family)`.  The saturation lemma
  `Tmat_eq_vecMulVec_of_le` (`T(δ) = 1⃗ u⃗` for `δ ≥ n+1`) and the
  collapsed product `vecMul_Tprod_dot_of_saturated`
  (`u⃗ T(δ₂)⋯T(δ_{r+1}) 1⃗ = |𝓕_n|^{r+1}`) give the matrix-side view.
* **`prop-normalform`** — `Pmat` (the saturating one-step shift; in the
  `Fin (n+2)` indexing of `Transfer.lean` the manuscript's
  `τ' = max(τ−1, −1)` is *truncated ℕ-subtraction on the index*,
  `k' = k − 1`, so the clamp costs nothing), `Pmat_pow_apply`
  (`P^δ` sends `k` to `k − δ`, clamped), `Tmat_eq_Pmat_pow_mul`
  (`T(δ) = P^δ B`, `B = T(0)`, for `δ : ℕ` — the printed `δ ≥ 0`),
  `uVec_eq_single_vecMul` (`u⃗ = e_{−1}ᵀ B`), and
  `card_chainedTuples_normalform` (the fully factored product of
  `eq:normalform`, via `PBprod`).

**`native_decide` is banned in this development** (it would add the axiom
`Lean.ofReduceBool`); the entrywise sanity checks of `A`, `u⃗`, `T(0)`,
`T(1)`, `T(4)` at `n = 3` against `ex-A`/`ex-uT`, and of `P`'s powers,
were `#eval`s during development and stay out of the formal statements,
deliberately.
-/
import ExteriorConvex.Counting.Transfer

open Finset Matrix

namespace ExteriorConvex

variable {n : ℕ}

/-! ## Locating the statistics

Two small helpers used throughout: pinning `tp` from below and above, and
the two extreme classes of `𝓕_n`. -/

/-- Locating `tp`: a positive entry at `j` and vanishing above `j` pin
`tp = j`.  (No membership in `𝓕_n` needed.) -/
theorem top_eq_of_pos_of_zero {s : Fin (n + 1) → ℕ} {j : ℕ} (hj : j ≤ n)
    (hpos : 0 < s ⟨j, Nat.lt_succ_of_le hj⟩)
    (hzero : ∀ i : Fin (n + 1), j < i.val → s i = 0) :
    top s = (j : ℤ) := by
  have h1 : (j : ℤ) ≤ top s := le_top_of_pos hpos
  have h2 : top s ≤ (j : ℤ) := by
    rcases lt_or_ge ((j : ℤ)) (top s) with hlt | hge
    · obtain ⟨i, hi, hipos⟩ := exists_apply_pos_of_top_nonneg
        (le_trans (Int.natCast_nonneg j) hlt.le)
      rw [hzero i (by omega)] at hipos
      omega
    · exact hge
  omega

/-- Over `𝓕_n`, `tp = n` pins the full simplex: a face of cardinality `n`
forces the full count in degree `n`, and fullness propagates down. -/
theorem eq_fullVec_of_top_eq_n {s : Fin (n + 1) → ℕ} (hs : s ∈ Fn n)
    (h : top s = (n : ℤ)) : s = fullVec n := by
  have hpos : 0 < s ⟨n, Nat.lt_succ_self n⟩ :=
    apply_pos_of_le_top hs (show ((n : ℕ) : ℤ) ≤ top s by omega)
  obtain ⟨D, hD, rfl⟩ := mem_Fn.mp hs
  have hfull : fEntry D n = n.choose n := by
    have hle := fEntry_le_choose D n
    have hpos' : 0 < fEntry D n := hpos
    rw [Nat.choose_self] at hle ⊢
    omega
  funext i
  show fEntry D i.val = fullVec n i
  rw [show fullVec n i = n.choose i.val from rfl]
  exact fEntry_eq_choose_of_le hD i.is_le (le_refl n) hfull

/-- Over `𝓕_n`, `indeg = 0` pins the void family: a deficiency in degree
`0` means no empty face, hence no face at all. -/
theorem eq_zero_of_indeg_eq_zero {s : Fin (n + 1) → ℕ} (hs : s ∈ Fn n)
    (h : indeg s = 0) : s = 0 := by
  have h0 : s ⟨0, Nat.succ_pos n⟩ = 0 := by
    have hlt : s ⟨0, Nat.succ_pos n⟩ < n.choose 0 :=
      apply_lt_choose_of_indeg_le hs (show indeg s ≤ 0 by omega)
    rw [Nat.choose_zero_right] at hlt
    omega
  rw [← top_eq_neg_one_iff]
  rcases lt_or_ge (top s) 0 with hlt | hge
  · have := neg_one_le_top s
    omega
  · exfalso
    have := apply_pos_of_le_top (m := ⟨0, Nat.succ_pos n⟩) hs
      (by show ((0 : ℕ) : ℤ) ≤ top s; omega)
    omega

/-! ## The full truncation and the superdiagonal of `A`
(`lem-A-structure`, first claim) -/

/-- The full truncation at `j`: the `f`-vector of the order ideal of
*all* subsets of size `≤ j` (the `j`-skeleton of the full simplex),
`(C(n,0), …, C(n,j), 0, …, 0)`. -/
def truncVec (n j : ℕ) : Fin (n + 1) → ℕ :=
  fun i => if i.val ≤ j then n.choose i.val else 0

theorem truncVec_mem_Fn (j : ℕ) : truncVec n j ∈ Fn n := by
  refine mem_Fn.mpr ⟨univ.filter fun s => #s ≤ j, ?_, ?_⟩
  · intro s t hs hts
    exact mem_filter.mpr
      ⟨mem_univ t, le_trans (card_le_card hts) (mem_filter.mp hs).2⟩
  · funext i
    simp only [fvecN_apply, fEntry, filter_filter, truncVec]
    by_cases hij : i.val ≤ j
    · rw [ite_eq_left hij]
      have h : (univ.filter fun s : Finset (Fin n) => #s ≤ j ∧ #s = i.val) =
          univ.filter fun s : Finset (Fin n) => #s = i.val := by
        ext s
        simp only [mem_filter, mem_univ, true_and]
        exact ⟨fun hp => hp.2, fun hp => ⟨by omega, hp⟩⟩
      rw [h]
      exact fEntry_univ i.val
    · rw [ite_eq_right hij, card_eq_zero, filter_eq_empty_iff]
      rintro s - ⟨h1, h2⟩
      omega

theorem top_truncVec {j : ℕ} (hj : j ≤ n) : top (truncVec n j) = (j : ℤ) := by
  refine top_eq_of_pos_of_zero hj ?_ ?_
  · show 0 < if j ≤ j then n.choose j else 0
    rw [ite_eq_left (le_refl j)]
    exact Nat.choose_pos hj
  · intro i hi
    simp only [truncVec]
    rw [ite_eq_right (by omega)]

theorem indeg_truncVec {j : ℕ} (hj : j ≤ n) :
    indeg (truncVec n j) = j + 1 := by
  have h1 : j + 1 ≤ indeg (truncVec n j) := by
    rw [le_indeg_iff (by omega)]
    intro i hi
    simp only [truncVec]
    rw [ite_eq_left (by omega)]
  have h2 : indeg (truncVec n j) ≤ j + 1 := by
    rcases lt_or_ge j n with hjn | hjn
    · have h0 : truncVec n j ⟨j + 1, by omega⟩ = 0 := by
        simp only [truncVec]
        rw [ite_eq_right (by omega)]
      exact indeg_le_of_lt (j := ⟨j + 1, by omega⟩)
        (by rw [h0]; exact Nat.choose_pos (by omega))
    · have := indeg_le (truncVec n j)
      omega
  omega

/-- `lem-A-structure`, superdiagonal rigidity: `tp = j` and
`indeg = j + 1` force the full truncation at `j`. -/
theorem eq_truncVec_of_top_eq_of_indeg_eq {s : Fin (n + 1) → ℕ}
    (hs : s ∈ Fn n) {j : ℕ} (htop : top s = (j : ℤ))
    (hind : indeg s = j + 1) : s = truncVec n j := by
  funext i
  simp only [truncVec]
  by_cases hij : i.val ≤ j
  · rw [ite_eq_left hij]
    exact apply_eq_choose_of_lt_indeg hs (by omega)
  · rw [ite_eq_right hij]
    exact apply_eq_zero_of_top_lt (by omega)

/-- The superdiagonal class is the singleton `{truncVec n j}` — the
"unique witness" clause of `lem-A-structure`. -/
theorem filter_superdiag_eq (n : ℕ) {j : ℕ} (hj : j ≤ n) :
    ((Fn n).filter fun s => top s = (j : ℤ) ∧ (indeg s : ℤ) = (j : ℤ) + 1) =
      {truncVec n j} := by
  ext s
  simp only [mem_filter, mem_singleton]
  constructor
  · rintro ⟨hsF, htop, hind⟩
    exact eq_truncVec_of_top_eq_of_indeg_eq hsF htop (by omega)
  · rintro rfl
    refine ⟨truncVec_mem_Fn j, top_truncVec hj, ?_⟩
    rw [indeg_truncVec hj]
    omega

/-- `lem-A-structure`, first claim: `A[j][j+1] = 1` for `0 ≤ j ≤ n`. -/
theorem Amat_superdiag (n : ℕ) {j : ℕ} (hj : j ≤ n) :
    Amat n (j : ℤ) ((j : ℤ) + 1) = 1 := by
  rw [Amat, filter_superdiag_eq n hj, card_singleton]

/-- The superdiagonal entry, stated at the manuscript's `τ' ∈ {−1,…,n}`
rather than at a natural number: `A[τ'][τ'+1] = 1` for every index.  The
two cases are `Amat_superdiag` for `τ' ≥ 0` and `Amat_corner_void` for
`τ' = −1`, and this is the only place they are needed together. -/
theorem Amat_superdiag_tauOf (n : ℕ) (k' : Fin (n + 2)) :
    Amat n (tauOf k') (tauOf k' + 1) = 1 := by
  rcases Nat.eq_zero_or_pos k'.val with h0 | hpos
  · have hm : tauOf k' = -1 := by simp only [tauOf]; omega
    rw [hm]; simpa using Amat_corner_void n
  · obtain ⟨j, hj⟩ : ∃ j, k'.val = j + 1 := ⟨k'.val - 1, by omega⟩
    have hjn : j ≤ n := by have := k'.isLt; omega
    have hm : tauOf k' = (j : ℤ) := by simp only [tauOf]; omega
    rw [hm]; exact Amat_superdiag n hjn

/-! ## `lem-transfer-support`: the support of `T(δ)` -/

/-- `lem-transfer-support`: `T(δ)[τ][τ'] > 0 ↔ τ' ≥ τ − δ`.

The entry is a sum of non-negative terms over `ρ > τ − δ`, and the
largest `ρ` carrying a non-zero `A[τ'][ρ]` is `ρ = τ' + 1`
(`Amat_superdiag_tauOf`, attained by the full truncation at `τ'`), while
everything above it vanishes (`Amat_eq_zero_of_add_one_lt`).  So the sum
is positive exactly when `τ' + 1 > τ − δ`.

Unconditional in `δ : ℤ`, as `Tmat` itself is.

**Why this file and not `Transfer.lean`**, where `Tmat` is defined and
where the job brief suggested putting it: the `⇐` half needs
`Amat_superdiag`, which lives here, and `Structure.lean` imports
`Transfer.lean` and not the other way round. -/
theorem Tmat_pos_iff (n : ℕ) (δ : ℤ) (k k' : Fin (n + 2)) :
    0 < Tmat n δ k k' ↔ tauOf k - δ ≤ tauOf k' := by
  rw [Tmat_apply]
  constructor
  · intro hpos
    by_contra hcon
    rw [Finset.sum_eq_zero fun ρ hρ => ?_] at hpos
    · exact absurd hpos (lt_irrefl 0)
    · rw [Finset.mem_filter] at hρ
      exact Amat_eq_zero_of_add_one_lt (by omega)
  · intro hle
    have h1 : (-1 : ℤ) ≤ tauOf k' := neg_one_le_tauOf k'
    have h2 : tauOf k' ≤ (n : ℤ) := tauOf_le k'
    have hmem : tauOf k' + 1 ∈
        (Finset.Icc (0 : ℤ) ((n : ℤ) + 1)).filter (fun ρ => tauOf k - δ < ρ) := by
      rw [Finset.mem_filter, Finset.mem_Icc]
      exact ⟨⟨by omega, by omega⟩, by omega⟩
    calc 0 < Amat n (tauOf k') (tauOf k' + 1) := by
            rw [Amat_superdiag_tauOf]; exact Nat.one_pos
      _ ≤ _ := Finset.single_le_sum (fun _ _ => Nat.zero_le _) hmem

/-! ## The diagonal of `A` (`lem-A-structure`, second claim) -/

/-- Realisation half of the diagonal count: for `1 ≤ m < C(n,j)` there is
a member of `𝓕_n` with `tp = indeg = j` and `j`-entry exactly `m` —
adjoin any `m` of the `j`-subsets to the full `(j−1)`-skeleton, which
stays an order ideal because every `(j−1)`-subset is already present. -/
theorem exists_mem_Fn_diag {j m : ℕ} (hjn : j ≤ n) (hm1 : 1 ≤ m)
    (hm2 : m < n.choose j) :
    ∃ s ∈ Fn n, top s = (j : ℤ) ∧ indeg s = j ∧
      s ⟨j, Nat.lt_succ_of_le hjn⟩ = m := by
  obtain ⟨M, hMsub, hMcard⟩ := Finset.exists_subset_card_eq
    (show m ≤ #(univ.powersetCard j : Finset (Finset (Fin n))) by
      rw [card_powersetCard, card_univ, Fintype.card_fin]
      omega)
  have hMj : ∀ t ∈ M, #t = j := fun t ht =>
    (Finset.mem_powersetCard.mp (hMsub ht)).2
  set D : Finset (Finset (Fin n)) :=
    (univ.filter fun s : Finset (Fin n) => #s < j) ∪ M with hDdef
  have hideal : IsOrderIdeal D := by
    intro s t hsD hts
    rcases Finset.mem_union.mp hsD with hsm | hsm
    · exact Finset.mem_union_left _ (mem_filter.mpr
        ⟨mem_univ t, lt_of_le_of_lt (card_le_card hts)
          (mem_filter.mp hsm).2⟩)
    · rcases lt_or_ge (#t) j with htj | htj
      · exact Finset.mem_union_left _ (mem_filter.mpr ⟨mem_univ t, htj⟩)
      · have hst : t = s := Finset.eq_of_subset_of_card_le hts
          (by rw [hMj s hsm]; exact htj)
        rw [hst]
        exact Finset.mem_union_right _ hsm
  have hbelow : ∀ i : ℕ, i < j → fEntry D i = n.choose i := by
    intro i hi
    have h : D.filter (fun t => #t = i) =
        univ.filter fun t : Finset (Fin n) => #t = i := by
      ext t
      simp only [hDdef, mem_filter, Finset.mem_union, mem_univ, true_and]
      constructor
      · rintro ⟨-, h2⟩
        exact h2
      · intro h2
        exact ⟨Or.inl (by omega), h2⟩
    rw [fEntry, h]
    exact fEntry_univ i
  have hat : fEntry D j = m := by
    have h : D.filter (fun t => #t = j) = M := by
      ext t
      simp only [hDdef, mem_filter, Finset.mem_union, mem_univ, true_and]
      constructor
      · rintro ⟨h1 | h1, h2⟩
        · omega
        · exact h1
      · intro ht
        exact ⟨Or.inr ht, hMj t ht⟩
    rw [fEntry, h, hMcard]
  have habove : ∀ i : ℕ, j < i → fEntry D i = 0 := by
    intro i hi
    rw [fEntry, card_eq_zero, filter_eq_empty_iff]
    intro t htD
    rcases Finset.mem_union.mp htD with ht | ht
    · have := (mem_filter.mp ht).2
      omega
    · have := hMj t ht
      omega
  refine ⟨fvecN D, mem_Fn.mpr ⟨D, hideal, rfl⟩, ?_, ?_, ?_⟩
  · refine top_eq_of_pos_of_zero hjn ?_ ?_
    · show 0 < fEntry D j
      omega
    · intro i hi
      show fEntry D i.val = 0
      exact habove i.val hi
  · have hle : j ≤ indeg (fvecN D) := by
      rw [le_indeg_iff (by omega)]
      intro i hi
      show n.choose i.val ≤ fEntry D i.val
      rw [hbelow i.val hi]
    have hge : indeg (fvecN D) ≤ j :=
      indeg_le_of_lt (j := ⟨j, Nat.lt_succ_of_le hjn⟩)
        (show fEntry D j < n.choose j by omega)
    omega
  · exact hat

/-- `lem-A-structure`, second claim: `A[j][j] = C(n,j) − 1`, via the
bijection `s⃗ ↦ s(j)` onto `{1, …, C(n,j) − 1}`.  Proved for **all**
`0 ≤ j ≤ n`: at `j = 0` it reads `A[0][0] = C(n,0) − 1 = 0`, which is the
manuscript's separate third claim — the printed `1 ≤ j` hypothesis is
unnecessary. -/
theorem Amat_diag (n : ℕ) {j : ℕ} (hj : j ≤ n) :
    Amat n (j : ℤ) (j : ℤ) = n.choose j - 1 := by
  have hjlt : j < n + 1 := Nat.lt_succ_of_le hj
  rw [Amat]
  have hcard :
      #((Fn n).filter fun s => top s = (j : ℤ) ∧ (indeg s : ℤ) = (j : ℤ)) =
        #(Finset.Icc 1 (n.choose j - 1)) := by
    refine Finset.card_bij (fun s _ => s ⟨j, hjlt⟩) ?_ ?_ ?_
    · intro s hs
      obtain ⟨hsF, hstop, hsind⟩ := mem_filter.mp hs
      have h1 : 0 < s ⟨j, hjlt⟩ :=
        apply_pos_of_le_top hsF (show (j : ℤ) ≤ top s by omega)
      have h2 : s ⟨j, hjlt⟩ < n.choose j :=
        apply_lt_choose_of_indeg_le hsF (show indeg s ≤ j by omega)
      exact Finset.mem_Icc.mpr ⟨h1, by omega⟩
    · intro s hs t ht heq
      obtain ⟨hsF, hstop, hsind⟩ := mem_filter.mp hs
      obtain ⟨htF, httop, htind⟩ := mem_filter.mp ht
      funext i
      rcases lt_trichotomy i.val j with hij | hij | hij
      · rw [apply_eq_choose_of_lt_indeg hsF (by omega),
          apply_eq_choose_of_lt_indeg htF (by omega)]
      · have hi : i = ⟨j, hjlt⟩ := Fin.ext hij
        rw [hi]
        exact heq
      · rw [apply_eq_zero_of_top_lt (show top s < (i.val : ℤ) by omega),
          apply_eq_zero_of_top_lt (show top t < (i.val : ℤ) by omega)]
    · intro m hm
      obtain ⟨hm1, hm2⟩ := Finset.mem_Icc.mp hm
      have hchoose : 0 < n.choose j := Nat.choose_pos hj
      obtain ⟨s, hsF, hstop, hsind, hsval⟩ :=
        exists_mem_Fn_diag hj hm1 (by omega)
      exact ⟨s, mem_filter.mpr ⟨hsF, hstop, by omega⟩, hsval⟩
  rw [hcard, Nat.card_Icc]
  omega

/-- `lem-A-structure`, third claim: `A[0][0] = 0` — the `j = 0` case of
`Amat_diag`, since `C(n,0) − 1 = 0`. -/
theorem Amat_zero_zero (n : ℕ) : Amat n 0 0 = 0 := by
  have h := Amat_diag n (Nat.zero_le n)
  simpa using h

/-- `lem-A-structure`, fourth claim: row `τ = −1` vanishes away from
`ρ = 0`; together with rung A's `Amat_corner_void` (`A[−1][0] = 1`) this
is the full description of the row. -/
theorem Amat_row_void_eq_zero (n : ℕ) {ρ : ℤ} (h : ρ ≠ 0) :
    Amat n (-1) ρ = 0 := by
  rw [Amat, card_eq_zero, filter_eq_empty_iff]
  rintro s - ⟨htop, hind⟩
  rw [top_eq_neg_one_iff] at htop
  subst htop
  rw [indeg_zero] at hind
  omega

/-! ## `prop-threshold`: the saturation threshold `δ ≥ n + 1` -/

/-- Saturation above the threshold: for `δ ≥ n+1` the chaining condition
`ρ > τ − δ` is vacuous, so every row of `T(δ)` is `u⃗`: `T(δ) = 1⃗ u⃗`,
manifestly of rank one.  This is the matrix engine behind both
`prop-threshold` and `prop-perron-threshold`. -/
theorem Tmat_eq_vecMulVec_of_le {δ : ℤ} (h : (n : ℤ) + 1 ≤ δ) :
    Tmat n δ = vecMulVec (onesCol n) (uVec n) := by
  ext k k'
  have hfil : (Finset.Icc (0 : ℤ) ((n : ℤ) + 1)).filter
      (fun ρ => tauOf k - δ < ρ) = Finset.Icc (0 : ℤ) ((n : ℤ) + 1) := by
    refine Finset.filter_true_of_mem fun ρ hρ => ?_
    rw [Finset.mem_Icc] at hρ
    have := tauOf_le k
    omega
  rw [Tmat_apply, hfil, vecMulVec_apply]
  simp only [onesCol, uVec, one_mul]

/-- `prop-threshold`, the equivalence, proved directly on the `Finset`:
the chained locus exhausts the full Cartesian power `𝓕_n^{r+1}` **iff**
every gap is at least `n + 1`.  Stated for arbitrary (not necessarily
sorted) `d`, with the gaps as honest ℤ-differences. -/
theorem chainedTuples_eq_piFinset_iff (n r : ℕ) (d : Fin (r + 1) → ℕ) :
    chainedTuples n (r + 1) d =
        Fintype.piFinset (fun _ : Fin (r + 1) => Fn n) ↔
      ∀ i : Fin r, (n : ℤ) + 1 ≤ gaps d i := by
  constructor
  · -- only if: exhibit the excluded tuple at a small gap
    intro heq
    by_contra hgap
    obtain ⟨i, hi⟩ := not_forall.mp hgap
    have hmem : (fun j : Fin (r + 1) =>
        if j.val ≤ i.val then fullVec n else (0 : Fin (n + 1) → ℕ)) ∈
          Fintype.piFinset (fun _ : Fin (r + 1) => Fn n) := by
      rw [Fintype.mem_piFinset]
      intro j
      split_ifs
      · exact fullVec_mem_Fn
      · exact zero_mem_Fn
    rw [← heq] at hmem
    have hch := (mem_chainedTuples.mp hmem).2
    have hcon := hch (i := i.castSucc) (j := i.succ)
      (by simp [Fin.val_succ, Fin.val_castSucc])
    simp only [hatTop, hatIndeg, Fin.val_castSucc, Fin.val_succ] at hcon
    split_ifs at hcon <;>
      first
        | omega
        | · rw [top_fullVec, indeg_zero] at hcon
            simp only [gaps] at hi
            omega
  · -- if: with every gap `≥ n+1` the constraint holds for any tuple
    intro hgap
    refine Finset.Subset.antisymm (filter_subset _ _) ?_
    intro s hsmem
    refine mem_chainedTuples.mpr
      ⟨fun i => Fintype.mem_piFinset.mp hsmem i, ?_⟩
    intro a b hab
    have ha : a.val < r := by
      have := b.isLt
      omega
    have hg := hgap ⟨a.val, ha⟩
    simp only [gaps] at hg
    have hcs : (⟨a.val, ha⟩ : Fin r).castSucc = a := Fin.ext rfl
    have hsc : (⟨a.val, ha⟩ : Fin r).succ = b := Fin.ext hab
    rw [hcs, hsc] at hg
    simp only [hatTop, hatIndeg]
    have h1 := top_le (s a)
    have h2 : (0 : ℤ) ≤ (indeg (s b) : ℤ) := Int.natCast_nonneg _
    omega

/-- `prop-threshold` for cardinalities:
`#(chained tuples) = |𝓕_n|^{r+1}` iff every gap is at least `n+1`.
Cardinality equality forces set equality since the chained locus sits
inside the power. -/
theorem card_chainedTuples_eq_pow_iff (n r : ℕ) (d : Fin (r + 1) → ℕ) :
    #(chainedTuples n (r + 1) d) = #(Fn n) ^ (r + 1) ↔
      ∀ i : Fin r, (n : ℤ) + 1 ≤ gaps d i := by
  rw [← chainedTuples_eq_piFinset_iff]
  have hcard : #(Fintype.piFinset (fun _ : Fin (r + 1) => Fn n)) =
      #(Fn n) ^ (r + 1) := by
    rw [Fintype.card_piFinset]
    simp
  constructor
  · intro h
    exact Finset.eq_of_subset_of_card_le (filter_subset _ _) (by omega)
  · intro h
    rw [h, hcard]

/-- `prop-threshold` as printed (`|FF(d⃗)| = |𝓕_n|^{r+1}` iff all gaps
`≥ n+1`), modulo the same explicit surjectivity hypothesis as C2b's
`card_ffSetN` — the open half of `thm-chaining`, deliberately not
formalised (rung C3 is a non-target). -/
theorem ncard_ffSetN_eq_pow_iff (n r : ℕ) (d : Fin (r + 1) → ℕ)
    (hsurj : Set.SurjOn (Phi d)
      {s : Fin (r + 1) → Fin (n + 1) → ℕ | (∀ i, s i ∈ Fn n) ∧ Chained d s}
      (ffSetN n d)) :
    (ffSetN n d).ncard = #(Fn n) ^ (r + 1) ↔
      ∀ i : Fin r, (n : ℤ) + 1 ≤ gaps d i := by
  rw [card_ffSetN n r d hsurj, ← card_chainedTuples]
  exact card_chainedTuples_eq_pow_iff n r d

/-- `prop-threshold`, sharpness clause: at gap `δ = n` the chaining
constraint `tp(s⃗) < indeg(t⃗) + δ` fails for **exactly one** pair of
members of `𝓕_n`, namely `(full simplex, void family)`. -/
theorem filter_not_chained_at_n (n : ℕ) :
    (((Fn n) ×ˢ (Fn n)).filter fun p =>
        ¬ top p.1 < (indeg p.2 : ℤ) + n) =
      {(fullVec n, (0 : Fin (n + 1) → ℕ))} := by
  ext p
  simp only [mem_filter, Finset.mem_product, mem_singleton, not_lt]
  constructor
  · rintro ⟨⟨h1, h2⟩, hle⟩
    have ht := top_le p.1
    have hi := Int.natCast_nonneg (indeg p.2)
    have htop : top p.1 = (n : ℤ) := by omega
    have hind : indeg p.2 = 0 := by omega
    exact Prod.ext_iff.mpr
      ⟨eq_fullVec_of_top_eq_n h1 htop, eq_zero_of_indeg_eq_zero h2 hind⟩
  · rintro rfl
    refine ⟨⟨fullVec_mem_Fn, zero_mem_Fn⟩, ?_⟩
    show (indeg (0 : Fin (n + 1) → ℕ) : ℤ) + n ≤ top (fullVec n)
    rw [indeg_zero, top_fullVec]
    omega

/-- The saturated bilinear form absorbs one factor:
`w⃗ (1⃗ u⃗) 1⃗ = (w⃗ · 1⃗) |𝓕_n|`. -/
theorem vecMul_saturated_dot (w : Fin (n + 2) → ℕ) :
    w ᵥ* vecMulVec (onesCol n) (uVec n) ⬝ᵥ onesCol n =
      (w ⬝ᵥ onesCol n) * #(Fn n) := by
  have hrow : ∀ k', (w ᵥ* vecMulVec (onesCol n) (uVec n)) k' =
      (w ⬝ᵥ onesCol n) * uVec n k' := by
    intro k'
    simp only [Matrix.vecMul, dotProduct, vecMulVec_apply, onesCol,
      mul_one, one_mul, Finset.sum_mul]
  rw [dotProduct_onesCol]
  calc ∑ k', (w ᵥ* vecMulVec (onesCol n) (uVec n)) k'
      = ∑ k', (w ⬝ᵥ onesCol n) * uVec n k' :=
        Finset.sum_congr rfl fun k' _ => hrow k'
    _ = (w ⬝ᵥ onesCol n) * ∑ k', uVec n k' := by
        rw [Finset.mul_sum]
    _ = (w ⬝ᵥ onesCol n) * #(Fn n) := by rw [sum_uVec]

/-- `prop-threshold`, matrix side: with every gap `≥ n+1` the transfer
product collapses, `u⃗ T(δ₁)⋯T(δ_r) 1⃗ = |𝓕_n|^{r+1}` — the rank-one
factor absorbs one power of `|𝓕_n|` per step. -/
theorem vecMul_Tprod_dot_of_saturated (n r : ℕ) {g : Fin r → ℤ}
    (hg : ∀ i, (n : ℤ) + 1 ≤ g i) :
    uVec n ᵥ* Tprod n r g ⬝ᵥ onesCol n = #(Fn n) ^ (r + 1) := by
  induction r with
  | zero =>
    rw [Tprod_zero, Matrix.vecMul_one, dotProduct_onesCol, sum_uVec,
      pow_one]
  | succ r ih =>
    rw [Tprod_succ, ← Matrix.vecMul_vecMul,
      Tmat_eq_vecMulVec_of_le (hg (Fin.last r)), vecMul_saturated_dot,
      ih (g := g ∘ Fin.castSucc) (fun i => hg i.castSucc), ← pow_succ]

/-! ## `prop-normalform`: `T(δ) = P^δ B` -/

/-- The saturating one-step shift `P` of `prop-normalform`:
`P[τ][τ'] = 1` iff `τ' = max(τ − 1, −1)`, and `0` otherwise.  In the
`Fin (n+2)` indexing (`tauOf k = k − 1`) the clamped decrement on `τ` is
truncated ℕ-subtraction on the index, `k' = k − 1` — the clamp at
`τ = −1` is exactly the clamp of `Nat.sub` at `0`. -/
def Pmat (n : ℕ) : Matrix (Fin (n + 2)) (Fin (n + 2)) ℕ :=
  Matrix.of fun k k' => if k'.val = k.val - 1 then 1 else 0

/-- The dictionary to the printed description of `P`: the entry is `1`
exactly when `tauOf k' = max (tauOf k − 1) (−1)`. -/
theorem Pmat_apply_eq_one_iff {k k' : Fin (n + 2)} :
    Pmat n k k' = 1 ↔ tauOf k' = max (tauOf k - 1) (-1) := by
  simp only [Pmat, Matrix.of_apply, tauOf]
  split_ifs with h
  · exact iff_of_true rfl (by omega)
  · rw [false_iff]
    intro hc
    refine h ?_
    rcases lt_or_ge ((k.val : ℤ) - 1 - 1) (-1) with hm | hm
    · rw [max_eq_right hm.le] at hc
      omega
    · rw [max_eq_left hm] at hc
      omega

/-- `P^δ` is the `δ`-step clamped shift: index `k` goes to `k − δ`
(truncated), i.e. `τ` goes to `max(τ − δ, −1)`. -/
theorem Pmat_pow_apply (n : ℕ) (δ : ℕ) (k k' : Fin (n + 2)) :
    (Pmat n ^ δ) k k' = if k'.val = k.val - δ then 1 else 0 := by
  induction δ generalizing k' with
  | zero =>
    rw [pow_zero, Matrix.one_apply]
    have hiff : (k = k') ↔ (k'.val = k.val - 0) := by
      rw [Nat.sub_zero]
      exact ⟨fun h => h ▸ rfl, fun h => Fin.ext h.symm⟩
    simp only [hiff]
  | succ δ ih =>
    rw [pow_succ, Matrix.mul_apply]
    rw [Finset.sum_eq_single (⟨k.val - δ, by omega⟩ : Fin (n + 2))]
    · rw [ih, ite_eq_left rfl, one_mul]
      show (if k'.val = k.val - δ - 1 then 1 else 0) =
        if k'.val = k.val - (δ + 1) then 1 else 0
      rw [Nat.sub_sub]
    · intro j _ hj
      rw [ih, ite_eq_right (fun h => hj (Fin.ext h)), zero_mul]
    · intro h
      exact absurd (Finset.mem_univ _) h

/-- The clamp, entrywise: row `k` of `T(δ)` is row `k − δ` (truncated) of
`T(0)` — `T(δ)[τ][·] = T(0)[max(τ−δ, −1)][·]`, both the `τ − δ ≥ −1`
case and the saturated case in one truncated subtraction. -/
theorem Tmat_row_shift (n : ℕ) (δ : ℕ) (k : Fin (n + 2)) :
    Tmat n (δ : ℤ) k = Tmat n 0 ⟨k.val - δ, by omega⟩ := by
  funext k'
  rw [Tmat_apply, Tmat_apply]
  refine Finset.sum_congr (Finset.filter_congr fun ρ hρ => ?_)
    fun ρ _ => rfl
  rw [Finset.mem_Icc] at hρ
  show tauOf k - (δ : ℤ) < ρ ↔
    tauOf (⟨k.val - δ, by omega⟩ : Fin (n + 2)) - 0 < ρ
  show ((k.val : ℤ) - 1) - (δ : ℤ) < ρ ↔
    (((k.val - δ : ℕ) : ℤ) - 1) - 0 < ρ
  omega

/-- `prop-normalform`, first identity: `T(δ) = P^δ B` with `B = T(0)`,
for every `δ : ℕ` (the printed `δ ≥ 0`). -/
theorem Tmat_eq_Pmat_pow_mul (n : ℕ) (δ : ℕ) :
    Tmat n (δ : ℤ) = Pmat n ^ δ * Tmat n 0 := by
  ext k k'
  rw [Matrix.mul_apply]
  rw [Finset.sum_eq_single (⟨k.val - δ, by omega⟩ : Fin (n + 2))]
  · rw [Pmat_pow_apply, ite_eq_left rfl, one_mul]
    exact congrFun (Tmat_row_shift n δ k) k'
  · intro j _ hj
    rw [Pmat_pow_apply, ite_eq_right (fun h => hj (Fin.ext h)), zero_mul]
  · intro h
    exact absurd (Finset.mem_univ _) h

/-- `prop-normalform`, second identity, row form: `u⃗` is row `−1`
(index `0`) of `B = T(0)` — the condition `ρ > −1` defining row `−1` is
vacuous over `ρ ≥ 0`. -/
theorem uVec_eq_Tmat_zero_row (n : ℕ) : uVec n = Tmat n 0 0 := by
  funext k'
  have hfil : (Finset.Icc (0 : ℤ) ((n : ℤ) + 1)).filter
      (fun ρ => tauOf (0 : Fin (n + 2)) - 0 < ρ) =
        Finset.Icc (0 : ℤ) ((n : ℤ) + 1) := by
    refine Finset.filter_true_of_mem fun ρ hρ => ?_
    rw [Finset.mem_Icc] at hρ
    simp only [tauOf, Fin.val_zero]
    omega
  rw [Tmat_apply, hfil]
  simp only [uVec]

/-- `prop-normalform`, second identity, matrix form:
`u⃗ = e_{−1}ᵀ B`, with `e_{−1}` the standard basis vector at the void
index. -/
theorem uVec_eq_single_vecMul (n : ℕ) :
    uVec n = Pi.single (0 : Fin (n + 2)) 1 ᵥ* Tmat n 0 := by
  funext k'
  rw [uVec_eq_Tmat_zero_row]
  simp [Matrix.vecMul, dotProduct, Pi.single_apply]

/-- The fully factored product `(P^{g 0} B) ⋯ (P^{g (r−1)} B)` of
`eq:normalform`, by the same right-peeling recursion as `Tprod`. -/
def PBprod (n : ℕ) : (r : ℕ) → (Fin r → ℕ) →
    Matrix (Fin (n + 2)) (Fin (n + 2)) ℕ
  | 0, _ => 1
  | r + 1, g => PBprod n r (g ∘ Fin.castSucc) *
      (Pmat n ^ g (Fin.last r) * Tmat n 0)

@[simp] theorem PBprod_zero (n : ℕ) (g : Fin 0 → ℕ) :
    PBprod n 0 g = 1 := rfl

@[simp] theorem PBprod_succ (n r : ℕ) (g : Fin (r + 1) → ℕ) :
    PBprod n (r + 1) g = PBprod n r (g ∘ Fin.castSucc) *
      (Pmat n ^ g (Fin.last r) * Tmat n 0) := rfl

/-- For ℕ-gaps the transfer product *is* the fully factored product. -/
theorem Tprod_eq_PBprod (n : ℕ) : ∀ (r : ℕ) (g : Fin r → ℕ),
    Tprod n r (fun i => (g i : ℤ)) = PBprod n r g := by
  intro r
  induction r with
  | zero => intro g; rfl
  | succ r ih =>
    intro g
    show Tprod n r ((fun i => (g i : ℤ)) ∘ Fin.castSucc) *
        Tmat n (g (Fin.last r) : ℤ) = _
    rw [show (fun i => (g i : ℤ)) ∘ Fin.castSucc =
          fun i => ((g ∘ Fin.castSucc) i : ℤ) from rfl,
      ih (g ∘ Fin.castSucc), Tmat_eq_Pmat_pow_mul, PBprod_succ]

/-- `eq:normalform`, the fully factored count: for sorted `d⃗` the
chained count is `e_{−1}ᵀ B (P^{δ₁} B) ⋯ (P^{δ_r} B) 1⃗` — all the gap
dependence sits in the powers of the single `0/1` shift `P`. -/
theorem card_chainedTuples_normalform (n r : ℕ) {d : Fin (r + 1) → ℕ}
    (hd : Monotone d) :
    #(chainedTuples n (r + 1) d) =
      Pi.single (0 : Fin (n + 2)) 1 ᵥ*
        (Tmat n 0 * PBprod n r fun i => d i.succ - d i.castSucc) ⬝ᵥ
        onesCol n := by
  rw [card_chainedTuples, gaps_eq_of_monotone hd,
    Tprod_eq_PBprod n r (fun i => d i.succ - d i.castSucc),
    uVec_eq_single_vecMul, Matrix.vecMul_vecMul]

/-- `eq:normalform`, third equation as printed:
`|FF(d⃗)| = e_{−1}ᵀ B P^{δ₂} B ⋯ P^{δ_r} B 1⃗` for sorted `d⃗`, modulo the
same surjectivity hypothesis as C2b (`thm-chaining`'s open half). -/
theorem ncard_ffSetN_normalform (n r : ℕ) {d : Fin (r + 1) → ℕ}
    (hd : Monotone d)
    (hsurj : Set.SurjOn (Phi d)
      {s : Fin (r + 1) → Fin (n + 1) → ℕ | (∀ i, s i ∈ Fn n) ∧ Chained d s}
      (ffSetN n d)) :
    (ffSetN n d).ncard =
      Pi.single (0 : Fin (n + 2)) 1 ᵥ*
        (Tmat n 0 * PBprod n r fun i => d i.succ - d i.castSucc) ⬝ᵥ
        onesCol n := by
  rw [card_ffSetN n r d hsurj, ← card_chainedTuples,
    card_chainedTuples_normalform n r hd]

/-! ## Rung D4: `prop-perron-threshold`, improper half, as an eigenvalue
statement

**Scope note (deliberate, per the plan's decision of 2026-09-17).**  What
is formalised is the *eigenvalue restatement* of the improper half: above
the threshold `δ ≥ n+1` the matrix `T(δ)` is rank one
(`Tmat_eq_vecMulVec_of_le`), it has `1⃗` as an eigenvector with
eigenvalue `|𝓕_n|` (`Tmat_mulVec_onesCol_of_le`), and over ℚ every
eigenvalue with a non-zero eigenvector is `0` or `|𝓕_n|`
(`eigenvalue_eq_zero_or_card`).  **What is *not* formalised is the word
"Perron"**: that `|𝓕_n|` is the eigenvalue of largest modulus, with a
non-negative eigenvector — true, but requiring the Perron–Frobenius
theory (and a spectral radius) that Mathlib currently lacks.  The printed
proposition's "Perron root" wording is therefore not certified as
printed; in the rank-one case the loss is only the comparison of
`|𝓕_n|` against `0`.  The proper half (`λ_pr`, threshold `δ ≥ n−1`) is
rung D3 and is not attempted here. -/

/-- D4, the eigenvector: above the threshold `1⃗` is an eigenvector of
`T(δ)` with eigenvalue `|𝓕_n|` — over ℕ already. -/
theorem Tmat_mulVec_onesCol_of_le {δ : ℤ} (h : (n : ℤ) + 1 ≤ δ) :
    Tmat n δ *ᵥ onesCol n = #(Fn n) • onesCol n := by
  funext k
  rw [Tmat_eq_vecMulVec_of_le h]
  have hl : (vecMulVec (onesCol n) (uVec n) *ᵥ onesCol n) k =
      ∑ j, uVec n j := by
    simp [Matrix.mulVec, dotProduct, vecMulVec_apply, onesCol]
  rw [hl, sum_uVec]
  simp [onesCol]

/-- The ℚ-cast of the saturated matrix: still `1⃗ u⃗`. -/
theorem Tmat_map_ratCast_of_le {δ : ℤ} (h : (n : ℤ) + 1 ≤ δ) :
    (Tmat n δ).map (Nat.cast : ℕ → ℚ) =
      vecMulVec (fun _ => 1) (fun k => (uVec n k : ℚ)) := by
  rw [Tmat_eq_vecMulVec_of_le h]
  ext k k'
  simp [Matrix.map_apply, vecMulVec_apply, onesCol]

/-- D4, the "only non-zero eigenvalue" content: over ℚ, any eigenvalue
of the saturated transfer matrix with a non-zero eigenvector is `0` or
`|𝓕_n|`.  (The rank-one factorisation forces every eigenvector with
non-zero eigenvalue to be constant.) -/
theorem eigenvalue_eq_zero_or_card {δ : ℤ} (h : (n : ℤ) + 1 ≤ δ)
    {μ : ℚ} {v : Fin (n + 2) → ℚ} (hv : v ≠ 0)
    (heig : (Tmat n δ).map (Nat.cast : ℕ → ℚ) *ᵥ v = μ • v) :
    μ = 0 ∨ μ = (#(Fn n) : ℚ) := by
  by_cases hμ : μ = 0
  · exact Or.inl hμ
  · right
    rw [Tmat_map_ratCast_of_le h] at heig
    set c : ℚ := (fun k => (uVec n k : ℚ)) ⬝ᵥ v with hc
    have hconst : ∀ k, μ * v k = c := by
      intro k
      have hk := congrFun heig k
      simp only [Matrix.mulVec, dotProduct, vecMulVec_apply, one_mul,
        Pi.smul_apply, smul_eq_mul] at hk
      rw [hc]
      simp only [dotProduct]
      exact hk.symm
    have hvk : ∀ k, v k = c / μ := by
      intro k
      rw [eq_div_iff hμ, mul_comm]
      exact hconst k
    have hcne : c ≠ 0 := by
      intro h0
      apply hv
      funext k
      rw [hvk k, h0, zero_div]
      rfl
    have hsum : c = (c / μ) * (#(Fn n) : ℚ) := by
      calc c = ∑ k, (uVec n k : ℚ) * v k := by rw [hc, dotProduct]
        _ = ∑ k, (uVec n k : ℚ) * (c / μ) :=
            Finset.sum_congr rfl fun k _ => by rw [hvk k]
        _ = (∑ k, (uVec n k : ℚ)) * (c / μ) := by
            rw [Finset.sum_mul]
        _ = (#(Fn n) : ℚ) * (c / μ) := by
            rw [← Nat.cast_sum, sum_uVec]
        _ = (c / μ) * (#(Fn n) : ℚ) := mul_comm _ _
    field_simp at hsum
    linarith [hsum]

end ExteriorConvex


==> anc/lean/ExteriorConvex/Counting/Transfer.lean <==
/-
Copyright (c) 2026 Jan Snellman. All rights reserved.

# Rung C2 of the article-2 formalisation: the transfer-matrix count

Formalisation of `def-uT`, `thm-main` (as a counting statement) and
`cor-r1` from `article/exterior-convex_article2_draft_3.org`, per
`working-notes/PLAN-formalise-article2.org` (rung C2).

The rung is split so that the open part is visible in a type signature
rather than buried in a proof:

* **C2a (`card_chainedTuples`), unconditional**: the number of chained
  tuples over `𝓕_n` is the matrix product `u⃗ T(δ₂)⋯T(δ_r) 1⃗` of
  `eq:def-uT` — a pure `Finset` rearrangement, no hypothesis at all.
* **C2b (`card_ffSetN`), conditional**: `|FF(d⃗)|` equals the same
  product, **assuming as an explicit hypothesis** that `Φ` maps the
  chained locus onto `FF(d⃗)`.  That hypothesis is exactly the
  surjectivity half of `thm-chaining`, which is open combinatorially
  (its algebraic proof routes through Amata–Crupi lex theory) and is
  **deliberately not formalised** — rung C3 is a non-target, and the
  paper says "proved modulo" in the same place.  Injectivity is rung
  C1's `phi_injOn_chained` and carries no hypothesis.

Design decisions:

* **The matrices are indexed by `Fin (n+2)`**, with `tauOf k = k − 1`
  the dictionary to the manuscript's `τ, τ' ∈ {−1, 0, …, n}`
  (`eq:def-uT-range`).  This buys Mathlib's genuine `Matrix` product —
  the statement proved is the printed matrix identity, not an ad-hoc
  iterated sum — and rung D will need the `Matrix` API anyway.
* **`Tmat n δ` is total in `δ : ℤ`**, continuing the totalisation
  pattern of `Amat` (rung B) and `extN`/`shiftAbs` (rung C1): the
  printed definition restricts to `δ ≥ 0`, but the formula
  `∑_{ρ>τ−δ} A[τ'][ρ]` makes sense for every integer `δ`, and taking
  it totally is exactly what lets C2a hold for **arbitrary** `d`, with
  the gap `δᵢ = dᵢ − dᵢ₋₁` an honest ℤ-difference.  The printed form
  with ℕ-gaps is `card_chainedTuples_of_monotone`, where `Monotone d`
  is spent only on rewriting the gaps — the count itself never uses it,
  matching C1's finding that sortedness enters nowhere in the argument.
* **`ρ` is summed over `Finset.Icc 0 (n+1)`**, justified by the
  vanishing lemmas `Amat_eq_zero_of_neg`/`Amat_eq_zero_of_gt`;
  `uVec_eq_sum_row` states that any larger range gives the same row
  sum.
* **The induction peels the last summand**, via `Fin.snoc`/`Fin.init`,
  since the chained condition couples adjacent components only;
  `Tprod` is defined by matching right-peeling recursion so that the
  induction and the matrix product associate identically.

**The index order of `T(δ)` — the trap this rung must not fall into.**
By `rem-gap-reversal` the full product `u⃗ T(δ₂)⋯T(δ_r) 1⃗` is invariant
under reversing the gap vector, so *no numerical check can detect a
reversed product order*.  The order is fixed here by reading
`eq:def-uT`: in `T(δ)[τ][τ']`, **the row index `τ` is the `tp` of the
previous summand** (it enters only through the range condition
`ρ > τ − δ`), **the column index `τ'` is the `tp` of the current
summand** (it enters as the row of `A`), and `ρ` is the `indeg` of the
current summand, summed out.  `Tmat_apply_eq_card` states exactly this
reading as a count, and the C2a induction consumes it against the
`Chained` condition — `(v ᵥ* T) τ' = ∑_τ v τ · T τ τ'` matches "sum
over the previous top" only with this orientation, so a transposed
`Tmat` would make `chainedTopCount_succ` unprovable, not just untested.
Relatedly, the `T(δ)` do **not** commute (the manuscript exhibits
`T(1)T(2) ≠ T(2)T(1)`), so the product is a recursion/`Matrix` product
in a fixed order, never a `Finset.prod`.

**`native_decide` is banned in this development** (it would add the
axiom `Lean.ofReduceBool`); the sanity values `u⃗ = (1,1,3,4,1)`,
`u⃗T(0)1⃗ = 43` at `n = 3` were checked by `#eval` during development
and stay out of the formal statements, deliberately.
-/
import ExteriorConvex.Counting.Stats
import ExteriorConvex.Counting.Chaining

open Finset Matrix

namespace ExteriorConvex

variable {n : ℕ}

/-! ## The index dictionary `Fin (n+2) ↔ {−1, 0, …, n}` -/

/-- The dictionary from the matrix index `k : Fin (n+2)` to the
manuscript's `τ ∈ {−1, 0, …, n}` (`eq:def-uT-range`): `tauOf k = k − 1`,
so `k = 0` is the void class `τ = −1` and `k = n+1` is the full-simplex
class `τ = n`. -/
def tauOf (k : Fin (n + 2)) : ℤ := (k.val : ℤ) - 1

theorem neg_one_le_tauOf (k : Fin (n + 2)) : -1 ≤ tauOf k := by
  simp only [tauOf]
  omega

theorem tauOf_le (k : Fin (n + 2)) : tauOf k ≤ (n : ℤ) := by
  have := k.isLt
  simp only [tauOf]
  omega

theorem tauOf_injective : Function.Injective (tauOf (n := n)) := by
  intro k k' h
  simp only [tauOf] at h
  exact Fin.ext (by omega)

/-- `{−1, 0, …, n}` is precisely the image of the index dictionary. -/
theorem Icc_eq_image_tauOf (n : ℕ) :
    Finset.Icc (-1 : ℤ) (n : ℤ) = Finset.image (tauOf (n := n)) univ := by
  ext τ
  simp only [Finset.mem_Icc, Finset.mem_image, Finset.mem_univ, true_and]
  constructor
  · rintro ⟨h1, h2⟩
    refine ⟨⟨(τ + 1).toNat, by omega⟩, ?_⟩
    show ((τ + 1).toNat : ℤ) - 1 = τ
    omega
  · rintro ⟨k, rfl⟩
    exact ⟨neg_one_le_tauOf k, tauOf_le k⟩

/-- Reindexing a sum over the manuscript's `τ`-range as a sum over
`Fin (n+2)`. -/
theorem sum_tauOf (n : ℕ) (g : ℤ → ℕ) :
    ∑ k : Fin (n + 2), g (tauOf k) = ∑ τ ∈ Finset.Icc (-1 : ℤ) (n : ℤ), g τ := by
  rw [Icc_eq_image_tauOf,
    Finset.sum_image fun k _ k' _ h => tauOf_injective h]

/-! ## `Amat` vanishes outside `ρ ∈ {0, …, n+1}`

`Stats.lean` gives vanishing above the superdiagonal
(`Amat_eq_zero_of_add_one_lt`); these two give vanishing off the printed
`ρ`-range `eq:def-A-range`, which is what justifies summing `ρ` over
`Finset.Icc 0 (n+1)` below. -/

theorem Amat_eq_zero_of_neg {τ ρ : ℤ} (h : ρ < 0) : Amat n τ ρ = 0 := by
  rw [Amat, card_eq_zero, filter_eq_empty_iff]
  rintro s - ⟨-, hind⟩
  omega

theorem Amat_eq_zero_of_gt {τ ρ : ℤ} (h : (n : ℤ) + 1 < ρ) :
    Amat n τ ρ = 0 := by
  rw [Amat, card_eq_zero, filter_eq_empty_iff]
  rintro s - ⟨-, hind⟩
  have := indeg_le s
  omega

/-! ## The master counting dictionary

Everything below reduces to one fact: summing a row of `A` over any set
`R` of `indeg`-values counts the members of `𝓕_n` in the corresponding
`tp`-class whose `indeg` lies in `R`.  Instantiating `R` gives both the
`uVec` and the `Tmat` dictionaries. -/

theorem sum_Amat_eq_card (n : ℕ) (τ : ℤ) (R : Finset ℤ) :
    ∑ ρ ∈ R, Amat n τ ρ =
      #((Fn n).filter fun s => top s = τ ∧ (indeg s : ℤ) ∈ R) := by
  rw [Finset.card_eq_sum_card_fiberwise
    (f := fun s : Fin (n + 1) → ℕ => (indeg s : ℤ)) (t := R)
    (fun s hs => (Finset.mem_filter.mp hs).2.2)]
  refine Finset.sum_congr rfl fun ρ hρ => ?_
  rw [Amat, Finset.filter_filter]
  congr 1
  ext s
  simp only [Finset.mem_filter]
  constructor
  · rintro ⟨hsF, htop, hind⟩
    exact ⟨hsF, ⟨htop, by rw [hind]; exact hρ⟩, hind⟩
  · rintro ⟨hsF, ⟨htop, -⟩, hind⟩
    exact ⟨hsF, htop, hind⟩

/-! ## `def-uT`: the initial vector `u⃗` and the transfer matrices `T(δ)` -/

/-- `def-uT`, first half: the row vector `u[τ] = ∑_ρ A[τ][ρ]` — the row
sums of `A`, over the supporting range `ρ ∈ {0, …, n+1}`
(`uVec_eq_sum_row` says any larger range gives the same). -/
def uVec (n : ℕ) : Fin (n + 2) → ℕ :=
  fun k => ∑ ρ ∈ Finset.Icc (0 : ℤ) ((n : ℤ) + 1), Amat n (tauOf k) ρ

/-- The format fact of `def-uT`: `u⃗` is the row sum of `A`, over any
range of `ρ` containing the support `{0, …, n+1}`. -/
theorem uVec_eq_sum_row (n : ℕ) (k : Fin (n + 2)) {R : Finset ℤ}
    (hR : Finset.Icc (0 : ℤ) ((n : ℤ) + 1) ⊆ R) :
    uVec n k = ∑ ρ ∈ R, Amat n (tauOf k) ρ := by
  simp only [uVec]
  refine Finset.sum_subset hR fun ρ _ hρ => ?_
  rcases lt_or_ge ρ 0 with h | h
  · exact Amat_eq_zero_of_neg h
  · refine Amat_eq_zero_of_gt ?_
    rw [Finset.mem_Icc] at hρ
    omega

/-- The counting dictionary for `u⃗` (`def-uT`): `u[τ]` counts the
`s⃗ ∈ 𝓕_n` with `tp(s⃗) = τ`. -/
theorem uVec_eq_card (n : ℕ) (k : Fin (n + 2)) :
    uVec n k = #((Fn n).filter fun s => top s = tauOf k) := by
  simp only [uVec]
  rw [sum_Amat_eq_card]
  congr 1
  ext s
  simp only [Finset.mem_filter, Finset.mem_Icc]
  constructor
  · rintro ⟨hsF, htop, -⟩
    exact ⟨hsF, htop⟩
  · rintro ⟨hsF, htop⟩
    have := indeg_le s
    exact ⟨hsF, htop, by omega, by omega⟩

/-- `def-uT`, second half: the transfer matrix
`T(δ)[τ][τ'] = ∑_{ρ > τ−δ} A[τ'][ρ]`.  **The row index `τ` is the `tp`
of the previous summand and the column index `τ'` is the `tp` of the
current one**; `ρ` is the `indeg` of the current summand and is summed
out.  Total in `δ : ℤ` (the printed definition has `δ ≥ 0`; the formula
does not need it, and totality is what makes C2a unconditional). -/
def Tmat (n : ℕ) (δ : ℤ) : Matrix (Fin (n + 2)) (Fin (n + 2)) ℕ :=
  Matrix.of fun k k' =>
    ∑ ρ ∈ (Finset.Icc (0 : ℤ) ((n : ℤ) + 1)).filter (fun ρ => tauOf k - δ < ρ),
      Amat n (tauOf k') ρ

theorem Tmat_apply (n : ℕ) (δ : ℤ) (k k' : Fin (n + 2)) :
    Tmat n δ k k' =
      ∑ ρ ∈ (Finset.Icc (0 : ℤ) ((n : ℤ) + 1)).filter (fun ρ => tauOf k - δ < ρ),
        Amat n (tauOf k') ρ := rfl

/-- The counting dictionary for `T(δ)` (`def-uT`): `T(δ)[τ][τ']` counts
the `s⃗ ∈ 𝓕_n` with `tp(s⃗) = τ'` whose `indeg` is large enough to be
chained after a predecessor of `tp` equal to `τ`. -/
theorem Tmat_apply_eq_card (n : ℕ) (δ : ℤ) (k k' : Fin (n + 2)) :
    Tmat n δ k k' =
      #((Fn n).filter fun s => top s = tauOf k' ∧ tauOf k - δ < (indeg s : ℤ)) := by
  rw [Tmat_apply, sum_Amat_eq_card]
  congr 1
  ext s
  simp only [Finset.mem_filter, Finset.mem_Icc]
  constructor
  · rintro ⟨hsF, htop, ⟨-, -⟩, hlt⟩
    exact ⟨hsF, htop, hlt⟩
  · rintro ⟨hsF, htop, hlt⟩
    have := indeg_le s
    exact ⟨hsF, htop, ⟨by omega, by omega⟩, hlt⟩

/-! ## Chained tuples as a `Finset` -/

instance decidableChained {n r : ℕ} (d : Fin r → ℕ)
    (s : Fin r → Fin (n + 1) → ℕ) : Decidable (Chained d s) :=
  decidable_of_iff
    (∀ i j : Fin r, i.val + 1 = j.val → hatTop d s i < hatIndeg d s j)
    ⟨fun h i j hij => h i j hij, fun h _i _j hij => h hij⟩

/-- The chained locus of `thm-chaining`, as a `Finset`: tuples with
every component in `𝓕_n`, satisfying the (absolute-form) chaining
condition. -/
def chainedTuples (n r : ℕ) (d : Fin r → ℕ) :
    Finset (Fin r → Fin (n + 1) → ℕ) :=
  (Fintype.piFinset fun _ : Fin r => Fn n).filter (Chained d)

theorem mem_chainedTuples {r : ℕ} {d : Fin r → ℕ}
    {s : Fin r → Fin (n + 1) → ℕ} :
    s ∈ chainedTuples n r d ↔ (∀ i, s i ∈ Fn n) ∧ Chained d s := by
  simp [chainedTuples, Fintype.mem_piFinset]

/-- The chained count refined by the `tp`-class of the **last**
component — the state vector of the transfer-matrix recursion.
`r` here is the number of *gaps*: tuples have `r + 1` components,
matching the manuscript's rank `r + 1`. -/
def chainedTopCount (n r : ℕ) (d : Fin (r + 1) → ℕ) (k : Fin (n + 2)) : ℕ :=
  #((chainedTuples n (r + 1) d).filter fun s =>
    top (s (Fin.last r)) = tauOf k)

/-! ## The ordered matrix product

The `T(δ)` do not commute, so the product is a right-peeling recursion
(matching the induction, which peels the last summand), never a
`Finset.prod`.  `Tprod n r g = T(g 0) * T(g 1) * ⋯ * T(g (r−1))`, in
increasing index order — `g i` is the manuscript's gap `δ_{i+2}`
(0-based `i`). -/

def Tprod (n : ℕ) : (r : ℕ) → (Fin r → ℤ) →
    Matrix (Fin (n + 2)) (Fin (n + 2)) ℕ
  | 0, _ => 1
  | r + 1, g => Tprod n r (g ∘ Fin.castSucc) * Tmat n (g (Fin.last r))

@[simp] theorem Tprod_zero (n : ℕ) (g : Fin 0 → ℤ) : Tprod n 0 g = 1 := rfl

@[simp] theorem Tprod_succ (n r : ℕ) (g : Fin (r + 1) → ℤ) :
    Tprod n (r + 1) g =
      Tprod n r (g ∘ Fin.castSucc) * Tmat n (g (Fin.last r)) := rfl

/-- The gap vector: `gaps d i = d_{i+1} − d_i` as an honest
ℤ-difference (0-based; the manuscript's `δ_{i+2} = d_{i+2} − d_{i+1}`,
1-based).  No monotonicity of `d` is assumed; under `Monotone d` this
is the printed ℕ-gap (`gaps_eq_of_monotone`). -/
def gaps {r : ℕ} (d : Fin (r + 1) → ℕ) : Fin r → ℤ :=
  fun i => (d i.succ : ℤ) - d i.castSucc

theorem gaps_comp_castSucc {r : ℕ} (d : Fin (r + 2) → ℕ) :
    gaps (d ∘ Fin.castSucc) = gaps d ∘ Fin.castSucc := by
  funext i
  simp only [gaps, Function.comp_apply, Fin.succ_castSucc]

theorem gaps_last {r : ℕ} (d : Fin (r + 2) → ℕ) :
    gaps d (Fin.last r) =
      (d (Fin.last (r + 1)) : ℤ) - d ((Fin.last r).castSucc) := by
  simp only [gaps, Fin.succ_last]

/-- Under `Monotone d` (the manuscript's sortedness), the gaps are the
printed non-negative differences `δᵢ = dᵢ − dᵢ₋₁ ∈ ℕ`.  This is the
**only** place sortedness is spent in rung C2. -/
theorem gaps_eq_of_monotone {r : ℕ} {d : Fin (r + 1) → ℕ}
    (hd : Monotone d) :
    gaps d = fun i => ((d i.succ - d i.castSucc : ℕ) : ℤ) := by
  funext i
  have h : d i.castSucc ≤ d i.succ := hd (Fin.castSucc_le_succ i)
  simp only [gaps]
  omega

/-! ## The base case: one component, no matrix -/

theorem chainedTopCount_zero (n : ℕ) (d : Fin 1 → ℕ) (k : Fin (n + 2)) :
    chainedTopCount n 0 d k =
      #((Fn n).filter fun s => top s = tauOf k) := by
  simp only [chainedTopCount]
  refine Finset.card_bij' (fun s _ => s (Fin.last 0)) (fun t _ => fun _ => t)
    ?_ ?_ ?_ ?_
  · intro s hs
    obtain ⟨hs1, hs2⟩ := Finset.mem_filter.mp hs
    obtain ⟨hpi, -⟩ := mem_chainedTuples.mp hs1
    exact Finset.mem_filter.mpr ⟨hpi _, hs2⟩
  · intro t ht
    obtain ⟨htF, htop⟩ := Finset.mem_filter.mp ht
    refine Finset.mem_filter.mpr
      ⟨mem_chainedTuples.mpr ⟨fun _ => htF, ?_⟩, htop⟩
    intro i j hij
    have hi := i.isLt
    have hj := j.isLt
    omega
  · intro s hs
    funext i
    have hi : i = Fin.last 0 := Fin.ext (by have := i.isLt; omega)
    rw [hi]
  · intro t ht
    rfl

/-! ## The inductive step: peeling the last summand -/

/-- The chaining condition on a `snoc` tuple: the first `r+1` components
chained among themselves, and the appended component chained after the
last of them.  This is where `def-uT`'s row/column reading is welded to
`thm-chaining`: the *previous* top on the left of the inequality, the
*current* `indeg` on the right. -/
theorem chained_snoc_iff {r : ℕ} {d : Fin (r + 2) → ℕ}
    {s' : Fin (r + 1) → Fin (n + 1) → ℕ} {t : Fin (n + 1) → ℕ} :
    Chained d (Fin.snoc s' t) ↔
      Chained (d ∘ Fin.castSucc) s' ∧
        top (s' (Fin.last r)) + d ((Fin.last r).castSucc) <
          (indeg t : ℤ) + d (Fin.last (r + 1)) := by
  constructor
  · intro h
    constructor
    · intro i j hij
      have h1 := h (i := i.castSucc) (j := j.castSucc)
        (show i.castSucc.val + 1 = j.castSucc.val from hij)
      simp only [hatTop, hatIndeg, Fin.snoc_castSucc] at h1
      simpa only [hatTop, hatIndeg, Function.comp_apply] using h1
    · have h1 := h (i := (Fin.last r).castSucc) (j := Fin.last (r + 1))
        (show ((Fin.last r).castSucc).val + 1 = (Fin.last (r + 1)).val from rfl)
      simpa only [hatTop, hatIndeg, Fin.snoc_castSucc, Fin.snoc_last] using h1
  · rintro ⟨hc, hlast⟩ i j hij
    rcases lt_or_ge j.val (r + 1) with hj | hj
    · -- both indices in the initial segment: the condition is `hc`'s
      have hi : i.val < r + 1 := by omega
      have hie : i = Fin.castSucc ⟨i.val, hi⟩ := Fin.ext rfl
      have hje : j = Fin.castSucc ⟨j.val, hj⟩ := Fin.ext rfl
      rw [hie, hje]
      simp only [hatTop, hatIndeg, Fin.snoc_castSucc]
      have h2 := hc (i := ⟨i.val, hi⟩) (j := ⟨j.val, hj⟩)
        (show i.val + 1 = j.val from hij)
      simpa only [hatTop, hatIndeg, Function.comp_apply] using h2
    · -- `j` is the appended component: the condition is `hlast`
      have hjlt := j.isLt
      have hje : j = Fin.last (r + 1) := Fin.ext (show j.val = r + 1 by omega)
      have hie : i = (Fin.last r).castSucc := Fin.ext (show i.val = r by omega)
      rw [hie, hje]
      simp only [hatTop, hatIndeg, Fin.snoc_castSucc, Fin.snoc_last]
      exact hlast

/-- Componentwise membership over a `snoc` tuple. -/
theorem snoc_mem_Fn_iff {r : ℕ} {s' : Fin (r + 1) → Fin (n + 1) → ℕ}
    {t : Fin (n + 1) → ℕ} :
    (∀ i, (Fin.snoc s' t : Fin (r + 2) → Fin (n + 1) → ℕ) i ∈ Fn n) ↔
      (∀ i, s' i ∈ Fn n) ∧ t ∈ Fn n := by
  rw [Fin.forall_fin_succ']
  simp only [Fin.snoc_castSucc, Fin.snoc_last]

/-- The last-summand splitting: chained `(r+2)`-tuples with prescribed
tops of the last two components are counted by (chained `(r+1)`-tuples
with prescribed last top) × (single members with prescribed top whose
`indeg` clears the chaining bar).  The second factor is a `Tmat` entry
by `Tmat_apply_eq_card`. -/
theorem card_chained_fiber {r : ℕ} (d : Fin (r + 2) → ℕ) (τ' τ : ℤ) :
    #(((chainedTuples n (r + 2) d).filter fun s =>
        top (s (Fin.last (r + 1))) = τ').filter fun s =>
        top (s ((Fin.last r).castSucc)) = τ) =
      #((chainedTuples n (r + 1) (d ∘ Fin.castSucc)).filter fun s' =>
          top (s' (Fin.last r)) = τ) *
        #((Fn n).filter fun t => top t = τ' ∧
            τ - ((d (Fin.last (r + 1)) : ℤ) - d ((Fin.last r).castSucc)) <
              (indeg t : ℤ)) := by
  rw [← Finset.card_product]
  refine Finset.card_bij'
    (fun s _ => (Fin.init s, s (Fin.last (r + 1))))
    (fun p _ => Fin.snoc p.1 p.2) ?_ ?_ ?_ ?_
  · -- forward: a chained tuple splits into a chained head and a valid tail
    intro s hs
    obtain ⟨hs1, hτ⟩ := Finset.mem_filter.mp hs
    obtain ⟨hs2, hτ'⟩ := Finset.mem_filter.mp hs1
    obtain ⟨hpi, hch⟩ := mem_chainedTuples.mp hs2
    rw [← Fin.snoc_init_self s] at hch
    obtain ⟨hch', hlast⟩ := chained_snoc_iff.mp hch
    refine Finset.mem_product.mpr ⟨?_, ?_⟩
    · exact Finset.mem_filter.mpr
        ⟨mem_chainedTuples.mpr ⟨fun i => hpi i.castSucc, hch'⟩, hτ⟩
    · refine Finset.mem_filter.mpr ⟨hpi _, hτ', ?_⟩
      have hτeq : top (Fin.init s (Fin.last r)) = τ := hτ
      rw [hτeq] at hlast
      show τ - ((d (Fin.last (r + 1)) : ℤ) - d ((Fin.last r).castSucc)) <
        (indeg (s (Fin.last (r + 1))) : ℤ)
      omega
  · -- backward: `snoc` of a chained head and a valid tail is chained
    rintro ⟨s', t⟩ hp
    obtain ⟨hA, hB⟩ := Finset.mem_product.mp hp
    obtain ⟨hA1, hτ⟩ := Finset.mem_filter.mp hA
    obtain ⟨hpi', hch'⟩ := mem_chainedTuples.mp hA1
    obtain ⟨htF, hτ', hbar⟩ := Finset.mem_filter.mp hB
    have hbar' : τ - ((d (Fin.last (r + 1)) : ℤ) - d ((Fin.last r).castSucc)) <
        (indeg t : ℤ) := hbar
    have hch : Chained d (Fin.snoc s' t) := by
      refine chained_snoc_iff.mpr ⟨hch', ?_⟩
      rw [hτ]
      omega
    refine Finset.mem_filter.mpr ⟨Finset.mem_filter.mpr ⟨?_, ?_⟩, ?_⟩
    · exact mem_chainedTuples.mpr ⟨snoc_mem_Fn_iff.mpr ⟨hpi', htF⟩, hch⟩
    · rw [Fin.snoc_last]
      exact hτ'
    · rw [Fin.snoc_castSucc]
      exact hτ
  · intro s hs
    exact Fin.snoc_init_self s
  · rintro ⟨s', t⟩ hp
    simp only [Fin.init_snoc, Fin.snoc_last]

theorem chainedTopCount_succ {r : ℕ} (d : Fin (r + 2) → ℕ)
    (k' : Fin (n + 2)) :
    chainedTopCount n (r + 1) d k' =
      ∑ k : Fin (n + 2), chainedTopCount n r (d ∘ Fin.castSucc) k *
        Tmat n ((d (Fin.last (r + 1)) : ℤ) - d ((Fin.last r).castSucc)) k k' := by
  simp only [chainedTopCount]
  rw [Finset.card_eq_sum_card_fiberwise
    (f := fun s => top (s ((Fin.last r).castSucc)))
    (t := Finset.Icc (-1 : ℤ) (n : ℤ))
    (fun s _ => Finset.mem_Icc.mpr ⟨neg_one_le_top _, top_le _⟩),
    ← sum_tauOf]
  refine Finset.sum_congr rfl fun k _ => ?_
  rw [card_chained_fiber d (tauOf k') (tauOf k), Tmat_apply_eq_card]

/-! ## The main induction and C2a -/

theorem chainedTopCount_eq (n : ℕ) (r : ℕ) (d : Fin (r + 1) → ℕ) :
    chainedTopCount n r d = uVec n ᵥ* Tprod n r (gaps d) := by
  induction r with
  | zero =>
    funext k
    rw [Tprod_zero, Matrix.vecMul_one]
    exact (chainedTopCount_zero n d k).trans (uVec_eq_card n k).symm
  | succ r ih =>
    funext k'
    rw [chainedTopCount_succ, Tprod_succ, ← Matrix.vecMul_vecMul,
      ← gaps_comp_castSucc, ← ih (d ∘ Fin.castSucc), gaps_last]
    rfl

/-- The all-ones column vector `1⃗` of `def-uT`. -/
def onesCol (n : ℕ) : Fin (n + 2) → ℕ := fun _ => 1

theorem dotProduct_onesCol (v : Fin (n + 2) → ℕ) :
    v ⬝ᵥ onesCol n = ∑ k, v k := by
  simp [dotProduct, onesCol]

/-- **C2a, the transfer-matrix counting identity (`thm-main`, counting
half), unconditional**: the number of chained tuples over `𝓕_n` is
`u⃗ · T(δ₂) ⋯ T(δ_r) · 1⃗`, with the gaps as ℤ-differences.  No
hypothesis on `d` — in particular no sortedness — is needed; tuples
have `r + 1` components (the manuscript's rank), and `Tprod` is the
ordered product of `r` transfer matrices. -/
theorem card_chainedTuples (n r : ℕ) (d : Fin (r + 1) → ℕ) :
    #(chainedTuples n (r + 1) d) =
      uVec n ᵥ* Tprod n r (gaps d) ⬝ᵥ onesCol n := by
  rw [Finset.card_eq_sum_card_fiberwise
    (f := fun s => top (s (Fin.last r)))
    (t := Finset.Icc (-1 : ℤ) (n : ℤ))
    (fun s _ => Finset.mem_Icc.mpr ⟨neg_one_le_top _, top_le _⟩),
    ← sum_tauOf, dotProduct_onesCol]
  exact Finset.sum_congr rfl fun k _ =>
    congrFun (chainedTopCount_eq n r d) k

/-- C2a in the manuscript's printed form: for sorted `d` the gaps are
the ℕ-differences `δᵢ = dᵢ − dᵢ₋₁ ≥ 0` of `thm-main`.  `Monotone d` is
spent **only** on this rewriting of the gaps. -/
theorem card_chainedTuples_of_monotone (n r : ℕ) {d : Fin (r + 1) → ℕ}
    (hd : Monotone d) :
    #(chainedTuples n (r + 1) d) =
      uVec n ᵥ* Tprod n r (fun i => ((d i.succ - d i.castSucc : ℕ) : ℤ)) ⬝ᵥ
        onesCol n := by
  rw [card_chainedTuples, gaps_eq_of_monotone hd]

/-! ## C2b: `thm-main` modulo the surjectivity of `thm-chaining` -/

/-- Article 2's `FF(d⃗)` (`def-fn`, `eq:auto-7`): the sums
`∑ᵢ shift^{dᵢ}(s⃗ᵢ)` over **all** tuples from `𝓕_n` — ℕ-valued in
absolute degrees, per rung C1's total-function convention (the
manuscript's vectors of length `n + d_r + 1`, extended by zero). -/
def ffSetN (n : ℕ) {r : ℕ} (d : Fin r → ℕ) : Set (ℕ → ℕ) :=
  {x | ∃ s : Fin r → Fin (n + 1) → ℕ, (∀ i, s i ∈ Fn n) ∧ Phi d s = x}

theorem coe_chainedTuples (n r : ℕ) (d : Fin r → ℕ) :
    (chainedTuples n r d : Set (Fin r → Fin (n + 1) → ℕ)) =
      {s | (∀ i, s i ∈ Fn n) ∧ Chained d s} := by
  ext s
  simp [mem_chainedTuples]

/-- **C2b: `thm-main` as printed, modulo one explicit hypothesis.**
`hsurj` is the surjectivity half of `thm-chaining` — every element of
`FF(d⃗)` is the sum of a *chained* tuple.  That half is **open
combinatorially**; its known proof is algebraic, through the Amata–Crupi
lex theory, and formalising it is rung C3, a non-target.  The paper
proves `thm-main` "modulo" the same statement, and the Lean says the
same.  Injectivity needs no hypothesis: it is rung C1's
`phi_injOn_chained`, via the explicit water-filling inverse. -/
theorem card_ffSetN (n r : ℕ) (d : Fin (r + 1) → ℕ)
    (hsurj : Set.SurjOn (Phi d)
      {s : Fin (r + 1) → Fin (n + 1) → ℕ | (∀ i, s i ∈ Fn n) ∧ Chained d s}
      (ffSetN n d)) :
    (ffSetN n d).ncard =
      uVec n ᵥ* Tprod n r (gaps d) ⬝ᵥ onesCol n := by
  have himg : ffSetN n d =
      Phi d '' {s | (∀ i, s i ∈ Fn n) ∧ Chained d s} := by
    refine Set.Subset.antisymm hsurj ?_
    rintro x ⟨s, ⟨hF, -⟩, rfl⟩
    exact ⟨s, hF, rfl⟩
  rw [himg, Set.InjOn.ncard_image (phi_injOn_chained n (r + 1) d),
    ← coe_chainedTuples, Set.ncard_coe_finset, card_chainedTuples]

/-- C2b in the manuscript's literally printed form (`thm-main` verbatim,
still modulo `thm-chaining`'s surjectivity): sorted `d`, gaps as the
non-negative differences `δᵢ = dᵢ − dᵢ₋₁ ∈ ℕ`. -/
theorem card_ffSetN_of_monotone (n r : ℕ) {d : Fin (r + 1) → ℕ}
    (hd : Monotone d)
    (hsurj : Set.SurjOn (Phi d)
      {s : Fin (r + 1) → Fin (n + 1) → ℕ | (∀ i, s i ∈ Fn n) ∧ Chained d s}
      (ffSetN n d)) :
    (ffSetN n d).ncard =
      uVec n ᵥ* Tprod n r (fun i => ((d i.succ - d i.castSucc : ℕ) : ℤ)) ⬝ᵥ
        onesCol n := by
  rw [card_ffSetN n r d hsurj, gaps_eq_of_monotone hd]

/-! ## `cor-r1`: the rank-one sanity anchor -/

/-- `cor-r1`, first equality: `∑_τ u[τ] = |𝓕_n|` — the row sums of `A`
total the whole of `𝓕_n`. -/
theorem sum_uVec (n : ℕ) : ∑ k : Fin (n + 2), uVec n k = #(Fn n) := by
  rw [Finset.card_eq_sum_card_fiberwise
    (f := fun s : Fin (n + 1) → ℕ => top s)
    (t := Finset.Icc (-1 : ℤ) (n : ℤ))
    (fun s _ => Finset.mem_Icc.mpr ⟨neg_one_le_top _, top_le _⟩),
    ← sum_tauOf]
  exact Finset.sum_congr rfl fun k _ => uVec_eq_card n k

/-- `cor-r1`: at rank one the count is `|𝓕_n|` itself (Linusson's own
count `F^n(n)`), through C2a with the empty matrix product. -/
theorem card_chainedTuples_one (n : ℕ) (d : Fin 1 → ℕ) :
    #(chainedTuples n 1 d) = #(Fn n) := by
  rw [card_chainedTuples n 0 d, Tprod_zero, Matrix.vecMul_one,
    dotProduct_onesCol, sum_uVec]

end ExteriorConvex


==> anc/lean/ExteriorConvex/Spine/Complexes.lean <==
/-
Copyright (c) 2026 Jan Snellman. All rights reserved.

# Rung 1 of the §§4–6 formalisation: order ideals, complexes and `f`-vectors

Formalisation of `def-complex` and `def-proper` from
`article/exterior-convex_article1_latest.org`, together with the supporting
facts the later rungs (local LYM, Kozlov's theorem, the sumset identity)
consume, per `working-notes/PLAN-formalise-rungs-1-4.org`.

Conventions, fixed by the plan:

* Everything here lives in the **degree-0-inclusive space** `Fin (n + 1) → ℝ`:
  the `f`-vector of a complex on `[n]` has entry `j` equal to `f_j`, so entry
  `0` is `f₀`.  This is the manuscript's `x₀,…,x_n`, the space `thm-main` is
  stated in.  It is *not* the existing development's dropped space
  `Fin N → ℝ` (`Kozlov.lean`, `Count.lean`, coordinates 1-indexed via
  `c.val + 1`); the bridge between the two spaces is the translation term of
  the manuscript's `eq:koz-as-ra` and is deliberately **not formalised here**
  — see the comment at `projIncl` below for where it would go.
* `fEntry` is valued in `ℕ` and cast to `ℝ` once, in `fvec`.
* Mathlib has no abstract simplicial complex (its `SimplicialComplex` is the
  geometric one), which is why `IsOrderIdeal`/`IsComplex` are defined here.
-/
import Mathlib

open Finset

namespace ExteriorConvex

variable {n : ℕ}

/-- `def-complex`: an order ideal of the subset lattice `𝒫([n])` — a family
of subsets of `Fin n` closed under taking subsets.  The manuscript's `𝒟 n`.
Following the manuscript's convention of 2026-09-13 exactly, the **empty
family qualifies** (the condition holds vacuously), and so do order ideals
omitting some singleton. -/
def IsOrderIdeal (D : Finset (Finset (Fin n))) : Prop :=
  ∀ ⦃s t : Finset (Fin n)⦄, s ∈ D → t ⊆ s → t ∈ D

/-- `def-complex`: a simplicial complex on `[n]` in the strict sense — the
manuscript's convention (iii), Kozlov's convention: an order ideal containing
`∅` and every singleton.  The manuscript's `𝒮 n`. -/
structure IsComplex (D : Finset (Finset (Fin n))) : Prop where
  ideal : IsOrderIdeal D
  empty_mem : (∅ : Finset (Fin n)) ∈ D
  singleton_mem : ∀ i : Fin n, ({i} : Finset (Fin n)) ∈ D

/-- A complex is in particular a non-empty family. -/
theorem IsComplex.nonempty {D : Finset (Finset (Fin n))} (hD : IsComplex D) :
    D.Nonempty :=
  ⟨∅, hD.empty_mem⟩

/-- `eq:complex`: `f_j(Δ)`, the number of faces of cardinality `j` (the
manuscript's cardinality convention, matching Kozlov).  Valued in `ℕ`;
cast once, in `fvec`. -/
def fEntry (D : Finset (Finset (Fin n))) (j : ℕ) : ℕ :=
  #(D.filter fun s => #s = j)

/-- The `f`-vector of an order ideal as a point of the degree-0-inclusive
space `Fin (n+1) → ℝ`. -/
def fvec (D : Finset (Finset (Fin n))) : Fin (n + 1) → ℝ :=
  fun j => (fEntry D j.val : ℝ)

/-- `def-proper` / `eq:proper`: `S_n`, the set of `f`-vectors of simplicial
complexes on `[n]` (equivalently, by `prop-dictionary` and `def-proper`, the
set of proper Hilbert functions).  Every element begins `(1, n, …)`. -/
def Sset (n : ℕ) : Set (Fin (n + 1) → ℝ) :=
  {x | ∃ D, IsComplex D ∧ fvec D = x}

/-! ## Supporting fact 1: the degree-0 entry, and the empty-ideal split

The manuscript (after `def-complex`, and `prop-dictionary`(3)) makes the
split explicit: `f₀(Δ) = 1` for every non-empty order ideal, and
`f₀(∅) = 0`. -/

/-- Every `fEntry` of the empty order ideal vanishes; in particular
`f₀(∅) = 0`, the manuscript's empty-ideal case. -/
@[simp] theorem fEntry_empty (j : ℕ) :
    fEntry (∅ : Finset (Finset (Fin n))) j = 0 := by
  simp [fEntry]

/-- A non-empty order ideal contains the empty face. -/
theorem IsOrderIdeal.empty_mem {D : Finset (Finset (Fin n))}
    (hD : IsOrderIdeal D) (hne : D.Nonempty) : (∅ : Finset (Fin n)) ∈ D := by
  obtain ⟨s, hs⟩ := hne
  exact hD hs (empty_subset s)

/-- `f₀(Δ) = 1` for every non-empty order ideal `Δ`. -/
theorem fEntry_zero {D : Finset (Finset (Fin n))} (hD : IsOrderIdeal D)
    (hne : D.Nonempty) : fEntry D 0 = 1 := by
  have hfilter : D.filter (fun s => #s = 0) = {∅} := by
    ext s
    simp only [mem_filter, card_eq_zero, mem_singleton]
    exact ⟨fun h => h.2, fun h => ⟨h ▸ hD.empty_mem hne, h⟩⟩
  rw [fEntry, hfilter, card_singleton]

/-- Conversely, an order ideal with `f₀ = 1` is non-empty. -/
theorem nonempty_of_fEntry_zero {D : Finset (Finset (Fin n))}
    (h : fEntry D 0 = 1) : D.Nonempty := by
  by_contra hne
  rw [not_nonempty_iff_eq_empty] at hne
  subst hne
  simp at h

/-! ## Supporting fact 2: properness -/

/-- Properness (`def-proper`): a complex on `[n]` has `f₁ = n`, since it
contains every singleton and nothing else has cardinality one. -/
theorem fEntry_one {D : Finset (Finset (Fin n))} (hD : IsComplex D) :
    fEntry D 1 = n := by
  have hfilter : D.filter (fun s => #s = 1) =
      Finset.univ.image (fun i : Fin n => ({i} : Finset (Fin n))) := by
    ext s
    simp only [mem_filter, card_eq_one, mem_image, mem_univ, true_and]
    constructor
    · rintro ⟨-, a, rfl⟩
      exact ⟨a, rfl⟩
    · rintro ⟨a, rfl⟩
      exact ⟨hD.singleton_mem a, a, rfl⟩
  rw [fEntry, hfilter, card_image_of_injective _ Finset.singleton_injective,
    card_univ, Fintype.card_fin]

/-! ## Supporting fact 3: the trivial bounds -/

/-- `f_j = 0` beyond the ambient dimension: a subset of `[n]` has at most `n`
elements.  (No complex hypothesis is needed.) -/
theorem fEntry_eq_zero_of_lt {D : Finset (Finset (Fin n))} {j : ℕ}
    (hj : n < j) : fEntry D j = 0 := by
  rw [fEntry, card_eq_zero, filter_eq_empty_iff]
  intro s _
  have hcard : #s ≤ n := by
    simpa using card_le_card (subset_univ s)
  omega

/-- `f_j(Δ) ≤ C(n, j)` always: there are only `C(n, j)` subsets of `[n]` of
cardinality `j`. -/
theorem fEntry_le_choose (D : Finset (Finset (Fin n))) (j : ℕ) :
    fEntry D j ≤ n.choose j := by
  have hsub : D.filter (fun s => #s = j) ⊆ Finset.univ.powersetCard j := by
    intro s hs
    rw [mem_powersetCard]
    exact ⟨subset_univ s, (mem_filter.mp hs).2⟩
  calc fEntry D j ≤ #(Finset.univ.powersetCard j) := card_le_card hsub
    _ = n.choose j := by rw [card_powersetCard, card_univ, Fintype.card_fin]

/-! ## Supporting fact 4: `S_n` is finite and non-empty

Finiteness is load-bearing, not hygiene: it makes every convex hull below a
hull of a finite set, which is the only case `Bridge.lean` handles. -/

/-- `S_n` is a finite set: it is the image of the finite type
`Finset (Finset (Fin n))` under `fvec`. -/
theorem Sset_finite (n : ℕ) : (Sset n).Finite := by
  have himage : Sset n = fvec '' {D : Finset (Finset (Fin n)) | IsComplex D} :=
    rfl
  rw [himage]
  exact (Set.toFinite _).image _

/-- `S_n` is non-empty for every `n`: the full power set of `[n]` is a
complex (for `n = 0` it is `{∅}`, the complex with the empty face only). -/
theorem Sset_nonempty (n : ℕ) : (Sset n).Nonempty := by
  refine ⟨fvec (Finset.univ : Finset (Finset (Fin n))), Finset.univ, ?_, rfl⟩
  exact ⟨fun s t _ _ => mem_univ t, mem_univ _, fun i => mem_univ _⟩

/-! ## Supporting fact 5: the shift and the projection

`def-shift`: `shift^d : ℝ^{n+1} → ℝ^{N+1}` prepends `d` zeros to the whole
vector — degree-0 entry included — and pads with zeros on the right.  It is
the coordinate inclusion `e_j ↦ e_{j+d}`, and its *linearity* (rather than
affinity) is what makes `thm-main` come out with no leftover translation
vector, so it is packaged as a `LinearMap` (`LinearMap.image_convexHull`
needs exactly that). -/

/-- `def-shift`, degree-0-inclusively: the linear map
`(Fin (n+1) → ℝ) →ₗ[ℝ] (Fin (N+1) → ℝ)` with entry `j` of the image equal to
entry `j - d` of the argument when `d ≤ j ≤ d + n`, and `0` otherwise. -/
def shiftIncl (N d : ℕ) : (Fin (n + 1) → ℝ) →ₗ[ℝ] (Fin (N + 1) → ℝ) where
  toFun x := fun j =>
    if h : d ≤ j.val ∧ j.val - d ≤ n then x ⟨j.val - d, Nat.lt_succ_of_le h.2⟩
    else 0
  map_add' x y := by
    funext j
    by_cases h : d ≤ j.val ∧ j.val - d ≤ n
    · simp only [Pi.add_apply, dite_eq_left h]
    · simp only [Pi.add_apply, dite_eq_right h, add_zero]
  map_smul' c x := by
    funext j
    by_cases h : d ≤ j.val ∧ j.val - d ≤ n
    · simp only [Pi.smul_apply, dite_eq_left h, RingHom.id_apply, smul_eq_mul]
    · simp only [Pi.smul_apply, dite_eq_right h, RingHom.id_apply, smul_eq_mul,
        mul_zero]

@[simp] theorem shiftIncl_apply (N d : ℕ) (x : Fin (n + 1) → ℝ)
    (j : Fin (N + 1)) :
    shiftIncl N d x j =
      if h : d ≤ j.val ∧ j.val - d ≤ n then x ⟨j.val - d, Nat.lt_succ_of_le h.2⟩
      else 0 := rfl

/-- The projection `π` of the manuscript's §"Notation", forgetting the
degree-0 entry: `(x₀, x₁, …, x_n) ↦ (x₁, …, x_n)`, as a linear map.

**The seam with the existing development is here and is deliberately left
open**: the existing files (`Kozlov.lean`, `Count.lean`) live in the dropped
space `Fin N → ℝ` with coordinates 1-indexed via `c.val + 1`, and identifying
`projIncl '' (convexHull ℝ (Sset n))` with their `rasimp`/Kozlov-simplex
objects is exactly the translation term of the manuscript's `eq:koz-as-ra`.
That reconciliation is out of scope per the plan
(`working-notes/PLAN-formalise-rungs-1-4.org`, Conventions), and would go
here if ever undertaken. -/
def projIncl : (Fin (n + 1) → ℝ) →ₗ[ℝ] (Fin n → ℝ) where
  toFun x := fun j => x j.succ
  map_add' _ _ := rfl
  map_smul' _ _ := rfl

@[simp] theorem projIncl_apply (x : Fin (n + 1) → ℝ) (j : Fin n) :
    projIncl x j = x j.succ := rfl

end ExteriorConvex


==> anc/lean/ExteriorConvex/Spine/EdgeCases.lean <==
/-
Copyright (c) 2026 Jan Snellman. All rights reserved.

# After the rungs: the formalisable parts of `prop-edge-cases`

The corollaries of `working-notes/PLAN-formalise-rungs-1-4.org`'s "Then,
and only then" section: parts 1 and 3 of `prop-edge-cases` from
`article/exterior-convex_article1_latest.org`.

Of the proposition's five parts, exactly two are formalisable tonight, and
that count is itself the finding of the companion assessment
(`working-notes/PLAN-formalise-prop-edge-cases.org`):

* **Part 1** (`edge_case_r_one`): at `r = 1`, `d₁ = 0`, the main theorem
  *is* Kozlov's theorem — `ffSet` collapses to `S_n` (`ffSet_r_one`) and
  `shift⁰` is the identity (`shiftIncl_zero`).
* **Part 2** (tied degrees) is **not a theorem**: the hypotheses of
  `thm-main` already permit ties — in `Sumset.lean` the shift vector
  `d : Fin r → ℕ` carries no distinctness condition to remove.  Nothing to
  state; deliberately no Lean here.
* **Part 3** (`edge_case_n_one`): at `n = 1` both sides are the single
  point `∑_i shift^{d_i}(1,1)`, via `Sset_one : S₁ = {(1,1)}`.
* **Part 4** (`n = 0` excluded) is **not a theorem either**: it is the
  remark explaining why `thm-kozlov` carries `n ≥ 1` (the vertex list is
  empty at `n = 0`), which in Lean is visible as the hypothesis `hn : 1 ≤ n`
  of `kozlov` — a hypothesis, not a statement.  Deliberately no Lean here.
* **Part 5** (dropping properness) needs the permissive variant of
  Kozlov's theorem (`rem-properness`), which is rung 5 and out of tonight's
  scope.
-/
import Mathlib
import ExteriorConvex.Spine.Complexes
import ExteriorConvex.Spine.LYM
import ExteriorConvex.Spine.KozlovThm
import ExteriorConvex.Spine.Sumset

open Finset
open scoped Pointwise

namespace ExteriorConvex

variable {n N : ℕ} {r : ℕ}

/-- `shift⁰` into the same space is the identity. -/
theorem shiftIncl_zero (x : Fin (n + 1) → ℝ) : shiftIncl n 0 x = x := by
  funext j
  rw [shiftIncl_apply, dite_eq_left ⟨Nat.zero_le _, by omega⟩]
  rfl

/-- At `r = 1`, `d₁ = 0`: the achievable set is `S_n` itself. -/
theorem ffSet_r_one : ffSet n n (fun _ : Fin 1 => 0) = Sset n := by
  ext x
  constructor
  · rintro ⟨D, hD, rfl⟩
    rw [ffvec_eq_sum_shift, Fin.sum_univ_one, shiftIncl_zero]
    exact ⟨D 0, hD 0, rfl⟩
  · rintro ⟨D, hD, rfl⟩
    exact ⟨fun _ => D, fun _ => hD,
      by rw [ffvec_eq_sum_shift, Fin.sum_univ_one, shiftIncl_zero]⟩

/-- `prop-edge-cases`(1): for `r = 1` (so `d₁ = 0`, `N = n`) the main
theorem is Kozlov's theorem, with no index shift and no leftover
translation. -/
theorem edge_case_r_one (hn : 1 ≤ n) :
    convexHull ℝ (ffSet n n (fun _ : Fin 1 => 0)) =
      convexHull ℝ (skelSet n) := by
  rw [ffSet_r_one, kozlov hn]

/-- `𝒮₁` realises the single `f`-vector `(1, 1)`: `S₁ = {(1,1)}`
(`prop-edge-cases`(3)'s computation). -/
theorem Sset_one : Sset 1 = {(fun _ => 1 : Fin 2 → ℝ)} := by
  ext x
  rw [Set.mem_singleton_iff]
  constructor
  · rintro ⟨D, hD, rfl⟩
    funext j
    show (fEntry D j.val : ℝ) = 1
    have hj : j.val = 0 ∨ j.val = 1 := by omega
    rcases hj with h | h
    · rw [h, fEntry_zero hD.ideal hD.nonempty, Nat.cast_one]
    · rw [h, fEntry_one hD, Nat.cast_one]
  · rintro rfl
    have hD : IsComplex (Finset.univ : Finset (Finset (Fin 1))) :=
      ⟨fun s t _ _ => mem_univ t, mem_univ _, fun i => mem_univ _⟩
    refine ⟨Finset.univ, hD, ?_⟩
    funext j
    show (fEntry Finset.univ j.val : ℝ) = 1
    have hj : j.val = 0 ∨ j.val = 1 := by omega
    rcases hj with h | h
    · rw [h, fEntry_zero hD.ideal hD.nonempty, Nat.cast_one]
    · rw [h, fEntry_one hD, Nat.cast_one]

/-- `prop-edge-cases`(3): for `n = 1` both sides of the main theorem reduce
to the single point `∑_i shift^{d_i}(1,1)`. -/
theorem edge_case_n_one (N : ℕ) (d : Fin r → ℕ) :
    convexHull ℝ (ffSet 1 N d) =
      {∑ i, shiftIncl N (d i) (fun _ => 1 : Fin 2 → ℝ)} := by
  rw [main 1 N d, Sset_one]
  have hterm : ∀ i : Fin r,
      shiftIncl N (d i) '' convexHull ℝ {(fun _ => 1 : Fin 2 → ℝ)} =
        {shiftIncl N (d i) (fun _ => 1 : Fin 2 → ℝ)} := by
    intro i
    rw [convexHull_singleton, Set.image_singleton]
  rw [Finset.sum_congr rfl fun i _ => hterm i]
  exact Set.finsetSum_singleton _ _

end ExteriorConvex


==> anc/lean/ExteriorConvex/Spine/KozlovThm.lean <==
/-
Copyright (c) 2026 Jan Snellman. All rights reserved.

# Rung 3 of the §§4–6 formalisation: Kozlov's theorem

Formalisation of `thm-kozlov` (Kozlov 1997, Theorem 4.1) from
`article/exterior-convex_article1_latest.org`, per
`working-notes/PLAN-formalise-rungs-1-4.org`, in the degree-0-inclusive
space; the file is `Kozlov1` because `Kozlov.lean` (the §8 extremal-matrix
layer, in the dropped space) is taken.

* `kozlov`: `conv(S_n) = conv{F̃_1,…,F̃_n}`, both hulls inclusive.
  The `⊆` inclusion is properness (`fEntry_one`) + local LYM (`lym`) +
  `convexHull_min` into the chain set of rung 2; the `⊇` inclusion exhibits
  each skeleton point as the `f`-vector of the complete `j`-skeleton
  `skelComplex n j`.
* `hull_Sset_eq` is `cor-facets` read inclusively: `Koz(n) = conv(S_n)`
  (`def-kozsimplex`) is cut out by `x₀ = 1`, `x₁ = n`, the LYM chain, and
  `x_n ≥ 0`.  The manuscript's `cor-facets` states this for `proj(Koz(n))`
  in the dropped space and adds that the `n` inequalities are exactly the
  facets; the projection is the out-of-scope seam (see `projIncl` in
  `Complexes.lean`), and the facet clause is dimension talk resting on
  `lem-mu`'s unformalised affine-independence clause, so **neither is
  formalised** — what is proved is the hyperplane/half-space description
  itself.
-/
import Mathlib
import ExteriorConvex.Spine.Complexes
import ExteriorConvex.Spine.LYM

open Finset

namespace ExteriorConvex

variable {n : ℕ}

/-! ## The `⊆` direction: `f`-vectors satisfy the chain -/

/-- The `f`-vector of a simplicial complex satisfies the chain description:
`x₀ = 1` (non-emptiness), `x₁ = n` (properness), the LYM chain (`lem-lym`),
and `x_n ≥ 0` (a cardinality).  This is the `⊆` computation in
`thm-kozlov`'s proof. -/
theorem Sset_subset_lymChain (hn : 1 ≤ n) : Sset n ⊆ lymChain n := by
  rintro _ ⟨D, hD, rfl⟩
  refine ⟨?_, ?_, ?_, ?_⟩
  · show (fEntry D (0 : Fin (n + 1)).val : ℝ) = 1
    rw [Fin.val_zero, fEntry_zero hD.ideal hD.nonempty, Nat.cast_one]
  · rw [fin_one_eq hn]
    show (fEntry D 1 : ℝ) = (n : ℝ)
    rw [fEntry_one hD]
  · intro j hj hjn
    exact lym hD.ideal hj hjn
  · exact Nat.cast_nonneg _

/-! ## The `⊇` direction: each skeleton is achieved -/

/-- The complete `j`-skeleton on `[n]`: all subsets of `[n]` of cardinality
at most `j`.  (`thm-kozlov`'s proof: "each `F̃_j` is itself the `f`-vector of
the complete `j`-skeleton".) -/
def skelComplex (n j : ℕ) : Finset (Finset (Fin n)) :=
  Finset.univ.filter (fun s => #s ≤ j)

/-- The complete `j`-skeleton is a simplicial complex for `j ≥ 1`. -/
theorem isComplex_skelComplex {j : ℕ} (hj : 1 ≤ j) :
    IsComplex (skelComplex n j) where
  ideal := by
    intro s t hs hts
    rw [skelComplex, mem_filter] at hs ⊢
    exact ⟨mem_univ t, le_trans (card_le_card hts) hs.2⟩
  empty_mem := by
    rw [skelComplex, mem_filter]
    simp
  singleton_mem := by
    intro i
    rw [skelComplex, mem_filter]
    simpa using hj

/-- Face counts of the complete `j`-skeleton, below the cutoff. -/
theorem fEntry_skelComplex_of_le {j k : ℕ} (hk : k ≤ j) :
    fEntry (skelComplex n j) k = n.choose k := by
  rw [fEntry]
  have hfilter : (skelComplex n j).filter (fun s => #s = k) =
      Finset.univ.powersetCard k := by
    ext s
    simp only [skelComplex, mem_filter, mem_univ, true_and, mem_powersetCard,
      filter_filter]
    constructor
    · rintro ⟨-, h⟩
      exact ⟨subset_univ s, h⟩
    · rintro ⟨-, h⟩
      omega
  rw [hfilter, card_powersetCard, card_univ, Fintype.card_fin]

/-- Face counts of the complete `j`-skeleton, above the cutoff. -/
theorem fEntry_skelComplex_of_gt {j k : ℕ} (hk : j < k) :
    fEntry (skelComplex n j) k = 0 := by
  rw [fEntry, card_eq_zero, filter_eq_empty_iff]
  intro s hs
  rw [skelComplex, mem_filter] at hs
  omega

/-- The `f`-vector of the complete `j`-skeleton is the skeleton point
`skel n j` of `eq:skeleton`.  (True for `j = 0` as well: both sides are
`e₀`, cf. `rem-properness`.) -/
theorem fvec_skelComplex (j : ℕ) :
    fvec (skelComplex n j) = skel n j := by
  funext i
  show (fEntry (skelComplex n j) i.val : ℝ) = skel n j i
  rcases Nat.eq_zero_or_pos i.val with h0 | hpos
  · rw [h0, fEntry_skelComplex_of_le (Nat.zero_le j), Nat.choose_zero_right]
    simp [skel, h0]
  · by_cases hij : i.val ≤ j
    · rw [fEntry_skelComplex_of_le hij]
      simp only [skel]
      rw [ite_eq_right (by omega), ite_eq_left hij]
    · rw [fEntry_skelComplex_of_gt (by omega)]
      simp only [skel]
      rw [ite_eq_right (by omega), ite_eq_right hij, Nat.cast_zero]

/-- Every skeleton point is an achieved `f`-vector: `skelSet n ⊆ S_n`. -/
theorem skelSet_subset_Sset : skelSet n ⊆ Sset n := by
  rintro _ ⟨j, hj, rfl⟩
  rw [Set.mem_Icc] at hj
  exact ⟨skelComplex n j, isComplex_skelComplex hj.1, fvec_skelComplex j⟩

/-! ## Kozlov's theorem -/

/-- `thm-kozlov` (Kozlov 1997, Theorem 4.1), in the degree-0-inclusive
space: the convex hull of the `f`-vectors of the simplicial complexes on
`[n]` is the convex hull of the `n` skeleton points.  (The manuscript's
"an `(n−1)`-dimensional simplex" clause rests on `lem-mu`'s
affine-independence clause and is not formalised — see `LYM.lean`.) -/
theorem kozlov (hn : 1 ≤ n) :
    convexHull ℝ (Sset n) = convexHull ℝ (skelSet n) := by
  apply Set.Subset.antisymm
  · rw [hull_skel_eq hn]
    exact convexHull_min (Sset_subset_lymChain hn) (convex_lymChain n)
  · exact convexHull_mono skelSet_subset_Sset

/-- `cor-facets`, read in the inclusive space (and `def-kozsimplex`):
the Kozlov simplex `Koz(n) = conv(S_n)` is exactly the chain set —
`x₀ = 1`, `x₁ = n`, `x_j/C(n,j) ≥ x_{j+1}/C(n,j+1)` for `1 ≤ j ≤ n−1`,
`x_n ≥ 0`.  See the file header for what of `cor-facets` this does *not*
carry (the projection to `ℝ^n`, and the "exactly the facets" clause). -/
theorem hull_Sset_eq (hn : 1 ≤ n) :
    convexHull ℝ (Sset n) = lymChain n := by
  rw [kozlov hn, hull_skel_eq hn]

end ExteriorConvex


==> anc/lean/ExteriorConvex/Spine/LYM.lean <==
/-
Copyright (c) 2026 Jan Snellman. All rights reserved.

# Rung 2 of the §§4–6 formalisation: local LYM and the chain description

Formalisation of `lem-lym` and `lem-mu` from
`article/exterior-convex_article1_latest.org`, per
`working-notes/PLAN-formalise-rungs-1-4.org`.

* `lym` is `lem-lym`, the local Lubell–Yamamoto–Meshalkin inequality for an
  order ideal, transported from Mathlib's downward-shadow form
  (`Finset.local_lubell_yamamoto_meshalkin_inequality_div`): Mathlib indexes
  downward through the shadow `∂𝒜`; our statement is upward on a
  downward-closed family, and downward closure gives `∂𝒜 ⊆ {σ ∈ Δ : |σ| = j}`.
* `skel n j` is `eq:skeleton` in the degree-0-inclusive space: the `f`-vector
  of the complete `j`-skeleton, with the leading `1` the manuscript's `F̃_j`
  drops (see the footnote to `eq:skeleton` — the tilde is Kozlov's, the
  dropped entry is ours, and here we keep it).
* `hull_skel_eq` is `lem-mu`, the LYM-chain description of
  `conv{F̃_1,…,F̃_n}`, inclusively.  The affine-independence / "this is an
  `(n-1)`-simplex" clause of `lem-mu` is **deliberately not formalised**
  (plan, Rung 2: not needed for rungs 3–4).
-/
import Mathlib
import ExteriorConvex.Spine.Complexes

open Finset
open scoped FinsetFamily

namespace ExteriorConvex

variable {n : ℕ}

/-! ## Local LYM, transported -/

/-- `lem-lym`: for an order ideal `Δ ∈ 𝒟_n` and `1 ≤ j ≤ n - 1`,
`f_{j+1}(Δ)/C(n,j+1) ≤ f_j(Δ)/C(n,j)`.

Transported from Mathlib's
`Finset.local_lubell_yamamoto_meshalkin_inequality_div`, which bounds `#𝒜`
against its shadow `#(∂𝒜)`: take `𝒜` to be the `(j+1)`-faces of `Δ`; downward
closure puts `∂𝒜` among the `j`-faces.

(The hypotheses `hj`, `hjn` are the manuscript's range; the Lean proof does
not need them, but the statement keeps them to match `lem-lym` exactly.) -/
theorem lym {D : Finset (Finset (Fin n))} (hD : IsOrderIdeal D) {j : ℕ}
    (_hj : 1 ≤ j) (_hjn : j ≤ n - 1) :
    (fEntry D (j + 1) : ℝ) / (n.choose (j + 1) : ℝ) ≤
      (fEntry D j : ℝ) / (n.choose j : ℝ) := by
  classical
  set 𝒜 : Finset (Finset (Fin n)) := D.filter (fun s => #s = j + 1) with h𝒜
  have hsized : (𝒜 : Set (Finset (Fin n))).Sized (j + 1) := fun s hs =>
    (mem_filter.mp hs).2
  have hlym := Finset.local_lubell_yamamoto_meshalkin_inequality_div
    (𝕜 := ℝ) j.succ_ne_zero hsized
  rw [Fintype.card_fin, Nat.succ_sub_one] at hlym
  have hshadow : ∂ 𝒜 ⊆ D.filter (fun s => #s = j) := by
    intro t ht
    rw [mem_shadow_iff] at ht
    obtain ⟨s, hs, a, ha, rfl⟩ := ht
    rw [mem_filter] at hs ⊢
    exact ⟨hD hs.1 (erase_subset a s),
      by rw [card_erase_of_mem ha, hs.2]; omega⟩
  have hle : (#(∂ 𝒜) : ℝ) ≤ (fEntry D j : ℝ) := by
    exact_mod_cast card_le_card hshadow
  calc (fEntry D (j + 1) : ℝ) / (n.choose (j + 1) : ℝ)
      = (#𝒜 : ℝ) / (n.choose (j + 1) : ℝ) := rfl
    _ ≤ (#(∂ 𝒜) : ℝ) / (n.choose j : ℝ) := hlym
    _ ≤ (fEntry D j : ℝ) / (n.choose j : ℝ) := by gcongr

/-! ## The skeleta and the LYM chain -/

/-- `eq:skeleton`, in the degree-0-inclusive space: the `f`-vector of the
complete `j`-skeleton on `[n]` — entry `0` is `1`, entries `1..j` are
`C(n,i)`, the rest `0`. -/
def skel (n j : ℕ) : Fin (n + 1) → ℝ := fun i =>
  if i.val = 0 then 1 else if i.val ≤ j then (n.choose i.val : ℝ) else 0

/-- The set of skeleta `{F̃_1, …, F̃_n}`, inclusively. -/
def skelSet (n : ℕ) : Set (Fin (n + 1) → ℝ) := skel n '' Set.Icc 1 n

/-- The right-hand side of `eq:mu` (`lem-mu`), in inclusive coordinates:
`x₀ = 1`, `μ₁ = 1` (i.e. `x₁ = n`), the LYM chain `μ_j ≥ μ_{j+1}` for
`1 ≤ j ≤ n-1`, and `μ_n ≥ 0`. -/
def lymChain (n : ℕ) : Set (Fin (n + 1) → ℝ) :=
  {x | x 0 = 1 ∧ x 1 = (n : ℝ) ∧
    (∀ j, (hj : 1 ≤ j) → (hjn : j ≤ n - 1) →
      x ⟨j + 1, by omega⟩ / (n.choose (j + 1) : ℝ) ≤
        x ⟨j, by omega⟩ / (n.choose j : ℝ)) ∧
    0 ≤ x (Fin.last n)}

/-- For `n ≥ 1` the `Fin`-literal `1` really is the coordinate `1`.
(Utility; rung 3 uses it too.) -/
theorem fin_one_eq (hn : 1 ≤ n) :
    (1 : Fin (n + 1)) = ⟨1, by omega⟩ := by
  apply Fin.ext
  rw [Fin.val_one']
  exact Nat.mod_eq_of_lt (by omega)

/-- The chain set is convex: an intersection of two hyperplanes and finitely
many half-spaces, checked directly. -/
theorem convex_lymChain (n : ℕ) : Convex ℝ (lymChain n) := by
  intro x hx y hy a b ha hb hab
  obtain ⟨hx0, hx1, hxc, hxn⟩ := hx
  obtain ⟨hy0, hy1, hyc, hyn⟩ := hy
  refine ⟨?_, ?_, ?_, ?_⟩
  · simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul, hx0, hy0, mul_one]
    exact hab
  · simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul, hx1, hy1]
    rw [← add_mul, hab, one_mul]
  · intro j hj hjn
    have h1 := hxc j hj hjn
    have h2 := hyc j hj hjn
    simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul, add_div,
      mul_div_assoc]
    exact add_le_add (mul_le_mul_of_nonneg_left h1 ha)
      (mul_le_mul_of_nonneg_left h2 hb)
  · simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul]
    exact add_nonneg (mul_nonneg ha hxn) (mul_nonneg hb hyn)

/-- Each skeleton satisfies the chain description: `skelSet n ⊆` the RHS of
`eq:mu`.  (The easy half of the manuscript's `lem-mu` computation.) -/
theorem skelSet_subset_lymChain (hn : 1 ≤ n) : skelSet n ⊆ lymChain n := by
  rintro _ ⟨j, hj, rfl⟩
  rw [Set.mem_Icc] at hj
  refine ⟨?_, ?_, ?_, ?_⟩
  · simp [skel]
  · rw [fin_one_eq hn]
    simp only [skel]
    rw [ite_eq_right one_ne_zero, ite_eq_left hj.1, Nat.choose_one_right]
  · intro k hk hkn
    have hCk : ((n.choose k : ℝ)) ≠ 0 :=
      Nat.cast_ne_zero.mpr (Nat.choose_pos (by omega)).ne'
    have hCk1 : ((n.choose (k + 1) : ℝ)) ≠ 0 :=
      Nat.cast_ne_zero.mpr (Nat.choose_pos (by omega)).ne'
    simp only [skel]
    rw [ite_eq_right (by omega : ¬(k + 1 = 0)), ite_eq_right (by omega : ¬(k = 0))]
    split_ifs with h1 h2 h2
    · rw [div_self hCk1, div_self hCk]
    · omega
    · rw [zero_div, div_self hCk]
      exact zero_le_one
    · rw [zero_div, zero_div]
  · simp only [skel, Fin.val_last]
    rw [ite_eq_right (by omega : ¬(n = 0))]
    split_ifs with h
    · exact Nat.cast_nonneg _
    · exact le_refl 0

/-! ## The reverse inclusion: reconstructing the convex combination

The manuscript's barycentric computation (`lem-mu`'s proof):
`λ_j = μ_j − μ_{j+1}` for `j < n`, `λ_n = μ_n`.  Here `muOf` is made total
with value `0` beyond `n`, so that uniformly `λ_j = μ_j − μ_{j+1}` on
`1 ≤ j ≤ n` and the sum telescopes.

(These four declarations were `private` until 2026-09-14; rung 5
(`Permissive.lean`, `lem-mu-permissive`) reuses the identical telescoping
machinery with the sum extended to start at `j = 0`, so they are now public.
Nothing about their statements or proofs changed.) -/

/-- The LYM ratio `μ_k(x) = x_k / C(n,k)` (`def-lym-ratios`), as a total
function of `k : ℕ`, zero beyond `n`. -/
noncomputable def muOf (n : ℕ) (x : Fin (n + 1) → ℝ) (k : ℕ) : ℝ :=
  if h : k ≤ n then x ⟨k, Nat.lt_succ_of_le h⟩ / (n.choose k : ℝ) else 0

theorem muOf_of_le {x : Fin (n + 1) → ℝ} {k : ℕ} (h : k ≤ n) :
    muOf n x k = x ⟨k, Nat.lt_succ_of_le h⟩ / (n.choose k : ℝ) :=
  dite_eq_left h

theorem muOf_of_gt {x : Fin (n + 1) → ℝ} {k : ℕ} (h : n < k) :
    muOf n x k = 0 :=
  dite_eq_right (by omega)

/-- Telescoping: `∑_{j=k}^{n} (μ_j − μ_{j+1}) = μ_k` for `k ≤ n`. -/
theorem sum_mu_telescope (x : Fin (n + 1) → ℝ) {k : ℕ} (hk : k ≤ n) :
    ∑ j ∈ Finset.Icc k n, (muOf n x j - muOf n x (j + 1)) = muOf n x k := by
  have hIcc : Finset.Icc k n = Finset.Ico k (n + 1) := by
    ext j
    simp only [Finset.mem_Icc, Finset.mem_Ico]
    omega
  rw [hIcc, Finset.sum_Ico_eq_sum_range]
  have hcongr : ∀ i ∈ Finset.range (n + 1 - k),
      muOf n x (k + i) - muOf n x (k + i + 1) =
        (fun i => muOf n x (k + i)) i - (fun i => muOf n x (k + i)) (i + 1) := by
    intro i _
    simp only []
    rw [← Nat.add_assoc]
  rw [Finset.sum_congr rfl hcongr, Finset.sum_range_sub' (fun i => muOf n x (k + i))]
  simp only [Nat.add_zero]
  rw [show k + (n + 1 - k) = n + 1 by omega, muOf_of_gt (Nat.lt_succ_self n),
    sub_zero]

/-- The hard half of `lem-mu`: a point of the chain set is a convex
combination of the skeleta, with barycentric coordinates
`λ_j = μ_j − μ_{j+1}`, `λ_n = μ_n`. -/
theorem lymChain_subset_hull (hn : 1 ≤ n) :
    lymChain n ⊆ convexHull ℝ (skelSet n) := by
  intro x hx
  obtain ⟨hx0, hx1, hxc, hxn⟩ := hx
  set w : ℕ → ℝ := fun j => muOf n x j - muOf n x (j + 1) with hw
  -- μ₁ = 1, from x₁ = n.
  have hmu1 : muOf n x 1 = 1 := by
    rw [muOf_of_le hn, ← fin_one_eq hn, hx1, Nat.choose_one_right,
      div_self (Nat.cast_ne_zero.mpr (by omega : n ≠ 0))]
  -- The weights are non-negative.
  have hw0 : ∀ j ∈ Finset.Icc 1 n, 0 ≤ w j := by
    intro j hj
    rw [Finset.mem_Icc] at hj
    rcases eq_or_lt_of_le hj.2 with hjn | hjn
    · subst hjn
      rw [hw]
      simp only []
      rw [muOf_of_gt (Nat.lt_succ_self j), sub_zero, muOf_of_le (le_refl j),
        Nat.choose_self, Nat.cast_one, div_one]
      exact hxn
    · have h := hxc j hj.1 (by omega)
      rw [hw]
      simp only []
      rw [muOf_of_le (by omega : j ≤ n), muOf_of_le (by omega : j + 1 ≤ n),
        sub_nonneg]
      exact h
  -- The weights sum to 1.
  have hsum : ∑ j ∈ Finset.Icc 1 n, w j = 1 := by
    rw [hw]
    rw [sum_mu_telescope x hn, hmu1]
  -- Each skeleton is a generator.
  have hz : ∀ j ∈ Finset.Icc 1 n, skel n j ∈ skelSet n := by
    intro j hj
    rw [Finset.mem_Icc] at hj
    exact Set.mem_image_of_mem _ (Set.mem_Icc.mpr hj)
  -- The convex combination reconstructs `x`.
  have hrepr : ∑ j ∈ Finset.Icc 1 n, w j • skel n j = x := by
    funext i
    rw [Finset.sum_apply]
    rcases Nat.eq_zero_or_pos i.val with hi0 | hipos
    · have hval : ∀ j ∈ Finset.Icc 1 n, (w j • skel n j) i = w j := by
        intro j hj
        rw [Pi.smul_apply, smul_eq_mul,
          show skel n j i = 1 by simp [skel, hi0], mul_one]
      rw [Finset.sum_congr rfl hval, hsum]
      have hi : i = 0 := Fin.ext hi0
      rw [hi, hx0]
    · have hkn : i.val ≤ n := by omega
      have hval : ∀ j ∈ Finset.Icc 1 n, (w j • skel n j) i =
          if i.val ≤ j then w j * (n.choose i.val : ℝ) else 0 := by
        intro j hj
        rw [Pi.smul_apply, smul_eq_mul]
        by_cases hkj : i.val ≤ j
        · rw [ite_eq_left hkj, show skel n j i = (n.choose i.val : ℝ) by
            simp only [skel]; rw [ite_eq_right (by omega), ite_eq_left hkj]]
        · rw [ite_eq_right hkj, show skel n j i = 0 by
            simp only [skel]; rw [ite_eq_right (by omega), ite_eq_right hkj], mul_zero]
      rw [Finset.sum_congr rfl hval, ← Finset.sum_filter]
      have hfilter : (Finset.Icc 1 n).filter (fun j => i.val ≤ j) =
          Finset.Icc i.val n := by
        ext j
        simp only [Finset.mem_filter, Finset.mem_Icc]
        omega
      rw [hfilter, ← Finset.sum_mul, sum_mu_telescope x hkn,
        muOf_of_le hkn,
        div_mul_cancel₀ _ (Nat.cast_ne_zero.mpr (Nat.choose_pos hkn).ne')]
  have hcm := Finset.centerMass_mem_convexHull (Finset.Icc 1 n) hw0
    (by rw [hsum]; exact zero_lt_one) hz
  rwa [Finset.centerMass_eq_of_sum_1 _ _ hsum, hrepr] at hcm

/-- `lem-mu` (the LYM chain): the convex hull of the skeleta is exactly the
chain set.  The affine-independence clause ("an `(n−1)`-dimensional simplex")
is not formalised — see the file header. -/
theorem hull_skel_eq (hn : 1 ≤ n) :
    convexHull ℝ (skelSet n) = lymChain n :=
  Set.Subset.antisymm
    (convexHull_min (skelSet_subset_lymChain hn) (convex_lymChain n))
    (lymChain_subset_hull hn)

end ExteriorConvex


==> anc/lean/ExteriorConvex/Spine/Permissive.lean <==
/-
Copyright (c) 2026 Jan Snellman. All rights reserved.

# Rung 5 of the §§4–6 formalisation: properness, and the permissive convention

Formalisation of §5.1 ("Properness, and the permissive convention") of
`article/exterior-convex_article1_latest.org`: `eq:Splus`, `lem-mu-permissive`,
`prop-permissive-hull`, `prop-properness-facet` (in part — see below) and
`prop-permissive-fibres`, continuing `working-notes/PLAN-formalise-rungs-1-4.org`'s
conventions in the degree-0-inclusive space `Fin (n+1) → ℝ`.

* `SsetPerm` is `eq:Splus`: `S_n⁺`, the `f`-vectors of the *non-empty* order
  ideals — convention (ii) in place of (iii).
* `e0` is the manuscript's `e₀`, the `f`-vector of `{∅}` — a standard basis
  vector, **not** the origin (the manuscript flags exactly this drafting trap).
* `lymChainPerm` / `hull_skel_perm_eq` are `lem-mu-permissive`, inclusively:
  `μ₁ = 1` relaxed to `μ₁ ≤ 1`, the hull gaining the vertex `e₀` with weight
  `λ₀ = 1 − μ₁`.  The proof is `lem-mu`'s barycentric computation with the sum
  extended to start at `j = 0` — literally: `skel n 0 = e₀` (`skel_zero`), so
  the generator family is `skel n '' Icc 0 n` and `LYM.lean`'s telescoping
  machinery (`muOf`, `sum_mu_telescope`) applies verbatim from `k = 0`, where
  `μ₀ = x₀/C(n,0) = 1`.
* `permissive_hull` / `hull_SsetPerm_eq` are `prop-permissive-hull`; the `⊆`
  inclusion uses that `lym` (`LYM.lean`) was stated for **order ideals**, not
  complexes — the manuscript's parenthetical "which assumes only that Δ is an
  order ideal" is true of the Lean development as well, so local LYM needs no
  reproving here.
* `rasimpB` and the `properness_*` theorems are `prop-properness-facet` **minus
  the facet-dimension clause**: formalised are the identity `eq:permissive-simplex`
  (`rasimpB_eq_insert_hull`), the validity of `x₁ ≤ n` (`properness_valid`), and
  that its tight face is exactly `Koz(n) = conv(S_n)` (`properness_tight_face`).
  The claim that this face *is a facet* (codimension one) rests on the
  affine-independence clauses of `lem-mu`/`lem-mu-permissive`, which rungs 2 and
  5 both deliberately skip — the same precedent as rung 3 leaving `cor-facets`'
  "exactly the facets" clause unformalised.  Note also that the manuscript's
  `∠(b̄)` (`def-rasimp`, §8, 1-indexed legs, dropped space) is **not defined in
  Lean**; `rasimpB n` is its 0-indexed inclusive-space reading, exactly the
  reading `prop-properness-facet` itself fixes ("read with legs and coordinates
  indexed 0,1,…,n"), and under that reading its vertex list is
  `skel n '' Icc 0 n` by definition.  The identification with §8's dropped-space
  `rasimp` machinery is part of the `eq:koz-as-ra` seam left open at `projIncl`.
* `permissive_fibres` / `fibre_eq` / `fibres_disjoint` are
  `prop-permissive-fibres`, the file's main prize: until 2026-09-13 the
  manuscript stated it without proof.  The genuinely new ingredient is
  `relabel` / `fEntry_relabel` / `exists_relabel`: `f`-vectors are invariant
  under relabelling the ground set along an injection `Fin k ↪ Fin n`.  The
  `k = 0` degeneration the manuscript checks explicitly is `Sset_zero` /
  `fibre_zero`; in the main proofs no case split is needed — the machinery
  degenerates correctly on its own, as the manuscript says it does.

**Not formalised, deliberately**: the affine-independence / dimension clauses
(as above); and the `n = 4` census (168 order ideals, 25 `f`-vectors, block
sizes 1,1,2,5,16), which stays a Sage verification in the manuscript's flowing
text.  The census is finite and decidable-looking, but kernel `decide` cannot
survive `2^16` families and `native_decide` would add the axiom
`Lean.ofReduceBool`, breaking the three-standard-axioms property the
development asserts in print.  **Do not add `native_decide` here.**
-/
import Mathlib
import ExteriorConvex.Spine.Complexes
import ExteriorConvex.Spine.LYM
import ExteriorConvex.Spine.KozlovThm

open Finset

namespace ExteriorConvex

variable {n : ℕ}

/-! ## `e₀` and `S_n⁺` (`eq:Splus`) -/

/-- The manuscript's `e₀` in the inclusive space: the `f`-vector of the order
ideal `{∅}` — the point properness removes.  A standard basis vector, not the
origin (it is `proj e₀` that is `0 ∈ ℝ^n`). -/
def e0 (n : ℕ) : Fin (n + 1) → ℝ := fun i => if i.val = 0 then 1 else 0

/-- The `0`-skeleton point is `e₀`: `skel n 0 = e₀`.  This is what lets the
permissive generator family be written as `skel n '' Icc 0 n`. -/
theorem skel_zero (n : ℕ) : skel n 0 = e0 n := by
  funext i
  simp only [skel, e0]
  split_ifs with h1 h2
  · rfl
  · exact absurd (Nat.le_zero.mp h2) h1
  · rfl

/-- `eq:Splus`: `S_n⁺`, the set of `f`-vectors of the *non-empty* order ideals
on `[n]` — convention (ii): every singleton no longer required, `Δ ≠ ∅` kept. -/
def SsetPerm (n : ℕ) : Set (Fin (n + 1) → ℝ) :=
  {x | ∃ D, IsOrderIdeal D ∧ D.Nonempty ∧ fvec D = x}

/-- `S_n ⊆ S_n⁺`: every complex is a non-empty order ideal. -/
theorem Sset_subset_SsetPerm (n : ℕ) : Sset n ⊆ SsetPerm n := by
  rintro _ ⟨D, hD, rfl⟩
  exact ⟨D, hD.ideal, hD.nonempty, rfl⟩

/-- `S_n⁺` is a finite set, like `S_n` (image of a finite type under `fvec`). -/
theorem SsetPerm_finite (n : ℕ) : (SsetPerm n).Finite := by
  apply Set.Finite.subset ((Set.toFinite
    (Set.univ : Set (Finset (Finset (Fin n))))).image fvec)
  rintro _ ⟨D, -, -, rfl⟩
  exact ⟨D, trivial, rfl⟩

/-- `{∅}` is an order ideal. -/
theorem isOrderIdeal_singleton_empty :
    IsOrderIdeal ({∅} : Finset (Finset (Fin n))) := by
  intro s t hs hts
  rw [Finset.mem_singleton] at hs ⊢
  subst hs
  exact Finset.subset_empty.mp hts

/-- The `f`-vector of `{∅}` is `e₀`: one face of cardinality `0`, nothing
else — the manuscript's "as an `f`-vector it is the one of `{∅}`". -/
theorem fvec_singleton_empty : fvec ({∅} : Finset (Finset (Fin n))) = e0 n := by
  funext j
  show (fEntry ({∅} : Finset (Finset (Fin n))) j.val : ℝ) = e0 n j
  rw [fEntry, Finset.filter_singleton]
  simp only [e0]
  rcases Nat.eq_zero_or_pos j.val with h | h
  · rw [ite_eq_left (show #(∅ : Finset (Fin n)) = j.val by
        rw [Finset.card_empty]; omega),
      ite_eq_left h, Finset.card_singleton, Nat.cast_one]
  · rw [ite_eq_right (show ¬#(∅ : Finset (Fin n)) = j.val by
        rw [Finset.card_empty]; omega),
      ite_eq_right (by omega : ¬(j.val = 0)), Finset.card_empty,
      Nat.cast_zero]

/-- `e₀ ∈ S_n⁺`, witnessed by `{∅}`. -/
theorem e0_mem_SsetPerm (n : ℕ) : e0 n ∈ SsetPerm n :=
  ⟨{∅}, isOrderIdeal_singleton_empty, ⟨∅, Finset.mem_singleton_self ∅⟩,
    fvec_singleton_empty⟩

/-! ## `lem-mu-permissive`: the permissive LYM chain

The chain set with `μ₁ = 1` relaxed to `μ₁ ≤ 1`; the hull description gains
the vertex `e₀`, whose weight is the slack `λ₀ = 1 − μ₁`.  The
affine-independence clause ("an `n`-simplex, one dimension more") is **not
formalised** — see the file header. -/

/-- The right-hand side of `eq:mu-permissive`, in inclusive coordinates:
`x₀ = 1`, `μ₁ ≤ 1` (i.e. `x₁ ≤ n`), the LYM chain `μ_j ≥ μ_{j+1}` for
`1 ≤ j ≤ n-1`, and `μ_n ≥ 0`. -/
def lymChainPerm (n : ℕ) : Set (Fin (n + 1) → ℝ) :=
  {x | x 0 = 1 ∧ x 1 ≤ (n : ℝ) ∧
    (∀ j, (hj : 1 ≤ j) → (hjn : j ≤ n - 1) →
      x ⟨j + 1, by omega⟩ / (n.choose (j + 1) : ℝ) ≤
        x ⟨j, by omega⟩ / (n.choose j : ℝ)) ∧
    0 ≤ x (Fin.last n)}

/-- The strict chain set is contained in the permissive one (`μ₁ = 1` implies
`μ₁ ≤ 1`). -/
theorem lymChain_subset_lymChainPerm (n : ℕ) :
    lymChain n ⊆ lymChainPerm n := by
  rintro x ⟨h0, h1, hc, hlast⟩
  exact ⟨h0, le_of_eq h1, hc, hlast⟩

/-- The permissive chain set is convex: an intersection of one hyperplane and
finitely many half-spaces, checked directly (cf. `convex_lymChain`). -/
theorem convex_lymChainPerm (n : ℕ) : Convex ℝ (lymChainPerm n) := by
  intro x hx y hy a b ha hb hab
  obtain ⟨hx0, hx1, hxc, hxn⟩ := hx
  obtain ⟨hy0, hy1, hyc, hyn⟩ := hy
  refine ⟨?_, ?_, ?_, ?_⟩
  · simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul, hx0, hy0, mul_one]
    exact hab
  · simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul]
    have h1 : a * x 1 ≤ a * (n : ℝ) := mul_le_mul_of_nonneg_left hx1 ha
    have h2 : b * y 1 ≤ b * (n : ℝ) := mul_le_mul_of_nonneg_left hy1 hb
    have h3 : a * (n : ℝ) + b * (n : ℝ) = (n : ℝ) := by
      rw [← add_mul, hab, one_mul]
    linarith
  · intro j hj hjn
    have h1 := hxc j hj hjn
    have h2 := hyc j hj hjn
    simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul, add_div,
      mul_div_assoc]
    exact add_le_add (mul_le_mul_of_nonneg_left h1 ha)
      (mul_le_mul_of_nonneg_left h2 hb)
  · simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul]
    exact add_nonneg (mul_nonneg ha hxn) (mul_nonneg hb hyn)

/-- `e₀` satisfies the permissive chain description (all its LYM ratios past
`μ₀` vanish, and `μ₁ = 0 ≤ 1`). -/
theorem e0_mem_lymChainPerm (hn : 1 ≤ n) : e0 n ∈ lymChainPerm n := by
  refine ⟨?_, ?_, ?_, ?_⟩
  · simp [e0]
  · rw [fin_one_eq hn]
    simp only [e0]
    rw [ite_eq_right (by omega : ¬(1 = 0))]
    exact Nat.cast_nonneg n
  · intro j hj hjn
    simp only [e0]
    rw [ite_eq_right (by omega : ¬(j + 1 = 0)),
      ite_eq_right (by omega : ¬(j = 0)), zero_div, zero_div]
  · simp only [e0, Fin.val_last]
    split_ifs with h
    · exact zero_le_one
    · exact le_refl 0

/-- The permissive generators satisfy the permissive chain:
`{e₀} ∪ skelSet n ⊆` the RHS of `eq:mu-permissive`. -/
theorem e0_skelSet_subset_lymChainPerm (hn : 1 ≤ n) :
    {e0 n} ∪ skelSet n ⊆ lymChainPerm n := by
  rw [Set.union_subset_iff, Set.singleton_subset_iff]
  exact ⟨e0_mem_lymChainPerm hn,
    (skelSet_subset_lymChain hn).trans (lymChain_subset_lymChainPerm n)⟩

/-- The hard half of `lem-mu-permissive`: a point of the permissive chain set
is a convex combination of `e₀` and the skeleta, with barycentric coordinates
`λ_j = μ_j − μ_{j+1}` (`1 ≤ j < n`), `λ_n = μ_n`, and `λ₀ = 1 − μ₁` on the new
vertex — the slack in `μ₁ ≤ 1`.  Since `skel n 0 = e₀` and
`μ₀ = x₀/C(n,0) = 1`, this is `lymChain_subset_hull`'s telescoping sum started
at `j = 0` instead of `j = 1`: uniformly `λ_j = μ_j − μ_{j+1}` on `0 ≤ j ≤ n`. -/
theorem lymChainPerm_subset_hull (hn : 1 ≤ n) :
    lymChainPerm n ⊆ convexHull ℝ ({e0 n} ∪ skelSet n) := by
  intro x hx
  obtain ⟨hx0, hx1, hxc, hxn⟩ := hx
  set w : ℕ → ℝ := fun j => muOf n x j - muOf n x (j + 1) with hw
  -- μ₀ = 1, from x₀ = 1 and C(n,0) = 1.
  have hmu0 : muOf n x 0 = 1 := by
    rw [muOf_of_le (Nat.zero_le n), Nat.choose_zero_right, Nat.cast_one,
      div_one, show (⟨0, Nat.lt_succ_of_le (Nat.zero_le n)⟩ : Fin (n + 1)) = 0
        from Fin.ext rfl, hx0]
  -- μ₁ ≤ 1, from x₁ ≤ n.
  have hmu1 : muOf n x 1 ≤ 1 := by
    rw [muOf_of_le hn, ← fin_one_eq hn, Nat.choose_one_right,
      div_le_one (by exact_mod_cast Nat.pos_of_ne_zero (by omega))]
    exact hx1
  -- The weights are non-negative; the new case is `j = 0`, where
  -- `w 0 = 1 − μ₁` is the slack in properness.
  have hw0 : ∀ j ∈ Finset.Icc 0 n, 0 ≤ w j := by
    intro j hj
    rw [Finset.mem_Icc] at hj
    rcases Nat.eq_zero_or_pos j with rfl | hj1
    · rw [hw]
      simp only []
      rw [hmu0]
      linarith [hmu1]
    · rcases eq_or_lt_of_le hj.2 with hjn | hjn
      · subst hjn
        rw [hw]
        simp only []
        rw [muOf_of_gt (Nat.lt_succ_self j), sub_zero, muOf_of_le (le_refl j),
          Nat.choose_self, Nat.cast_one, div_one]
        exact hxn
      · have h := hxc j hj1 (by omega)
        rw [hw]
        simp only []
        rw [muOf_of_le (by omega : j ≤ n), muOf_of_le (by omega : j + 1 ≤ n),
          sub_nonneg]
        exact h
  -- The weights sum to 1 = μ₀ (telescoping from 0).
  have hsum : ∑ j ∈ Finset.Icc 0 n, w j = 1 := by
    rw [hw, sum_mu_telescope x (Nat.zero_le n), hmu0]
  -- Each generator is in the generating set (`j = 0` gives `e₀`).
  have hz : ∀ j ∈ Finset.Icc 0 n, skel n j ∈ {e0 n} ∪ skelSet n := by
    intro j hj
    rw [Finset.mem_Icc] at hj
    rcases Nat.eq_zero_or_pos j with rfl | hj1
    · exact Set.mem_union_left _ (by rw [Set.mem_singleton_iff, skel_zero])
    · exact Set.mem_union_right _ ⟨j, Set.mem_Icc.mpr ⟨hj1, hj.2⟩, rfl⟩
  -- The convex combination reconstructs `x`.
  have hrepr : ∑ j ∈ Finset.Icc 0 n, w j • skel n j = x := by
    funext i
    rw [Finset.sum_apply]
    rcases Nat.eq_zero_or_pos i.val with hi0 | hipos
    · have hval : ∀ j ∈ Finset.Icc 0 n, (w j • skel n j) i = w j := by
        intro j hj
        rw [Pi.smul_apply, smul_eq_mul,
          show skel n j i = 1 by simp [skel, hi0], mul_one]
      rw [Finset.sum_congr rfl hval, hsum]
      have hi : i = 0 := Fin.ext hi0
      rw [hi, hx0]
    · have hkn : i.val ≤ n := by omega
      have hval : ∀ j ∈ Finset.Icc 0 n, (w j • skel n j) i =
          if i.val ≤ j then w j * (n.choose i.val : ℝ) else 0 := by
        intro j hj
        rw [Pi.smul_apply, smul_eq_mul]
        by_cases hkj : i.val ≤ j
        · rw [ite_eq_left hkj, show skel n j i = (n.choose i.val : ℝ) by
            simp only [skel]; rw [ite_eq_right (by omega), ite_eq_left hkj]]
        · rw [ite_eq_right hkj, show skel n j i = 0 by
            simp only [skel]; rw [ite_eq_right (by omega), ite_eq_right hkj],
            mul_zero]
      rw [Finset.sum_congr rfl hval, ← Finset.sum_filter]
      have hfilter : (Finset.Icc 0 n).filter (fun j => i.val ≤ j) =
          Finset.Icc i.val n := by
        ext j
        simp only [Finset.mem_filter, Finset.mem_Icc]
        omega
      rw [hfilter, ← Finset.sum_mul, sum_mu_telescope x hkn,
        muOf_of_le hkn,
        div_mul_cancel₀ _ (Nat.cast_ne_zero.mpr (Nat.choose_pos hkn).ne')]
  have hcm := Finset.centerMass_mem_convexHull (Finset.Icc 0 n) hw0
    (by rw [hsum]; exact zero_lt_one) hz
  rwa [Finset.centerMass_eq_of_sum_1 _ _ hsum, hrepr] at hcm

/-- `lem-mu-permissive` (the permissive LYM chain): the convex hull of `e₀`
and the skeleta is exactly the permissive chain set.  The
affine-independence clause ("an `n`-simplex") is not formalised — see the
file header. -/
theorem hull_skel_perm_eq (hn : 1 ≤ n) :
    convexHull ℝ ({e0 n} ∪ skelSet n) = lymChainPerm n :=
  Set.Subset.antisymm
    (convexHull_min (e0_skelSet_subset_lymChainPerm hn) (convex_lymChainPerm n))
    (lymChainPerm_subset_hull hn)

/-! ## `prop-permissive-hull`: Kozlov's theorem, permissive form -/

/-- The `⊆` computation in `prop-permissive-hull`'s proof: the `f`-vector of a
non-empty order ideal satisfies the permissive chain — `x₀ = 1` (downward
closure and non-emptiness force `∅ ∈ Δ`), `x₁ ≤ n` (only `n` singletons
exist), the LYM chain (`lym`, **which assumes only an order ideal, not a
complex** — the manuscript's parenthetical, true of the Lean statement too),
and `x_n ≥ 0` (a cardinality). -/
theorem SsetPerm_subset_lymChainPerm (hn : 1 ≤ n) :
    SsetPerm n ⊆ lymChainPerm n := by
  rintro _ ⟨D, hD, hne, rfl⟩
  refine ⟨?_, ?_, ?_, ?_⟩
  · show (fEntry D (0 : Fin (n + 1)).val : ℝ) = 1
    rw [Fin.val_zero, fEntry_zero hD hne, Nat.cast_one]
  · rw [fin_one_eq hn]
    show (fEntry D 1 : ℝ) ≤ (n : ℝ)
    have h := fEntry_le_choose D 1
    rw [Nat.choose_one_right] at h
    exact_mod_cast h
  · intro j hj hjn
    exact lym hD hj hjn
  · exact Nat.cast_nonneg _

/-- The `⊇` direction's generators: all `n + 1` vertices are attained — `e₀`
by `{∅}` and each skeleton point by the complete `j`-skeleton. -/
theorem e0_skelSet_subset_SsetPerm (n : ℕ) :
    {e0 n} ∪ skelSet n ⊆ SsetPerm n := by
  rw [Set.union_subset_iff, Set.singleton_subset_iff]
  exact ⟨e0_mem_SsetPerm n, skelSet_subset_Sset.trans (Sset_subset_SsetPerm n)⟩

/-- `prop-permissive-hull`, H-description form: `conv(S_n⁺)` is exactly the
permissive chain set. -/
theorem hull_SsetPerm_eq (hn : 1 ≤ n) :
    convexHull ℝ (SsetPerm n) = lymChainPerm n := by
  apply Set.Subset.antisymm
  · exact convexHull_min (SsetPerm_subset_lymChainPerm hn) (convex_lymChainPerm n)
  · rw [← hull_skel_perm_eq hn]
    exact convexHull_mono (e0_skelSet_subset_SsetPerm n)

/-- `prop-permissive-hull` (Kozlov's theorem, permissive form): for `n ≥ 1`,
`conv(S_n⁺) = conv({e₀} ∪ {F̃_1, …, F̃_n})` — the hull acquires exactly one
more vertex, `e₀`.  (The manuscript states this projected; this is the
inclusive form, cf. `kozlov`.) -/
theorem permissive_hull (hn : 1 ≤ n) :
    convexHull ℝ (SsetPerm n) = convexHull ℝ ({e0 n} ∪ skelSet n) := by
  rw [hull_SsetPerm_eq hn, hull_skel_perm_eq hn]

/-! ## `prop-properness-facet`: properness is a facet (minus the dimension
clause — see the file header for exactly what is and is not carried) -/

/-- `∠(b̄)` for `b̄ = (C(n,0), …, C(n,n))`, in `prop-properness-facet`'s own
0-indexed inclusive reading of `def-rasimp`: the convex hull of the `n + 1`
points `v_j = (b_0, …, b_j, 0, …, 0)`, `j = 0, …, n` — which are exactly
`skel n j` (for `j = 0`: `e₀`, by `skel_zero`).  The manuscript's `∠` itself
(§8, 1-indexed legs, dropped space) is not defined in this development; see
the file header. -/
def rasimpB (n : ℕ) : Set (Fin (n + 1) → ℝ) :=
  convexHull ℝ (skel n '' Set.Icc 0 n)

/-- `eq:permissive-verts`: the vertex list of `∠(b̄)` is `e₀` together with
the skeleton points. -/
theorem skel_image_Icc (n : ℕ) :
    skel n '' Set.Icc 0 n = {e0 n} ∪ skelSet n := by
  have hsplit : Set.Icc 0 n = {0} ∪ Set.Icc 1 n := by
    ext j
    simp only [Set.mem_Icc, Set.mem_union, Set.mem_singleton_iff]
    omega
  rw [hsplit, Set.image_union, Set.image_singleton, skel_zero]
  rfl

/-- `eq:permissive-simplex` (`prop-properness-facet`'s identity):
`∠(b̄) = conv({e₀} ∪ Koz(n))`, with `Koz(n) = conv(S_n)` per
`def-kozsimplex`. -/
theorem rasimpB_eq_insert_hull (hn : 1 ≤ n) :
    rasimpB n = convexHull ℝ ({e0 n} ∪ convexHull ℝ (Sset n)) := by
  rw [rasimpB, skel_image_Icc, convexHull_convexHull_union_right,
    ← convexHull_convexHull_union_right ({e0 n}) (skelSet n), ← kozlov hn,
    convexHull_convexHull_union_right]

/-- `∠(b̄)` is the permissive chain set (so `eq:permissive-hull-incl`:
`conv(S_n⁺) = ∠(b̄)`, see `hull_SsetPerm_eq_rasimpB`). -/
theorem rasimpB_eq_lymChainPerm (hn : 1 ≤ n) :
    rasimpB n = lymChainPerm n := by
  rw [rasimpB, skel_image_Icc, hull_skel_perm_eq hn]

/-- `eq:permissive-hull-incl` (`prop-permissive-hull`, unprojected form):
`conv(S_n⁺) = ∠(b̄)`. -/
theorem hull_SsetPerm_eq_rasimpB (hn : 1 ≤ n) :
    convexHull ℝ (SsetPerm n) = rasimpB n := by
  rw [hull_SsetPerm_eq hn, rasimpB_eq_lymChainPerm hn]

/-- `prop-properness-facet`, validity half: `x₁ ≤ n` is a valid inequality on
`∠(b̄)` — properness holds everywhere on the permissive hull, as an
inequality. -/
theorem properness_valid (hn : 1 ≤ n) {x : Fin (n + 1) → ℝ}
    (hx : x ∈ rasimpB n) : x 1 ≤ (n : ℝ) := by
  rw [rasimpB_eq_lymChainPerm hn] at hx
  exact hx.2.1

/-- `prop-properness-facet`, tightness half: the face of `∠(b̄)` where
properness is tight — `x₁ = n` — is exactly the Kozlov simplex
`Koz(n) = conv(S_n)`.  (That this face is a *facet*, i.e. of codimension one,
is the unformalised dimension clause — see the file header.) -/
theorem properness_tight_face (hn : 1 ≤ n) :
    {x ∈ rasimpB n | x 1 = (n : ℝ)} = convexHull ℝ (Sset n) := by
  rw [hull_Sset_eq hn]
  ext x
  constructor
  · rintro ⟨hx, h1⟩
    rw [rasimpB_eq_lymChainPerm hn] at hx
    obtain ⟨h0, -, hc, hlast⟩ := hx
    exact ⟨h0, h1, hc, hlast⟩
  · rintro ⟨h0, h1, hc, hlast⟩
    refine ⟨?_, h1⟩
    rw [rasimpB_eq_lymChainPerm hn]
    exact ⟨h0, le_of_eq h1, hc, hlast⟩

/-! ## `prop-permissive-fibres`: the permissive set is fibred by `f₁`

The new ingredient is relabelling invariance: `f`-vectors are unchanged under
transporting a family of faces along an injection `Fin k ↪ Fin n`
(`Finset.map`), because `Finset.card_map` preserves every cardinality.  This
is the lemma the development did not have and the manuscript's proof uses
twice (once through a bijection `V → [k]`, once through an arbitrary
injection `[k] ↪ [n]`). -/

variable {k : ℕ}

/-- `ι_k` of `prop-permissive-fibres`: append `n − k` zeros,
`ℝ^{k+1} → ℝ^{n+1}`.  It is `shift⁰` with a larger target, hence linear. -/
def iotaIncl (n k : ℕ) : (Fin (k + 1) → ℝ) →ₗ[ℝ] (Fin (n + 1) → ℝ) :=
  shiftIncl (n := k) n 0

@[simp] theorem iotaIncl_apply (n k : ℕ) (x : Fin (k + 1) → ℝ)
    (j : Fin (n + 1)) :
    iotaIncl n k x j =
      if h : j.val ≤ k then x ⟨j.val, Nat.lt_succ_of_le h⟩ else 0 := by
  show shiftIncl n 0 x j = _
  rw [shiftIncl_apply]
  by_cases h : j.val ≤ k
  · rw [dite_eq_left (⟨Nat.zero_le _, by omega⟩ : 0 ≤ j.val ∧ j.val - 0 ≤ k),
      dite_eq_left h]
    exact congrArg x (Fin.ext (Nat.sub_zero _))
  · rw [dite_eq_right (by omega : ¬(0 ≤ j.val ∧ j.val - 0 ≤ k)),
      dite_eq_right h]

/-- Relabelling a family of faces along an injection `φ : Fin k ↪ Fin n`:
each face is transported by `Finset.map`. -/
def relabel (φ : Fin k ↪ Fin n) (D : Finset (Finset (Fin k))) :
    Finset (Finset (Fin n)) :=
  D.image fun s => s.map φ

/-- **`f`-vectors are invariant under relabelling the ground set**: `fEntry`
is unchanged by `relabel`, since `Finset.map` preserves cardinalities and is
injective.  The key lemma of `prop-permissive-fibres`. -/
theorem fEntry_relabel (φ : Fin k ↪ Fin n) (D : Finset (Finset (Fin k)))
    (j : ℕ) : fEntry (relabel φ D) j = fEntry D j := by
  rw [fEntry, fEntry, relabel, Finset.filter_image]
  have hpred : (D.filter fun s => #(s.map φ) = j) = D.filter fun s => #s = j := by
    apply Finset.filter_congr
    intro s _
    rw [Finset.card_map]
  rw [hpred, Finset.card_image_of_injective _ (Finset.map_injective φ)]

/-- Relabelling preserves the order-ideal property: a subset of a transported
face is itself transported (`Finset.subset_map_iff`), from a subset in the
source. -/
theorem isOrderIdeal_relabel (φ : Fin k ↪ Fin n)
    {D : Finset (Finset (Fin k))} (hD : IsOrderIdeal D) :
    IsOrderIdeal (relabel φ D) := by
  intro s t hs hts
  rw [relabel, Finset.mem_image] at hs ⊢
  obtain ⟨s', hs', rfl⟩ := hs
  obtain ⟨u, hu, rfl⟩ := Finset.subset_map_iff.mp hts
  exact ⟨u, hD hs' hu, rfl⟩

/-- Relabelling preserves non-emptiness. -/
theorem relabel_nonempty {φ : Fin k ↪ Fin n} {D : Finset (Finset (Fin k))}
    (h : D.Nonempty) : (relabel φ D).Nonempty :=
  h.image _

/-- Relabelling transports the `f`-vector along `ι_k`: entries up to `k`
agree (`fEntry_relabel`), entries beyond `k` vanish on both sides (a face of
a family on `[k]` has at most `k` elements). -/
theorem fvec_relabel (φ : Fin k ↪ Fin n) (D : Finset (Finset (Fin k))) :
    fvec (relabel φ D) = iotaIncl n k (fvec D) := by
  funext j
  rw [iotaIncl_apply]
  show (fEntry (relabel φ D) j.val : ℝ) = _
  by_cases h : j.val ≤ k
  · rw [dite_eq_left h, fEntry_relabel]
    rfl
  · rw [dite_eq_right h, fEntry_relabel, fEntry_eq_zero_of_lt (by omega),
      Nat.cast_zero]

/-- The support (vertex set) of a family: `V = {i ∈ [n] : {i} ∈ Δ}`. -/
def support (D : Finset (Finset (Fin n))) : Finset (Fin n) :=
  Finset.univ.filter fun i => ({i} : Finset (Fin n)) ∈ D

/-- `|V| = f₁(Δ)`: the vertices biject with the faces of cardinality one. -/
theorem card_support (D : Finset (Finset (Fin n))) :
    #(support D) = fEntry D 1 := by
  rw [fEntry, ← Finset.card_image_of_injective (support D)
    Finset.singleton_injective]
  congr 1
  ext s
  simp only [Finset.mem_image, Finset.mem_filter, Finset.card_eq_one, support,
    Finset.mem_univ, true_and]
  constructor
  · rintro ⟨i, hi, rfl⟩
    exact ⟨hi, i, rfl⟩
  · rintro ⟨hs, i, rfl⟩
    exact ⟨i, hs, rfl⟩

/-- Downward closure puts every face inside the support: `σ ⊆ V` for
`σ ∈ Δ`. -/
theorem subset_support {D : Finset (Finset (Fin n))} (hD : IsOrderIdeal D)
    {s : Finset (Fin n)} (hs : s ∈ D) : s ⊆ support D := by
  intro i hi
  rw [support, Finset.mem_filter]
  exact ⟨Finset.mem_univ _, hD hs (Finset.singleton_subset_iff.mpr hi)⟩

/-- The heart of `prop-permissive-fibres`' proof: a non-empty order ideal on
`[n]` **is** a relabelled strict complex on `[k]`, `k = f₁(Δ)` — regarded as a
family on its support `V`, `Δ` contains `∅` and every singleton of `V`, and
transporting along the order isomorphism `[k] → V` (`Finset.orderEmbOfFin`)
is `relabel`.  (At `k = 0` this degenerates correctly: `V = ∅` forces
`Δ = {∅}` and `D' = {∅}` is the one complex on `[0]`.) -/
theorem exists_relabel {D : Finset (Finset (Fin n))} (hD : IsOrderIdeal D)
    (hne : D.Nonempty) :
    ∃ (φ : Fin (fEntry D 1) ↪ Fin n)
      (D' : Finset (Finset (Fin (fEntry D 1)))),
      IsComplex D' ∧ relabel φ D' = D := by
  classical
  have hcard : #(support D) = fEntry D 1 := card_support D
  set φ : Fin (fEntry D 1) ↪ Fin n :=
    ((support D).orderEmbOfFin hcard).toEmbedding with hφ
  have hφ_mem : ∀ i, φ i ∈ support D :=
    fun i => (support D).orderEmbOfFin_mem hcard i
  have hmapuniv : Finset.univ.map φ = support D := by
    apply Finset.coe_injective
    rw [Finset.coe_map, Finset.coe_univ, Set.image_univ]
    exact (support D).range_orderEmbOfFin hcard
  set D' : Finset (Finset (Fin (fEntry D 1))) :=
    Finset.univ.filter (fun s' => s'.map φ ∈ D) with hD'
  have hrel : relabel φ D' = D := by
    ext s
    rw [relabel, Finset.mem_image]
    constructor
    · rintro ⟨s', hs', rfl⟩
      exact (Finset.mem_filter.mp hs').2
    · intro hs
      have hsub : s ⊆ Finset.univ.map φ := hmapuniv ▸ subset_support hD hs
      obtain ⟨u, -, rfl⟩ := Finset.subset_map_iff.mp hsub
      exact ⟨u, Finset.mem_filter.mpr ⟨Finset.mem_univ _, hs⟩, rfl⟩
  refine ⟨φ, D', ⟨?_, ?_, ?_⟩, hrel⟩
  · intro s' t' hs' hts'
    rw [hD', Finset.mem_filter] at hs' ⊢
    exact ⟨Finset.mem_univ _, hD hs'.2 (Finset.map_subset_map.mpr hts')⟩
  · rw [hD', Finset.mem_filter]
    refine ⟨Finset.mem_univ _, ?_⟩
    rw [Finset.map_empty]
    exact hD.empty_mem hne
  · intro i
    rw [hD', Finset.mem_filter]
    refine ⟨Finset.mem_univ _, ?_⟩
    rw [Finset.map_singleton]
    have h := hφ_mem i
    rw [support, Finset.mem_filter] at h
    exact h.2

/-- `prop-permissive-fibres`, the partition equality `eq:permissive-fibres`:
`S_n⁺ = ⋃_{k=0}^n ι_k(S_k)` — every `f`-vector of a non-empty order ideal is
`ι_k` of the `f`-vector of a strict complex on `[k]`, `k = f₁`, and
conversely.  Stated for all `n ≥ 0`, as the manuscript does; disjointness of
the blocks is `fibres_disjoint`. -/
theorem permissive_fibres (n : ℕ) :
    SsetPerm n = ⋃ k ∈ Set.Icc 0 n, iotaIncl n k '' Sset k := by
  ext x
  rw [Set.mem_iUnion₂]
  constructor
  · rintro ⟨D, hD, hne, rfl⟩
    obtain ⟨φ, D', hD', hrel⟩ := exists_relabel hD hne
    refine ⟨fEntry D 1, Set.mem_Icc.mpr ⟨Nat.zero_le _, ?_⟩,
      fvec D', ⟨D', hD', rfl⟩, ?_⟩
    · have h := fEntry_le_choose D 1
      rwa [Nat.choose_one_right] at h
    · exact (fvec_relabel φ D').symm.trans (congrArg fvec hrel)
  · rintro ⟨k, hk, -, ⟨D', hD', rfl⟩, rfl⟩
    exact ⟨relabel (Fin.castLEEmb (Set.mem_Icc.mp hk).2) D',
      isOrderIdeal_relabel _ hD'.ideal, relabel_nonempty hD'.nonempty,
      (fvec_relabel _ _)⟩

/-- On the block `ι_k(S_k)` the coordinate `x₁` is constantly `k` — the
manuscript's "an element of `ι_k(S_k)` has first coordinate `f₁ = k`".  (For
`k ≥ 1` this is properness of the complex on `[k]`; for `k = 0` the appended
zeros give it.) -/
theorem apply_one_of_mem_fibre (hn : 1 ≤ n) {k : ℕ} {x : Fin (n + 1) → ℝ}
    (hx : x ∈ iotaIncl n k '' Sset k) : x 1 = (k : ℝ) := by
  obtain ⟨y, ⟨D, hD, rfl⟩, rfl⟩ := hx
  rw [fin_one_eq hn, iotaIncl_apply]
  by_cases hk1 : 1 ≤ k
  · rw [dite_eq_left hk1]
    show (fEntry D (1 : ℕ) : ℝ) = (k : ℝ)
    rw [fEntry_one hD]
  · rw [dite_eq_right hk1]
    have hk0 : k = 0 := by omega
    rw [hk0, Nat.cast_zero]

/-- `prop-permissive-fibres`, disjointness: distinct blocks are disjoint,
because `x₁` determines `k`.  (No `n ≥ 1` hypothesis: two distinct `k, l ≤ n`
force `n ≥ 1`.) -/
theorem fibres_disjoint {k l : ℕ} (hk : k ≤ n) (hl : l ≤ n) (hkl : k ≠ l) :
    Disjoint (iotaIncl n k '' Sset k) (iotaIncl n l '' Sset l) := by
  have hn : 1 ≤ n := by omega
  rw [Set.disjoint_left]
  intro x hxk hxl
  have h1 := apply_one_of_mem_fibre hn hxk
  have h2 := apply_one_of_mem_fibre hn hxl
  exact hkl (by exact_mod_cast h1.symm.trans h2)

/-- `prop-permissive-fibres`, fibre form: "the part with `f₁ = k` being
exactly `ι_k(S_k)`". -/
theorem fibre_eq (hn : 1 ≤ n) {k : ℕ} (hk : k ≤ n) :
    iotaIncl n k '' Sset k = {x ∈ SsetPerm n | x 1 = (k : ℝ)} := by
  ext x
  constructor
  · intro hx
    refine ⟨?_, apply_one_of_mem_fibre hn hx⟩
    rw [permissive_fibres]
    exact Set.mem_biUnion (Set.mem_Icc.mpr ⟨Nat.zero_le _, hk⟩) hx
  · rintro ⟨hx, hx1⟩
    rw [permissive_fibres, Set.mem_iUnion₂] at hx
    obtain ⟨l, -, hxl⟩ := hx
    have hlk : (l : ℝ) = (k : ℝ) := by
      rw [← apply_one_of_mem_fibre hn hxl, hx1]
    have : l = k := by exact_mod_cast hlk
    subst this
    exact hxl

/-- The manuscript's `k = 0` degeneration check: `𝒮₀ = {{∅}}` gives
`S₀ = {(1)}`. -/
theorem Sset_zero : Sset 0 = {(fun _ => 1 : Fin 1 → ℝ)} := by
  ext x
  rw [Set.mem_singleton_iff]
  constructor
  · rintro ⟨D, hD, rfl⟩
    funext j
    show (fEntry D j.val : ℝ) = 1
    have hj : j.val = 0 := by omega
    rw [hj, fEntry_zero hD.ideal hD.nonempty, Nat.cast_one]
  · rintro rfl
    refine ⟨{∅}, ⟨isOrderIdeal_singleton_empty, Finset.mem_singleton_self _,
      fun i => i.elim0⟩, ?_⟩
    funext j
    show (fEntry ({∅} : Finset (Finset (Fin 0))) j.val : ℝ) = 1
    have hj : j.val = 0 := by omega
    rw [hj, fEntry_zero isOrderIdeal_singleton_empty
      ⟨∅, Finset.mem_singleton_self _⟩, Nat.cast_one]

/-- The manuscript's `k = 0` degeneration check, concluded:
`ι₀(S₀) = {e₀}` — the single point of the bottom block. -/
theorem fibre_zero (n : ℕ) : iotaIncl n 0 '' Sset 0 = {e0 n} := by
  rw [Sset_zero, Set.image_singleton]
  congr 1
  funext j
  simp only [iotaIncl_apply, e0]
  by_cases h : j.val ≤ 0
  · rw [dite_eq_left h, ite_eq_left (by omega : j.val = 0)]
  · rw [dite_eq_right h, ite_eq_right (by omega : ¬(j.val = 0))]

end ExteriorConvex


==> anc/lean/ExteriorConvex/Spine/Sumset.lean <==
/-
Copyright (c) 2026 Jan Snellman. All rights reserved.

# Rung 4 of the §§4–6 formalisation: the sumset identity and the main theorem

Formalisation of `def-ffvector`, `prop-sumset` and `thm-main` from
`article/exterior-convex_article1_latest.org`, per
`working-notes/PLAN-formalise-rungs-1-4.org`.

* `ffvec` is `eq:ffvector`: `ff(Δ⃗)_j = ∑_i f_{j−d_i}(Δ_i)`, with `f`
  extended by `0` below `0` (the guard `d i ≤ j`) and above `n`
  (`fEntry_eq_zero_of_lt`, no guard needed).
* `ff_eq_sumset` is `prop-sumset`'s second equality: the set of achievable
  `ff`-vectors is the Minkowski sum `∑_i shift^{d_i}(S_n)`.  (The *first*
  equality of `prop-sumset` — Hilbert functions of proper monomial
  submodules = `ff`-vectors — is the algebraic dictionary
  `prop-splitting`/`prop-dictionary` and is not in rungs 1–4's scope;
  the combinatorial side is taken as the definition here.)
* `main` is `thm-main` in its "equivalently, by `prop-sumset`" form:
  `conv(ffSet) = ∑_i shift^{d_i}(conv(S_n))`, via `convexHull_sum` and
  `LinearMap.image_convexHull`; `main_chain` composes it with rung 3's
  `hull_Sset_eq` to make each summand the explicit chain polytope.

**A finding, mild but worth recording**: the manuscript states `thm-main`
and `prop-sumset` under `n ≥ 1`, `r ≥ 1`, `0 = d_1 ≤ ⋯ ≤ d_r`, `N = n + d_r`.
None of these hypotheses is needed for the identities formalised here, and
the Lean statements carry none of them (`n`, `N`, `r`, `d` are arbitrary;
if `N < n + d_i` both sides truncate identically).  The manuscript itself
half-says this after `prop-sumset` ("nothing here uses … any property of
`S_n` beyond its being some fixed finite subset").  The hypotheses do
matter elsewhere (`thm-kozlov` needs `n ≥ 1`, §8 needs the ordering), just
not for these two statements.
-/
import Mathlib
import ExteriorConvex.Spine.Complexes
import ExteriorConvex.Spine.KozlovThm

open Finset
open scoped Pointwise

namespace ExteriorConvex

variable {n N : ℕ} {r : ℕ}

/-- `def-ffvector` / `eq:ffvector`: the `ff`-vector of an `r`-vector of
complexes `Δ⃗ = (Δ_1, …, Δ_r)` with respect to the shift vector `d`, as a
point of the inclusive space `Fin (N+1) → ℝ`:
`ff(Δ⃗)_j = ∑_i f_{j−d_i}(Δ_i)`, the summand read as `0` for `j < d_i`. -/
def ffvec (N : ℕ) (d : Fin r → ℕ) (D : Fin r → Finset (Finset (Fin n))) :
    Fin (N + 1) → ℝ := fun j =>
  ∑ i, if d i ≤ j.val then (fEntry (D i) (j.val - d i) : ℝ) else 0

/-- The set of achievable `ff`-vectors: `{ff(Δ⃗) : Δ⃗ an r-vector on [n]}`
(`prop-sumset`, left-hand side of `eq:sumset`'s combinatorial half). -/
def ffSet (n N : ℕ) (d : Fin r → ℕ) : Set (Fin (N + 1) → ℝ) :=
  {x | ∃ D : Fin r → Finset (Finset (Fin n)),
    (∀ i, IsComplex (D i)) ∧ ffvec N d D = x}

/-- The coordinatewise observation in `prop-sumset`'s proof: "by
construction `shift^d(s)_j = f_{j−d}(Δ)` for *every* `j`", both sides being
zero outside `d ≤ j ≤ d + n`. -/
theorem shiftIncl_fvec (D : Finset (Finset (Fin n))) (d : ℕ)
    (j : Fin (N + 1)) :
    shiftIncl N d (fvec D) j =
      if d ≤ j.val then (fEntry D (j.val - d) : ℝ) else 0 := by
  rw [shiftIncl_apply]
  by_cases h1 : d ≤ j.val ∧ j.val - d ≤ n
  · rw [dite_eq_left h1, ite_eq_left h1.1]
    rfl
  · rw [dite_eq_right h1]
    by_cases h2 : d ≤ j.val
    · rw [ite_eq_left h2, fEntry_eq_zero_of_lt (by omega), Nat.cast_zero]
    · rw [ite_eq_right h2]

/-- The `ff`-vector is the sum of the shifted `f`-vectors:
`ff(Δ⃗) = ∑_i shift^{d_i}(f(Δ_i))` as points of `ℝ^{N+1}`. -/
theorem ffvec_eq_sum_shift (d : Fin r → ℕ)
    (D : Fin r → Finset (Finset (Fin n))) :
    ffvec N d D = ∑ i, shiftIncl N (d i) (fvec (D i)) := by
  funext j
  rw [Finset.sum_apply]
  exact Finset.sum_congr rfl fun i _ => (shiftIncl_fvec (D i) (d i) j).symm

/-- `prop-sumset` (the combinatorial equality of `eq:sumset` with
`eq:sumset-2`): the achievable set is exactly the Minkowski sum
`∑_i shift^{d_i}(S_n)`, one summand per generator degree, repeated degrees
contributing repeated summands.  Choosing the `Δ_i` independently *is*
forming the sumset. -/
theorem ff_eq_sumset (n N : ℕ) (d : Fin r → ℕ) :
    ffSet n N d = ∑ i, shiftIncl N (d i) '' Sset n := by
  ext x
  constructor
  · rintro ⟨D, hD, rfl⟩
    rw [ffvec_eq_sum_shift]
    exact Set.finsetSum_mem_finsetSum Finset.univ _ _
      (fun i _ => Set.mem_image_of_mem _ ⟨D i, hD i, rfl⟩)
  · intro hx
    rw [Set.mem_fintype_sum] at hx
    obtain ⟨g, hg, hsum⟩ := hx
    have h : ∀ i, ∃ Di : Finset (Finset (Fin n)),
        IsComplex Di ∧ shiftIncl N (d i) (fvec Di) = g i := by
      intro i
      obtain ⟨y, hy, hgy⟩ := hg i
      obtain ⟨Di, hDi, rfl⟩ := hy
      exact ⟨Di, hDi, hgy⟩
    choose D hDc hDg using h
    refine ⟨D, hDc, ?_⟩
    rw [ffvec_eq_sum_shift, ← hsum]
    exact Finset.sum_congr rfl fun i _ => hDg i

/-- `thm-main`, in its "equivalently, by `prop-sumset`" form: the convex
hull of the achievable `ff`-vectors is the Minkowski sum of `r` shifted
copies of `conv(S_n)` — one and the same Kozlov simplex (`kozlov`,
`def-kozsimplex`), one copy per generator degree.
`Koz(n; d_1, …, d_r)` is the right-hand side.

The proof is the manuscript's: `prop-sumset`, then hull-commutes-with-sum
(`convexHull_sum`, the manuscript's `lem-convex`(A) iterated), then
hull-commutes-with-linear-images (`LinearMap.image_convexHull`,
`lem-convex`(B)) applied to each `shift^{d_i}`. -/
theorem main (n N : ℕ) (d : Fin r → ℕ) :
    convexHull ℝ (ffSet n N d) =
      ∑ i, shiftIncl N (d i) '' convexHull ℝ (Sset n) := by
  rw [ff_eq_sumset, convexHull_sum]
  exact Finset.sum_congr rfl
    fun i _ => ((shiftIncl N (d i)).image_convexHull (Sset n)).symm

/-- `thm-main` combined with `cor-facets` (`hull_Sset_eq`): for `n ≥ 1`,
each summand is the explicit chain polytope, so the Kozlov polytope is the
Minkowski sum of `r` shifted copies of the chain set. -/
theorem main_chain (hn : 1 ≤ n) (N : ℕ) (d : Fin r → ℕ) :
    convexHull ℝ (ffSet n N d) =
      ∑ i, shiftIncl N (d i) '' lymChain n := by
  rw [main n N d]
  exact Finset.sum_congr rfl fun i _ => by rw [hull_Sset_eq hn]

end ExteriorConvex


==> anc/lean/ExteriorConvex/Vertices/Binomial.lean <==
/-
Copyright (c) 2026 Jan Snellman. All rights reserved.

# Rung 3: `lem-binomial-ratio`

Formalisation of §8.3's `lem-binomial-ratio` from `article/exterior-convex_article1_latest.org`.

The manuscript's ρ is `ρ j = C(n, d+j) / C(n, j)`, the ratio by which the two summands weight the
same shared coordinate.  The lemma says ρ is *strictly* decreasing -- but only on `1 ≤ j ≤ m`, where
`m = n - d`.  Beyond that both numerator and successor numerator vanish and the decrease is not
strict.  That range restriction was missing from an earlier draft of the manuscript and was put in
precisely because formalising the lemma forces the question; see
`working-notes/formalization-bridge-lemma.org`.
-/
import Mathlib

namespace ExteriorConvex

/-- The arithmetic core, with the manuscript's own computation: the two sides differ by
`d * (n + 1)`. -/
lemma key_ineq {n d j : ℕ} (hd : 1 ≤ d) (hdj : d + j ≤ n) :
    (n - d - j) * (j + 1) < (n - j) * (d + j + 1) := by
  obtain ⟨q, rfl⟩ : ∃ q, n = d + j + q := ⟨n - d - j, by omega⟩
  have h1 : d + j + q - d - j = q := by omega
  have h2 : d + j + q - j = d + q := by omega
  rw [h1, h2]
  nlinarith

/-- `lem-binomial-ratio` (1): positivity holds exactly up to `m = n - d`. -/
lemma choose_ratio_pos_iff {n d j : ℕ} (_hd : 1 ≤ d) (hj : 1 ≤ j) (hjn : j ≤ n) :
    0 < (n.choose (d + j) : ℝ) / (n.choose j : ℝ) ↔ j ≤ n - d := by
  have hB : 0 < (n.choose j : ℝ) := by exact_mod_cast Nat.choose_pos hjn
  rw [div_pos_iff]
  constructor
  · rintro (⟨hnum, -⟩ | ⟨-, hden⟩)
    · by_contra hc
      have : n.choose (d + j) = 0 := Nat.choose_eq_zero_of_lt (by omega)
      rw [this] at hnum; norm_num at hnum
    · linarith
  · intro hjm
    left
    refine ⟨?_, hB⟩
    exact_mod_cast Nat.choose_pos (show d + j ≤ n by omega)

/-- `lem-binomial-ratio` (2): the ratio is strictly decreasing on `1 ≤ j ≤ m`. -/
theorem choose_ratio_lt {n d j : ℕ} (hd : 1 ≤ d) (_hj : 1 ≤ j) (hdj : d + j ≤ n) :
    (n.choose (d + j + 1) : ℝ) / (n.choose (j + 1) : ℝ)
      < (n.choose (d + j) : ℝ) / (n.choose j : ℝ) := by
  have hjn : j ≤ n := by omega
  have hj1n : j + 1 ≤ n := by omega
  have hAn : 0 < n.choose (d + j) := Nat.choose_pos hdj
  have hBn : 0 < n.choose j := Nat.choose_pos hjn
  have hB1n : 0 < n.choose (j + 1) := Nat.choose_pos hj1n
  have hB : (0 : ℝ) < (n.choose j : ℝ) := by exact_mod_cast hBn
  have hB1 : (0 : ℝ) < (n.choose (j + 1) : ℝ) := by exact_mod_cast hB1n
  rw [div_lt_div_iff₀ hB1 hB]
  -- Reduce to a statement about natural numbers.
  have hnat : n.choose (d + j + 1) * n.choose j < n.choose (d + j) * n.choose (j + 1) := by
    have e1 : n.choose (d + j + 1) * (d + j + 1) = n.choose (d + j) * (n - (d + j)) :=
      Nat.choose_succ_right_eq n (d + j)
    have e2 : n.choose (j + 1) * (j + 1) = n.choose j * (n - j) := Nat.choose_succ_right_eq n j
    have hsub : n - (d + j) = n - d - j := by omega
    have this : n.choose (d + j + 1) * n.choose j * ((d + j + 1) * (j + 1))
        < n.choose (d + j) * n.choose (j + 1) * ((d + j + 1) * (j + 1)) :=
      calc n.choose (d + j + 1) * n.choose j * ((d + j + 1) * (j + 1))
        = (n.choose (d + j + 1) * (d + j + 1)) * (n.choose j * (j + 1)) := by ring
      _ = (n.choose (d + j) * (n - d - j)) * (n.choose j * (j + 1)) := by rw [e1, hsub]
      _ = (n.choose (d + j) * n.choose j) * ((n - d - j) * (j + 1)) := by ring
      _ < (n.choose (d + j) * n.choose j) * ((n - j) * (d + j + 1)) := by
            exact mul_lt_mul_of_pos_left (key_ineq hd hdj) (Nat.mul_pos hAn hBn)
      _ = n.choose (d + j) * (n.choose j * (n - j)) * (d + j + 1) := by ring
      _ = n.choose (d + j) * (n.choose (j + 1) * (j + 1)) * (d + j + 1) := by rw [e2]
      _ = n.choose (d + j) * n.choose (j + 1) * ((d + j + 1) * (j + 1)) := by ring
    exact Nat.lt_of_mul_lt_mul_right this
  exact_mod_cast hnat

/-- The tail of `lem-binomial-ratio`: beyond `m` the ratio is identically zero, so the decrease
there is *not* strict.  This is the content of the range restriction. -/
lemma choose_ratio_eq_zero {n d j : ℕ} (_hj : 1 ≤ j) (_hjn : j ≤ n) (hjm : n - d < j)
    (_hd : 1 ≤ d) :
    (n.choose (d + j) : ℝ) / (n.choose j : ℝ) = 0 := by
  have : n.choose (d + j) = 0 := Nat.choose_eq_zero_of_lt (by omega)
  rw [this]
  simp

end ExteriorConvex


==> anc/lean/ExteriorConvex/Vertices/Bridge.lean <==
/-
Copyright (c) 2026 Jan Snellman. All rights reserved.

# Rung 1: the bridge lemma

Formalisation of §8's `lem-exposed-vertex` and `lem-vertexdecomp` from
`article/exterior-convex_article1_latest.org`.

The point of this file is recorded in `working-notes/formalization-bridge-lemma.org`: Mathlib has no
polytope, but §8.2-8.4 never needs one.  Every body there is `convexHull ℝ S` for an explicit finite
`S`, and "vertex" is `Set.extremePoints ℝ`.  These two lemmas replace the word "vertex" by the
existence of a linear functional with a unique maximiser over a finite set, after which every
statement in §8 is a finite system of strict linear inequalities.

Note that `mem_extremePoints_add_iff` is proved here WITHOUT support-function additivity (the
manuscript cites Ziegler, Proposition 7.12): passing through `convexHull_add` reduces the Minkowski
statement to the single-polytope one, and the rest is a two-line exchange argument.
-/
import Mathlib

open Set Pointwise

namespace ExteriorConvex

variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]

/-- A linear functional that is uniquely maximised at `x` over `S` is uniquely maximised at `x`
over `convexHull ℝ S`.  This is the analytic content of the easy direction, isolated because both
theorems below use it. -/
theorem lt_of_mem_convexHull {S : Set E} {x : E} {f : E →L[ℝ] ℝ}
    (hxS : x ∈ S) (hf : ∀ y ∈ S, y ≠ x → f y < f x) :
    ∀ y ∈ convexHull ℝ S, y ≠ x → f y < f x := by
  rcases eq_or_ne (S \ {x}) ∅ with hempty | hne
  · -- `S = {x}`: the hull is a single point and the claim is vacuous.
    have hSx : S = {x} :=
      Subset.antisymm (sdiff_eq_empty.mp hempty) (singleton_subset_iff.mpr hxS)
    subst hSx
    simp
  · have hTne : (S \ {x}).Nonempty := nonempty_iff_ne_empty.mpr hne
    -- The other generators, and hence their hull, lie strictly below `f x`.
    have hTlt : convexHull ℝ (S \ {x}) ⊆ {z | f z < f x} :=
      convexHull_min (fun y hy => hf y hy.1 hy.2)
        (convex_halfSpace_lt f.toLinearMap.isLinear _)
    intro y hy hyx
    have hSins : S = insert x (S \ {x}) := by
      rw [insert_sdiff_singleton, insert_eq_self.mpr hxS]
    rw [hSins, convexHull_insert hTne] at hy
    obtain ⟨a, ha, b, hb, hseg⟩ := mem_convexJoin.mp hy
    rw [mem_singleton_iff] at ha
    subst ha
    obtain ⟨u, v, hu, hv, huv, rfl⟩ := hseg
    have hfb : f b < f a := hTlt hb
    have hv0 : v ≠ 0 := by
      rintro rfl
      rw [show u = 1 by linarith] at hyx
      simp at hyx
    have hvpos : 0 < v := lt_of_le_of_ne hv (Ne.symm hv0)
    have hval : f (u • a + v • b) = f a - v * (f a - f b) := by
      have hu1 : u = 1 - v := by linarith
      simp only [map_add, map_smul, smul_eq_mul, hu1]
      ring
    rw [hval]
    have := mul_pos hvpos (sub_pos.mpr hfb)
    linarith

/-- **The bridge lemma** (`lem-exposed-vertex`).  For a finite generating set, being a vertex of the
convex hull is the same as being the unique maximiser of some linear functional over the
generators. -/
theorem mem_extremePoints_convexHull_iff {S : Set E} (hS : S.Finite) (x : E) :
    x ∈ Set.extremePoints ℝ (convexHull ℝ S) ↔
      x ∈ S ∧ ∃ f : E →L[ℝ] ℝ, ∀ y ∈ S, y ≠ x → f y < f x := by
  constructor
  · intro hx
    have hxS : x ∈ S := extremePoints_convexHull_subset hx
    refine ⟨hxS, ?_⟩
    -- `x` is not in the hull of the other generators.
    have hnot : x ∉ convexHull ℝ (S \ {x}) := by
      have h := (convex_convexHull ℝ S).mem_extremePoints_iff_mem_sdiff_convexHull_sdiff.mp hx
      have hmono : convexHull ℝ (S \ {x}) ⊆ convexHull ℝ (convexHull ℝ S \ {x}) :=
        convexHull_mono (fun y hy => ⟨subset_convexHull ℝ S hy.1, hy.2⟩)
      exact fun hmem => h.2 (hmono hmem)
    -- Separate it from that hull, which is closed and convex.
    have hfin : (S \ {x}).Finite := hS.sdiff
    have hclosed : IsClosed (convexHull ℝ (S \ {x})) := Set.Finite.isClosed_convexHull ℝ hfin
    obtain ⟨f, u, hlt, hgt⟩ :=
      geometric_hahn_banach_closed_point (convex_convexHull ℝ (S \ {x})) hclosed hnot
    exact ⟨f, fun y hy hne => lt_trans (hlt y (subset_convexHull ℝ _ ⟨hy, hne⟩)) hgt⟩
  · rintro ⟨hxS, f, hf⟩
    have hstrict := lt_of_mem_convexHull hxS hf
    rw [(convex_convexHull ℝ S).mem_extremePoints_iff_mem_sdiff_convexHull_sdiff]
    refine ⟨subset_convexHull ℝ S hxS, fun hmem => ?_⟩
    have hsub : convexHull ℝ (convexHull ℝ S \ {x}) ⊆ {z | f z < f x} :=
      convexHull_min (fun y hy => hstrict y hy.1 hy.2)
        (convex_halfSpace_lt f.toLinearMap.isLinear _)
    have hcontra := hsub hmem
    simp only [mem_ofPred_eq] at hcontra
    exact lt_irrefl _ hcontra

/-- **The Minkowski decomposition lemma** (`lem-vertexdecomp`), for polytopes presented by finite
generating sets.  A sum of generators is a vertex of the Minkowski sum exactly when a *single*
functional has each summand as its unique maximiser. -/
theorem mem_extremePoints_add_iff {S T : Set E} (hS : S.Finite) (hT : T.Finite)
    {s t : E} (hs : s ∈ S) (ht : t ∈ T) :
    s + t ∈ Set.extremePoints ℝ (convexHull ℝ S + convexHull ℝ T) ↔
      ∃ f : E →L[ℝ] ℝ, (∀ y ∈ S, y ≠ s → f y < f s) ∧ (∀ y ∈ T, y ≠ t → f y < f t) := by
  rw [← convexHull_add, mem_extremePoints_convexHull_iff (hS.add hT)]
  constructor
  · rintro ⟨-, f, hf⟩
    refine ⟨f, fun y hy hne => ?_, fun y hy hne => ?_⟩
    · -- Exchange argument: swap `s` for a competitor and compare inside the sumset.
      have hmem : y + t ∈ S + T := ⟨y, hy, t, ht, rfl⟩
      have hne' : y + t ≠ s + t := fun h => hne (add_right_cancel h)
      have := hf _ hmem hne'
      simp only [map_add] at this
      linarith
    · have hmem : s + y ∈ S + T := ⟨s, hs, y, hy, rfl⟩
      have hne' : s + y ≠ s + t := fun h => hne (add_left_cancel h)
      have := hf _ hmem hne'
      simp only [map_add] at this
      linarith
  · rintro ⟨f, hfs, hft⟩
    refine ⟨⟨s, hs, t, ht, rfl⟩, f, ?_⟩
    rintro z ⟨y, hy, w, hw, rfl⟩ hne
    have hsplit : y ≠ s ∨ w ≠ t := by
      by_contra hc
      push Not at hc
      exact hne (by rw [hc.1, hc.2])
    have h1 : f y ≤ f s := by
      rcases eq_or_ne y s with rfl | h
      · exact le_refl _
      · exact (hfs y hy h).le
    have h2 : f w ≤ f t := by
      rcases eq_or_ne w t with rfl | h
      · exact le_refl _
      · exact (hft w hw h).le
    simp only [map_add]
    rcases hsplit with h | h
    · have := hfs y hy h; linarith
    · have := hft w hw h; linarith

/-- **A vertex of a Minkowski sum decomposes in exactly one way.**  This is the uniqueness half of
`lem-vertexdecomp`, isolated because the vertex *count* needs it: it is what makes
`(i,j) ↦ v_i + u_j` injective on the pairs that survive. -/
theorem eq_of_add_eq_of_mem_extremePoints {S T : Set E} {x s s' t t' : E}
    (hx : x ∈ Set.extremePoints ℝ (convexHull ℝ S + convexHull ℝ T))
    (hs : s ∈ convexHull ℝ S) (ht : t ∈ convexHull ℝ T)
    (hs' : s' ∈ convexHull ℝ S) (ht' : t' ∈ convexHull ℝ T)
    (h1 : s + t = x) (h2 : s' + t' = x) : s = s' ∧ t = t' := by
  subst h1
  -- The two "crossed" points also lie in the sum, and `x` is their midpoint.
  have hy : s + t' ∈ convexHull ℝ S + convexHull ℝ T := ⟨s, hs, t', ht', rfl⟩
  have hz : s' + t ∈ convexHull ℝ S + convexHull ℝ T := ⟨s', hs', t, ht, rfl⟩
  have key : (s + t') + (s' + t) = (s + t) + (s + t) := by
    calc (s + t') + (s' + t) = (s' + t') + (s + t) := by abel
      _ = (s + t) + (s + t) := by rw [h2]
  have hmid : (2⁻¹ : ℝ) • (s + t') + (2⁻¹ : ℝ) • (s' + t) = s + t := by
    rw [← smul_add, key, ← two_smul ℝ (s + t), smul_smul]
    norm_num
  have hseg : (s + t) ∈ openSegment ℝ (s + t') (s' + t) :=
    ⟨2⁻¹, 2⁻¹, by norm_num, by norm_num, by norm_num, hmid⟩
  have hyx : s + t' = s + t := (mem_extremePoints_iff_left.mp hx).2 _ hy _ hz hseg
  have htt : t' = t := add_left_cancel hyx
  subst htt
  exact ⟨(add_right_cancel h2).symm, rfl⟩

/-- **A vertex decomposes only through the generating sets.**  Together with
`eq_of_add_eq_of_mem_extremePoints` this is what lets the manuscript state `lem-vertexdecomp`(1)
for arbitrary `x_p ∈ P_p` rather than only for `x_p` in the generating sets: a vertex has one
decomposition, and that decomposition is by generators. -/
theorem mem_of_add_eq_of_mem_extremePoints {S T : Set E} {x s t : E}
    (hx : x ∈ Set.extremePoints ℝ (convexHull ℝ S + convexHull ℝ T))
    (hs : s ∈ convexHull ℝ S) (ht : t ∈ convexHull ℝ T) (h : s + t = x) :
    s ∈ S ∧ t ∈ T := by
  have hx' : x ∈ Set.extremePoints ℝ (convexHull ℝ (S + T)) := by rwa [convexHull_add]
  obtain ⟨s', hs', t', ht', hst⟩ := extremePoints_convexHull_subset hx'
  obtain ⟨e1, e2⟩ := eq_of_add_eq_of_mem_extremePoints hx hs ht
    (subset_convexHull ℝ S hs') (subset_convexHull ℝ T ht') h hst
  exact ⟨e1 ▸ hs', e2 ▸ ht'⟩

end ExteriorConvex


==> anc/lean/ExteriorConvex/Vertices/Count.lean <==
/-
Copyright (c) 2026 Jan Snellman. All rights reserved.

# `cor-vdesc`: the vertex count

Formalisation of §8.4's `cor-vdesc` from `article/exterior-convex_article1_latest.org`:
the rank-two Kozlov polytope has exactly `n² − (m−1)(m+2)/2` vertices, where `m = n − d`.

This is the one part of §8 that is a *cardinality computation* rather than a construction, and it
needs two inputs that nothing before it needed:

* `eq_of_add_eq_of_mem_extremePoints` (in `Bridge.lean`) — a vertex of a Minkowski sum decomposes in
  exactly one way, which is what makes `(i,j) ↦ v_i + u_j` injective on the surviving pairs;
* `extremal_matrix_iff` (in `Kozlov.lean`) — the classification itself, which identifies the vertex
  set with the image of an explicit `Finset` of index pairs.

The count is then arithmetic: the zero set has `t − 1` entries below the diagonal in the row with
`t = i − d`, plus one more at `j = t + 1` when that stays inside the block, and
`∑_{t=1}^{m} (t−1) + (m−1) = (m−1)(m+2)/2`.  It is stated below in the subtraction-free form
`2 * card = (m−1)*(m+2)` as well, since that is what the proof actually establishes.
-/
import Mathlib
import ExteriorConvex.Vertices.Bridge
import ExteriorConvex.Vertices.ExtremalMatrix

namespace ExteriorConvex

open Finset Pointwise

variable {N : ℕ}

/-- The condition under which the extremal matrix entry vanishes, as in `extremal_matrix_iff`. -/
def zeroCond (n d : ℕ) (p : ℕ × ℕ) : Prop :=
  d + 1 ≤ p.1 ∧ p.2 ≤ n - d ∧ (p.2 + d < p.1 ∨ p.1 + 1 = d + p.2)

instance (n d : ℕ) (p : ℕ × ℕ) : Decidable (zeroCond n d p) := by
  unfold zeroCond; infer_instance

/-- The index pairs that give vertices. -/
def survivingPairs (n d : ℕ) : Finset (ℕ × ℕ) :=
  (Finset.Icc 1 n ×ˢ Finset.Icc 1 n).filter (fun p => ¬ zeroCond n d p)

/-- The index pairs that do not. -/
def zeroPairs (n d : ℕ) : Finset (ℕ × ℕ) :=
  (Finset.Icc 1 n ×ˢ Finset.Icc 1 n).filter (zeroCond n d)

lemma card_all (n : ℕ) : (Finset.Icc 1 n ×ˢ Finset.Icc 1 n).card = n ^ 2 := by
  rw [Finset.card_product, Nat.card_Icc]
  simp [sq]

lemma card_surviving_add_card_zero (n d : ℕ) :
    (survivingPairs n d).card + (zeroPairs n d).card = n ^ 2 := by
  classical
  rw [← card_all n, survivingPairs, zeroPairs, Finset.card_filter, Finset.card_filter,
    ← Finset.sum_add_distrib, Finset.card_eq_sum_ones]
  refine Finset.sum_congr rfl (fun p _ => ?_)
  by_cases h : zeroCond n d p <;> simp [h]

/-! ### The arithmetic of the zero set -/

/-- The row count: in the row with `t = i - d`, the zero set has `t - 1` entries strictly below the
diagonal, plus one at `j = t + 1` when that index is still inside the block. -/
lemma card_row (n m t : ℕ) (hmn : m ≤ n) (ht1 : 1 ≤ t) (htm : t ≤ m) :
    ((Finset.Icc 1 n).filter (fun j => j ≤ m ∧ (j < t ∨ j = t + 1))).card
      = (t - 1) + (if t + 1 ≤ m then 1 else 0) := by
  by_cases h : t + 1 ≤ m
  · have hset : (Finset.Icc 1 n).filter (fun j => j ≤ m ∧ (j < t ∨ j = t + 1))
        = insert (t + 1) (Finset.Icc 1 (t - 1)) := by
      ext j
      simp only [Finset.mem_filter, Finset.mem_Icc, Finset.mem_insert]
      omega
    have hnot : (t + 1) ∉ Finset.Icc 1 (t - 1) := by
      simp only [Finset.mem_Icc]; omega
    rw [hset, Finset.card_insert_of_notMem hnot, Nat.card_Icc, if_pos h]
    omega
  · have hset : (Finset.Icc 1 n).filter (fun j => j ≤ m ∧ (j < t ∨ j = t + 1))
        = Finset.Icc 1 (t - 1) := by
      ext j
      simp only [Finset.mem_filter, Finset.mem_Icc]
      omega
    rw [hset, Nat.card_Icc, if_neg h]
    omega

/-- The zero set has `(m−1)(m+2)/2` members, stated without division. -/
theorem card_zeroPairs (n d : ℕ) (hd : 1 ≤ d) (hdn : d + 1 ≤ n) :
    2 * (zeroPairs n d).card = (n - d - 1) * (n - d + 2) := by
  obtain ⟨m, rfl⟩ : ∃ m, n = d + m := ⟨n - d, by omega⟩
  have hm1 : 1 ≤ m := by omega
  have hmn : m ≤ d + m := by omega
  have hsub0 : d + m - d = m := by omega
  rw [hsub0]
  -- Count row by row.
  have hrow : (zeroPairs (d + m) d).card
      = ∑ i ∈ Finset.Icc 1 (d + m),
          ((Finset.Icc 1 (d + m)).filter (fun j => zeroCond (d + m) d (i, j))).card := by
    rw [zeroPairs, Finset.card_filter, Finset.sum_product]
    exact Finset.sum_congr rfl (fun i _ => (Finset.card_filter _ _).symm)
  -- Rows below `d + 1` contribute nothing; the others contribute `card_row`.
  have hval : ∀ i ∈ Finset.Icc 1 (d + m),
      ((Finset.Icc 1 (d + m)).filter (fun j => zeroCond (d + m) d (i, j))).card
        = if d + 1 ≤ i then (i - d - 1) + (if i - d + 1 ≤ m then 1 else 0) else 0 := by
    intro i hi
    simp only [Finset.mem_Icc] at hi
    by_cases h : d + 1 ≤ i
    · rw [if_pos h]
      have hcongr : ((Finset.Icc 1 (d + m)).filter (fun j => zeroCond (d + m) d (i, j)))
          = ((Finset.Icc 1 (d + m)).filter (fun j => j ≤ m ∧ (j < i - d ∨ j = (i - d) + 1))) := by
        ext j
        simp only [Finset.mem_filter, Finset.mem_Icc, zeroCond, hsub0]
        omega
      rw [hcongr, card_row (d + m) m (i - d) hmn (by omega) (by omega)]
    · rw [if_neg h]
      have hempty : ((Finset.Icc 1 (d + m)).filter (fun j => zeroCond (d + m) d (i, j))) = ∅ := by
        ext j
        simp only [Finset.mem_filter, Finset.mem_Icc, zeroCond, hsub0, Finset.notMem_empty,
          iff_false]
        omega
      rw [hempty, Finset.card_empty]
  rw [hrow, Finset.sum_congr rfl hval]
  -- Drop the rows below `d + 1`, then reindex `i = d + 1 + k`.
  have hsum : ∑ i ∈ Finset.Icc 1 (d + m),
      (if d + 1 ≤ i then (i - d - 1) + (if i - d + 1 ≤ m then 1 else 0) else 0)
      = ∑ k ∈ Finset.range m, (k + (if k + 2 ≤ m then 1 else 0)) := by
    have hsub : Finset.Icc (d + 1) (d + m) ⊆ Finset.Icc 1 (d + m) := by
      intro x hx; simp only [Finset.mem_Icc] at *; omega
    rw [← Finset.sum_subset hsub (by
      intro x hx hnx
      simp only [Finset.mem_Icc] at hx hnx
      rw [if_neg (by omega)])]
    rw [show Finset.Icc (d + 1) (d + m) = Finset.Ico (d + 1) (d + m + 1) from
        (Finset.Ico_add_one_right_eq_Icc _ _).symm,
      Finset.sum_Ico_eq_sum_range]
    have hlen : d + m + 1 - (d + 1) = m := by omega
    rw [hlen]
    refine Finset.sum_congr rfl (fun k hk => ?_)
    simp only [Finset.mem_range] at hk
    have e1 : d + 1 + k - d - 1 = k := by omega
    have e2 : d + 1 + k - d + 1 = k + 2 := by omega
    rw [if_pos (by omega), e1, e2]
  rw [hsum, Finset.sum_add_distrib]
  have h1 : (∑ k ∈ Finset.range m, k) * 2 = m * (m - 1) := Finset.sum_range_id_mul_two m
  have h2 : (∑ k ∈ Finset.range m, (if k + 2 ≤ m then 1 else 0)) = m - 1 := by
    rw [← Finset.card_filter]
    have hf : (Finset.range m).filter (fun k => k + 2 ≤ m) = Finset.range (m - 1) := by
      ext k
      simp only [Finset.mem_filter, Finset.mem_range]
      omega
    rw [hf, Finset.card_range]
  have hkey : (m - 1) * (m + 2) = m * (m - 1) + 2 * (m - 1) := by
    obtain ⟨m', rfl⟩ : ∃ m', m = m' + 1 := ⟨m - 1, by omega⟩
    simp only [Nat.add_sub_cancel]
    ring
  rw [h2, hkey, ← h1]
  ring

/-! ### The geometry: the vertex set is the image of the surviving pairs -/

/-- The vertex set of the rank-two sum, as the image of an explicit `Finset` of index pairs. -/
theorem vertices_eq_image {n d : ℕ} (a : ℕ → ℝ) (hpos : ∀ s, 0 < a s)
    (hN : N = n + d) (hd : 1 ≤ d) (hdn : d + 1 ≤ n)
    (hdec : ∀ s, 1 ≤ s → s < n - d → rho a d (s + 1) < rho a d s) :
    Set.extremePoints ℝ (convexHull ℝ (vsetA a N 0 n) + convexHull ℝ (vsetA a N d n))
      = ↑((survivingPairs n d).image (fun p => ravA a N 0 p.1 + ravA a N d p.2)) := by
  ext x
  simp only [Finset.coe_image, Set.mem_image, Finset.mem_coe]
  constructor
  · intro hx
    have hx' := hx
    rw [← convexHull_add] at hx'
    obtain ⟨s, hs, t, ht, rfl⟩ := extremePoints_convexHull_subset hx'
    obtain ⟨i, hi, rfl⟩ := hs
    obtain ⟨j, hj, rfl⟩ := ht
    simp only [Set.mem_Icc] at hi hj
    refine ⟨(i, j), ?_, rfl⟩
    rw [survivingPairs, Finset.mem_filter, Finset.mem_product, Finset.mem_Icc, Finset.mem_Icc]
    exact ⟨⟨hi, hj⟩, (extremal_matrix_iff a hpos hN hd hdn hdec hi.1 hi.2 hj.1 hj.2).mp hx⟩
  · rintro ⟨p, hp, rfl⟩
    rw [survivingPairs, Finset.mem_filter, Finset.mem_product, Finset.mem_Icc, Finset.mem_Icc] at hp
    obtain ⟨⟨hi, hj⟩, hcond⟩ := hp
    exact (extremal_matrix_iff a hpos hN hd hdn hdec hi.1 hi.2 hj.1 hj.2).mpr hcond

/-- Distinct surviving pairs give distinct vertices: a vertex has only one decomposition. -/
theorem image_injOn {n d : ℕ} (a : ℕ → ℝ) (hpos : ∀ s, 0 < a s)
    (hN : N = n + d) (hd : 1 ≤ d) (hdn : d + 1 ≤ n)
    (hdec : ∀ s, 1 ≤ s → s < n - d → rho a d (s + 1) < rho a d s) :
    Set.InjOn (fun p : ℕ × ℕ => ravA a N 0 p.1 + ravA a N d p.2) (survivingPairs n d) := by
  intro p hp q hq hEq
  simp only [Finset.mem_coe, survivingPairs, Finset.mem_filter, Finset.mem_product,
    Finset.mem_Icc] at hp hq
  obtain ⟨⟨hp1, hp2⟩, hpc⟩ := hp
  obtain ⟨⟨hq1, hq2⟩, hqc⟩ := hq
  -- The common value is a vertex, so its decomposition is unique.
  have hvert : ravA a N 0 p.1 + ravA a N d p.2 ∈
      Set.extremePoints ℝ (convexHull ℝ (vsetA a N 0 n) + convexHull ℝ (vsetA a N d n)) :=
    (extremal_matrix_iff a hpos hN hd hdn hdec hp1.1 hp1.2 hp2.1 hp2.2).mpr hpc
  have hmem : ∀ (dd k : ℕ), 1 ≤ k → k ≤ n →
      ravA a N dd k ∈ convexHull ℝ (vsetA a N dd n) :=
    fun dd k h1 h2 => subset_convexHull ℝ _ (ravA_mem_vsetA h1 h2)
  obtain ⟨e1, e2⟩ := eq_of_add_eq_of_mem_extremePoints hvert
    (hmem 0 p.1 hp1.1 hp1.2) (hmem d p.2 hp2.1 hp2.2)
    (hmem 0 q.1 hq1.1 hq1.2) (hmem d q.2 hq2.1 hq2.2) rfl hEq.symm
  have h1 : p.1 = q.1 :=
    ravA_injOn a hpos (n := n) (by omega) ⟨hp1.1, hp1.2⟩ ⟨hq1.1, hq1.2⟩ e1
  have h2 : p.2 = q.2 :=
    ravA_injOn a hpos (n := n) (by omega) ⟨hp2.1, hp2.2⟩ ⟨hq2.1, hq2.2⟩ e2
  exact Prod.ext h1 h2

/-- **`cor-vdesc`.**  The rank-two sum has exactly `n² − (m−1)(m+2)/2` vertices, `m = n − d`. -/
theorem card_vertices {n d : ℕ} (a : ℕ → ℝ) (hpos : ∀ s, 0 < a s)
    (hN : N = n + d) (hd : 1 ≤ d) (hdn : d + 1 ≤ n)
    (hdec : ∀ s, 1 ≤ s → s < n - d → rho a d (s + 1) < rho a d s) :
    (Set.extremePoints ℝ
        (convexHull ℝ (vsetA a N 0 n) + convexHull ℝ (vsetA a N d n))).ncard
      = n ^ 2 - (n - d - 1) * (n - d + 2) / 2 := by
  rw [vertices_eq_image a hpos hN hd hdn hdec, Set.ncard_coe_finset,
    Finset.card_image_of_injOn (image_injOn a hpos hN hd hdn hdec)]
  have h1 := card_surviving_add_card_zero n d
  have h2 := card_zeroPairs n d hd hdn
  omega

/-- **`cor-vdesc` for the Kozlov vector**, which is how the manuscript states it: the rank-two
Kozlov polytope has `n² − (m−1)(m+2)/2` vertices. -/
theorem card_vertices_kozlov {n d : ℕ} (hN : N = n + d) (hd : 1 ≤ d) (hdn : d + 1 ≤ n) :
    (Set.extremePoints ℝ
        (convexHull ℝ (vsetA (kozLeg n) N 0 n)
          + convexHull ℝ (vsetA (kozLeg n) N d n))).ncard
      = n ^ 2 - (n - d - 1) * (n - d + 2) / 2 := by
  refine card_vertices _ (kozLeg_pos n) hN hd hdn ?_
  intro s hs1 hs2
  have e : d + (s + 1) = d + s + 1 := by omega
  simp only [rho, kozLeg, e]
  rw [if_pos (show d + s + 1 ≤ n by omega), if_pos (show s + 1 ≤ n by omega),
    if_pos (show d + s ≤ n by omega), if_pos (show s ≤ n by omega)]
  exact choose_ratio_lt hd hs1 (by omega)

end ExteriorConvex


==> anc/lean/ExteriorConvex/Vertices/ExtremalMatrix.lean <==
/-
Copyright (c) 2026 Jan Snellman. All rights reserved.

# Rung 3: the general leg vector, and §8.3

`Simplex.lean` handles the all-ones leg vector, where a vertex is the *indicator* of a coordinate
interval and so the whole section collapses onto one partial-sum sequence.  For a general positive
leg vector the two summands weight the same shared coordinate differently -- which is exactly the
source of the leg-vector dependence the section is about -- and that collapse is unavailable.

The device used here avoids forming any explicit sums.  A vertex grows by *one* basis vector at a
time,

    ravA a d (k+1) = ravA a d k + a (k+1) • single ⟨d+k⟩ 1,

so applying a functional turns every comparison between consecutive vertices into a statement about
a single coefficient `f (single ⟨d+k⟩ 1)`, with the positive factor `a (k+1)` in front.  Monotonicity
of the vertex values along a run of coordinates is then ordinary monotonicity-from-increments, and
`prop-adjacent`'s sign contradiction becomes a two-line argument -- because *both* summands grow
across the same coordinate `⟨d+t⟩`, with opposite requirements on its coefficient.

**Index convention**, as in `Simplex.lean`: coordinates are `Fin N`, and `c : Fin N` stands for the
manuscript's coordinate `c.val + 1`.  Vertex indices run `1,…,n`.
-/
import Mathlib
import ExteriorConvex.Vertices.Bridge
import ExteriorConvex.Vertices.Simplex
import ExteriorConvex.Vertices.Binomial

namespace ExteriorConvex

open Finset Pointwise

variable {N : ℕ}

/-- The `k`-th vertex of the right-angle simplex on leg vector `a`, shifted by `d`: it carries the
value `a s` at the manuscript's coordinate `d + s`, for `1 ≤ s ≤ k`. -/
def ravA (a : ℕ → ℝ) (N d k : ℕ) : Fin N → ℝ :=
  fun c => if d + 1 ≤ c.val + 1 ∧ c.val + 1 ≤ d + k then a (c.val + 1 - d) else 0

@[simp] lemma ravA_zero (a : ℕ → ℝ) (N d : ℕ) : ravA a N d 0 = 0 := by
  funext c
  simp only [ravA, Nat.add_zero, Pi.zero_apply]
  rw [if_neg (by omega)]

/-- Vertices grow by one basis vector at a time, scaled by the corresponding leg. -/
lemma ravA_succ (a : ℕ → ℝ) (N d k : ℕ) (h : d + k < N) :
    ravA a N d (k + 1) = ravA a N d k + a (k + 1) • Pi.single (⟨d + k, h⟩ : Fin N) 1 := by
  funext c
  simp only [ravA, Pi.add_apply, Pi.smul_apply, Pi.single_apply, smul_eq_mul]
  by_cases hc : c = (⟨d + k, h⟩ : Fin N)
  · subst hc
    simp only [Fin.val_mk]
    rw [if_pos (by omega), if_neg (by omega)]
    have hidx : d + k + 1 - d = k + 1 := by omega
    rw [hidx]
    norm_num
  · have hne : c.val ≠ d + k := fun hh => hc (Fin.ext hh)
    rw [if_neg hc, mul_zero, add_zero]
    by_cases h1 : d + 1 ≤ c.val + 1 ∧ c.val + 1 ≤ d + k
    · rw [if_pos (by omega), if_pos h1]
    · rw [if_neg (by omega), if_neg h1]

/-- Applying a functional to consecutive vertices differs by one coefficient. -/
lemma map_ravA_succ (f : (Fin N → ℝ) →L[ℝ] ℝ) (a : ℕ → ℝ) (d k : ℕ) (h : d + k < N) :
    f (ravA a N d (k + 1))
      = f (ravA a N d k) + a (k + 1) * f (Pi.single (⟨d + k, h⟩ : Fin N) 1) := by
  rw [ravA_succ a N d k h, map_add, map_smul, smul_eq_mul]

/-- **`prop-adjacent`, upper side.**  No single functional can expose `v_{d+t}` on the first summand
and `u_{t+1}` on the second: both summands cross the coordinate `⟨d+t⟩`, and they need its
coefficient to have opposite signs.

The hypothesis `t + 1 ≤ n - d` is what makes this true and is exactly the qualifier an earlier draft
of the manuscript omitted.  It enters as `hup : d + t + 1 ≤ n`, which is what lets `v_{d+t+1}` exist
as a vertex of the first summand; without it there is no competitor to compare against. -/
theorem prop_adjacent_upper {n d t : ℕ} (a : ℕ → ℝ) (hpos : ∀ s, 0 < a s)
    (hN : N = n + d) (ht : 1 ≤ t) (hup : d + t + 1 ≤ n)
    (f : (Fin N → ℝ) →L[ℝ] ℝ)
    (h₁ : ∀ k, 1 ≤ k → k ≤ n → k ≠ d + t → f (ravA a N 0 k) < f (ravA a N 0 (d + t)))
    (h₂ : ∀ k, 1 ≤ k → k ≤ n → k ≠ t + 1 → f (ravA a N d k) < f (ravA a N d (t + 1))) :
    False := by
  have hb : d + t < N := by omega
  -- The second summand must gain across the coordinate `⟨d+t⟩`.
  have hgain : f (ravA a N d t) < f (ravA a N d (t + 1)) := h₂ t ht (by omega) (by omega)
  rw [map_ravA_succ f a d t hb] at hgain
  have hepos : 0 < f (Pi.single (⟨d + t, hb⟩ : Fin N) 1) := by
    by_contra hc
    push Not at hc
    nlinarith [hpos (t + 1)]
  -- The first summand must lose across the same coordinate.
  have hb' : 0 + (d + t) < N := by omega
  have hloss : f (ravA a N 0 (d + t + 1)) < f (ravA a N 0 (d + t)) :=
    h₁ (d + t + 1) (by omega) hup (by omega)
  rw [show d + t + 1 = (d + t) + 1 from rfl, map_ravA_succ f a 0 (d + t) hb'] at hloss
  have : (⟨0 + (d + t), hb'⟩ : Fin N) = ⟨d + t, hb⟩ := by ext; simp
  rw [this] at hloss
  nlinarith [hpos (d + t + 1)]

/-- **`prop-adjacent`, lower side.**  The mirror image: `v_{d+t}` and `u_{t-1}` cannot be exposed
together either, this time because both summands cross the coordinate `⟨d+t-1⟩`. -/
theorem prop_adjacent_lower {n d t : ℕ} (a : ℕ → ℝ) (hpos : ∀ s, 0 < a s)
    (hN : N = n + d) (ht : 2 ≤ t) (hd : 1 ≤ d) (htn : d + t ≤ n)
    (f : (Fin N → ℝ) →L[ℝ] ℝ)
    (h₁ : ∀ k, 1 ≤ k → k ≤ n → k ≠ d + t → f (ravA a N 0 k) < f (ravA a N 0 (d + t)))
    (h₂ : ∀ k, 1 ≤ k → k ≤ n → k ≠ t - 1 → f (ravA a N d k) < f (ravA a N d (t - 1))) :
    False := by
  obtain ⟨t', rfl⟩ : ∃ t', t = t' + 1 := ⟨t - 1, by omega⟩
  have hb : d + t' < N := by omega
  simp only [Nat.add_sub_cancel] at h₂
  -- The second summand must *lose* across `⟨d+t'⟩`.
  have hloss : f (ravA a N d (t' + 1)) < f (ravA a N d t') := h₂ (t' + 1) (by omega) (by omega)
    (by omega)
  rw [map_ravA_succ f a d t' hb] at hloss
  have hneg : f (Pi.single (⟨d + t', hb⟩ : Fin N) 1) < 0 := by
    by_contra hc
    push Not at hc
    nlinarith [hpos (t' + 1)]
  -- The first summand must *gain* across the same coordinate.
  have hb' : 0 + (d + t') < N := by omega
  have hgain : f (ravA a N 0 (d + t')) < f (ravA a N 0 (d + t' + 1)) := by
    have hlt := h₁ (d + t') (by omega) (by omega) (by omega)
    have heq : d + (t' + 1) = d + t' + 1 := by omega
    rwa [heq] at hlt
  rw [show d + t' + 1 = (d + t') + 1 from rfl, map_ravA_succ f a 0 (d + t') hb'] at hgain
  have : (⟨0 + (d + t'), hb'⟩ : Fin N) = ⟨d + t', hb⟩ := by ext; simp
  rw [this] at hgain
  nlinarith [hpos (d + t' + 1)]

/-- Consecutive vertices are distinct, because the leg they differ by is non-zero.  This is all the
injectivity the geometric statement below needs -- much less than the full `rav_injOn`. -/
lemma ravA_succ_ne (a : ℕ → ℝ) (hpos : ∀ s, 0 < a s) (N d k : ℕ) (h : d + k < N) :
    ravA a N d (k + 1) ≠ ravA a N d k := by
  intro hEq
  have hc := congrFun hEq (⟨d + k, h⟩ : Fin N)
  simp only [ravA, Fin.val_mk] at hc
  rw [if_pos (by omega), if_neg (by omega)] at hc
  have hidx : d + k + 1 - d = k + 1 := by omega
  rw [hidx] at hc
  exact absurd hc (ne_of_gt (hpos (k + 1)))

/-- The vertex set of the summand shifted by `d`, for a general leg vector. -/
def vsetA (a : ℕ → ℝ) (N d n : ℕ) : Set (Fin N → ℝ) := (fun k => ravA a N d k) '' (Set.Icc 1 n)

lemma vsetA_finite (a : ℕ → ℝ) (N d n : ℕ) : (vsetA a N d n).Finite :=
  (Set.finite_Icc 1 n).image _

lemma ravA_mem_vsetA {a : ℕ → ℝ} {N d n k : ℕ} (hk : 1 ≤ k) (hkn : k ≤ n) :
    ravA a N d k ∈ vsetA a N d n := ⟨k, ⟨hk, hkn⟩, rfl⟩

/-- The `n` vertices of a shifted summand are distinct when the window fits, for any positive leg
vector.  Same argument as `rav_injOn`, generalised off the all-ones case. -/
lemma ravA_injOn (a : ℕ → ℝ) (hpos : ∀ s, 0 < a s) {N d n : ℕ} (h : d + n ≤ N) :
    Set.InjOn (ravA a N d) (Set.Icc 1 n) := by
  intro k hk k' hk' hEq
  simp only [Set.mem_Icc] at hk hk'
  by_contra hne
  rcases Nat.lt_or_ge k k' with hlt | hge
  · have hb : d + k' - 1 < N := by omega
    have h1 := congrFun hEq (⟨d + k' - 1, hb⟩ : Fin N)
    simp only [ravA, Fin.val_mk] at h1
    rw [if_neg (by omega), if_pos (by omega)] at h1
    have hidx : d + k' - 1 + 1 - d = k' := by omega
    rw [hidx] at h1
    exact absurd h1.symm (ne_of_gt (hpos k'))
  · have hlt : k' < k := by omega
    have hb : d + k - 1 < N := by omega
    have h1 := congrFun hEq (⟨d + k - 1, hb⟩ : Fin N)
    simp only [ravA, Fin.val_mk] at h1
    rw [if_pos (by omega), if_neg (by omega)] at h1
    have hidx : d + k - 1 + 1 - d = k := by omega
    rw [hidx] at h1
    exact absurd h1 (ne_of_gt (hpos k))

/-- **`prop-adjacent`, geometrically.**  For any positive leg vector, the entry of the extremal
matrix immediately above the diagonal vanishes -- provided `j = t+1` stays inside the overlap block,
which is the hypothesis `d + t + 1 ≤ n`.  That hypothesis is exactly the qualifier the earlier
Proposition 47 omitted, and it is load-bearing here: it is what puts `t+1` in the index range
`[1,n]` of the second summand's vertices. -/
theorem prop_adjacent_upper_geom {n d t : ℕ} (a : ℕ → ℝ) (hpos : ∀ s, 0 < a s)
    (hN : N = n + d) (ht : 1 ≤ t) (hd : 1 ≤ d) (hup : d + t + 1 ≤ n) :
    ravA a N 0 (d + t) + ravA a N d (t + 1) ∉
      Set.extremePoints ℝ (convexHull ℝ (vsetA a N 0 n) + convexHull ℝ (vsetA a N d n)) := by
  intro hmem
  rw [mem_extremePoints_add_iff (vsetA_finite a N 0 n) (vsetA_finite a N d n)
      (ravA_mem_vsetA (by omega) (by omega)) (ravA_mem_vsetA (by omega) (by omega))] at hmem
  obtain ⟨f, hS, hT⟩ := hmem
  refine prop_adjacent_upper a hpos hN ht hup f (fun k hk1 hkn hkne => ?_)
    (fun k hk1 hkn hkne => ?_)
  · exact hS _ (ravA_mem_vsetA hk1 hkn) (fun hc =>
      hkne (ravA_injOn a hpos (n := n) (by omega) ⟨hk1, hkn⟩ ⟨by omega, by omega⟩ hc))
  · exact hT _ (ravA_mem_vsetA hk1 hkn) (fun hc =>
      hkne (ravA_injOn a hpos (n := n) (by omega) ⟨hk1, hkn⟩ ⟨by omega, by omega⟩ hc))

/-! ## Unimodality from increments, and `prop-diagonal` -/

/-- Chaining strict increases along a run. -/
lemma chain_up {F : ℕ → ℝ} :
    ∀ (p k : ℕ), (∀ l, k ≤ l → l < p → F l < F (l + 1)) → k < p → F k < F p := by
  intro p
  induction p with
  | zero => intro k _ hk; omega
  | succ p ih =>
      intro k hup hk
      rcases Nat.lt_or_ge k p with h | h
      · exact lt_trans (ih k (fun l hl hlp => hup l hl (by omega)) h) (hup p (by omega) (by omega))
      · have hkp : k = p := by omega
        subst hkp
        exact hup k (le_refl _) (by omega)

/-- Chaining strict decreases along a run. -/
lemma chain_down {F : ℕ → ℝ} :
    ∀ (p k : ℕ), (∀ l, p ≤ l → l < k → F (l + 1) < F l) → p < k → F k < F p := by
  intro p k
  induction k with
  | zero => intro _ hk; omega
  | succ k ih =>
      intro hdown hk
      rcases Nat.lt_or_ge p k with h | h
      · exact lt_trans (hdown k (by omega) (by omega))
          (ih (fun l hl hlk => hdown l hl (by omega)) h)
      · have hkp : k = p := by omega
        subst hkp
        exact hdown k (by omega) (by omega)

/-- The threshold functional of `prop-diagonal`: `+1` on the manuscript's coordinates `1,…,p` and
`-1` beyond.  With `p = d + t` this is exactly the manuscript's choice -- `+1` on `[1,d]`, `+1` on
the shared block up to `s = t`, `-1` after, and `-1` on `[n+1,N]` -- written as one formula. -/
def wDiag (N p : ℕ) : Fin N → ℝ := fun c => if c.val + 1 ≤ p then 1 else -1

/-- One functional, both summands.  For the threshold `p`, the summand shifted by `d` has its
unique maximum at the vertex `q` with `d + q = p`.  Applying this with `d = 0`, `q = d + t` and with
shift `d`, `q = t` -- the same `p` both times -- is the whole of `prop-diagonal`. -/
lemma wDiag_unique_max {n d p q : ℕ} (a : ℕ → ℝ) (hpos : ∀ s, 0 < a s)
    (hq : d + q = p) (hqn : q ≤ n) (hbound : d + n ≤ N) :
    ∀ k, k ≤ n → k ≠ q →
      coeffCLM (wDiag N p) (ravA a N d k) < coeffCLM (wDiag N p) (ravA a N d q) := by
  set F : ℕ → ℝ := fun k => coeffCLM (wDiag N p) (ravA a N d k) with hF
  have hstep : ∀ l (hl : l < n),
      F (l + 1) = F l + a (l + 1) * wDiag N p ⟨d + l, by omega⟩ := by
    intro l hl
    simp only [hF]
    rw [map_ravA_succ (coeffCLM (wDiag N p)) a d l (by omega), coeffCLM_single]
  have hup : ∀ l, l < q → F l < F (l + 1) := by
    intro l hl
    rw [hstep l (by omega)]
    have : wDiag N p (⟨d + l, by omega⟩ : Fin N) = 1 := by
      simp only [wDiag]; rw [if_pos (by omega)]
    rw [this]
    nlinarith [hpos (l + 1)]
  have hdown : ∀ l, q ≤ l → l < n → F (l + 1) < F l := by
    intro l hl hln
    rw [hstep l hln]
    have : wDiag N p (⟨d + l, by omega⟩ : Fin N) = -1 := by
      simp only [wDiag]; rw [if_neg (by omega)]
    rw [this]
    nlinarith [hpos (l + 1)]
  intro k hk hkq
  rcases Nat.lt_or_ge k q with h | h
  · exact chain_up q k (fun l _ hl => hup l hl) h
  · exact chain_down q k (fun l hl hlk => hdown l hl (by omega)) (by omega)

/-- **`prop-diagonal`, geometrically.**  For any positive leg vector the diagonal entry of the
extremal matrix is one: `v_{d+t} + u_t` is a vertex of the Minkowski sum. -/
theorem prop_diagonal_geom {n d t : ℕ} (a : ℕ → ℝ) (hpos : ∀ s, 0 < a s)
    (hN : N = n + d) (hd : 1 ≤ d) (ht : 1 ≤ t) (htn : d + t ≤ n) :
    ravA a N 0 (d + t) + ravA a N d t ∈
      Set.extremePoints ℝ (convexHull ℝ (vsetA a N 0 n) + convexHull ℝ (vsetA a N d n)) := by
  rw [mem_extremePoints_add_iff (vsetA_finite a N 0 n) (vsetA_finite a N d n)
      (ravA_mem_vsetA (by omega) (by omega)) (ravA_mem_vsetA (by omega) (by omega))]
  refine ⟨coeffCLM (wDiag N (d + t)), ?_, ?_⟩
  · rintro y ⟨k, hk, rfl⟩ hne
    simp only [Set.mem_Icc] at hk
    exact wDiag_unique_max a hpos (by omega) (by omega) (by omega) k hk.2
      (fun hc => hne (by rw [hc]))
  · rintro y ⟨k, hk, rfl⟩ hne
    simp only [Set.mem_Icc] at hk
    exact wDiag_unique_max a hpos (by omega) (by omega) (by omega) k hk.2
      (fun hc => hne (by rw [hc]))

/-! ## Values as sums, and the two outside-the-block propositions -/

/-- The value of a coefficient functional along the vertices of one summand, as an explicit sum.
Coefficients are indexed by `ℕ` rather than `Fin N` so that the sum carries no dependent typing. -/
lemma value_eq_sum (wN : ℕ → ℝ) (a : ℕ → ℝ) (d k : ℕ) (hk : d + k ≤ N) :
    coeffCLM (fun c : Fin N => wN c.val) (ravA a N d k)
      = ∑ l ∈ Finset.range k, a (l + 1) * wN (d + l) := by
  induction k with
  | zero => simp
  | succ k ih =>
      rw [map_ravA_succ (coeffCLM fun c : Fin N => wN c.val) a d k (by omega), ih (by omega),
        coeffCLM_single, Finset.sum_range_succ]

/-- A crude but sufficient bound: with coefficients at most `1` in absolute value, any partial sum
of increments is at most the total of all legs. -/
lemma sum_incr_le {wN : ℕ → ℝ} {a : ℕ → ℝ} (hpos : ∀ s, 0 < a s) (hw : ∀ l, wN l ≤ 1)
    {p q n : ℕ} (hq : q ≤ n) :
    ∑ l ∈ Finset.Ico p q, a (l + 1) * wN l ≤ ∑ l ∈ Finset.range n, a (l + 1) := by
  calc ∑ l ∈ Finset.Ico p q, a (l + 1) * wN l
      ≤ ∑ l ∈ Finset.Ico p q, a (l + 1) := by
        refine Finset.sum_le_sum (fun l _ => ?_)
        nlinarith [hpos (l + 1), hw l]
    _ ≤ ∑ l ∈ Finset.range n, a (l + 1) := by
        refine Finset.sum_le_sum_of_subset_of_nonneg ?_ (fun l _ _ => (hpos (l + 1)).le)
        intro l hl
        simp only [Finset.mem_Ico] at hl
        exact Finset.mem_range.mpr (by omega)

/-- The coefficient vector of `prop-row-below`: `+1` up to `i`, `-1` on to `d`, then `-M` on the
*first shared coordinate*, then the `lem-shape` pattern peaking at `j`. -/
noncomputable def wRow (i d j : ℕ) (M : ℝ) : ℕ → ℝ := fun c =>
  if c < i then 1 else if c < d then -1 else if c = d then -M
  else if c + 1 ≤ d + j then 1 else -1

lemma wRow_le_one {i d j : ℕ} {M : ℝ} (hM : 0 ≤ M) (l : ℕ) : wRow i d j M l ≤ 1 := by
  simp only [wRow]
  split_ifs <;> linarith

/-- **`prop-row-below`, geometrically.**  For any positive leg vector, every entry in a row that
stops inside the first private block is one.  This is the case an earlier draft's proof did not
cover at `i = d`; the device is `-M` on the *first shared coordinate*, which pushes every
`Q_{t'}` below zero while shifting all of the second summand's values by the same constant. -/
theorem prop_row_below_geom {n d i j : ℕ} (a : ℕ → ℝ) (hpos : ∀ s, 0 < a s)
    (hN : N = n + d) (hd : 1 ≤ d) (hdn : d + 1 ≤ n) (hi : 1 ≤ i) (hid : i ≤ d)
    (hj : 1 ≤ j) (hjn : j ≤ n) :
    ravA a N 0 i + ravA a N d j ∈
      Set.extremePoints ℝ (convexHull ℝ (vsetA a N 0 n) + convexHull ℝ (vsetA a N d n)) := by
  set S : ℝ := ∑ l ∈ Finset.range n, a (l + 1) with hS
  have hSnn : 0 ≤ S := Finset.sum_nonneg (fun l _ => (hpos (l + 1)).le)
  set M : ℝ := (S + 1) / a (d + 1) with hM
  have hMpos : 0 < M := div_pos (by linarith) (hpos (d + 1))
  have hMa : M * a (d + 1) = S + 1 := by
    rw [hM, div_mul_cancel₀ _ (ne_of_gt (hpos (d + 1)))]
  set wN : ℕ → ℝ := wRow i d j M with hwN
  set f := coeffCLM (fun c : Fin N => wN c.val) with hf
  -- Values along each summand, as sums.
  have hval : ∀ (dd k : ℕ), dd + k ≤ N →
      f (ravA a N dd k) = ∑ l ∈ Finset.range k, a (l + 1) * wN (dd + l) :=
    fun dd k h => value_eq_sum wN a dd k h
  -- Coefficient values, unfolded once.
  have hw_lt : ∀ l, l < i → wN l = 1 := by
    intro l hl; simp only [hwN, wRow]; split_ifs <;> first | rfl | (exfalso; omega)
  have hw_mid : ∀ l, i ≤ l → l < d → wN l = -1 := by
    intro l h1 h2; simp only [hwN, wRow]; split_ifs <;> first | rfl | (exfalso; omega)
  have hw_d : wN d = -M := by
    simp only [hwN, wRow]; split_ifs <;> first | rfl | (exfalso; omega)
  have hw_up : ∀ l, d < l → l < d + j → wN l = 1 := by
    intro l h1 h2; simp only [hwN, wRow]; split_ifs <;> first | rfl | (exfalso; omega)
  have hw_dn : ∀ l, d + j ≤ l → wN l = -1 := by
    intro l h1; simp only [hwN, wRow]; split_ifs <;> first | rfl | (exfalso; omega)
  rw [mem_extremePoints_add_iff (vsetA_finite a N 0 n) (vsetA_finite a N d n)
      (ravA_mem_vsetA hi (by omega)) (ravA_mem_vsetA hj hjn)]
  refine ⟨f, ?_, ?_⟩
  · -- First summand: unique maximum at `i`.
    rintro y ⟨k, hk, rfl⟩ hne
    simp only [Set.mem_Icc] at hk
    have hki : k ≠ i := fun hc => hne (by rw [hc])
    set F : ℕ → ℝ := fun k => f (ravA a N 0 k) with hFdef
    have hstep : ∀ l (hl : l < n), F (l + 1) = F l + a (l + 1) * wN l := by
      intro l hl
      simp only [hFdef]
      rw [map_ravA_succ f a 0 l (by omega), hf, coeffCLM_single]
      simp
    have hup : ∀ l, l < i → F l < F (l + 1) := by
      intro l hl
      rw [hstep l (by omega), hw_lt l hl]; nlinarith [hpos (l + 1)]
    have hdown : ∀ l, i ≤ l → l < d → F (l + 1) < F l := by
      intro l h1 h2
      rw [hstep l (by omega), hw_mid l h1 h2]; nlinarith [hpos (l + 1)]
    have hle_d : F d ≤ F i := by
      rcases eq_or_lt_of_le hid with h | h
      · rw [h]
      · exact (chain_down i d (fun l hl hld => hdown l hl hld) h).le
    -- Beyond `d`, the `-M` coefficient dominates.
    have hbeyond : ∀ k, d < k → k ≤ n → F k < F d := by
      intro k hk1 hk2
      have e1 : F k = F d + ∑ l ∈ Finset.Ico d k, a (l + 1) * wN l := by
        rw [hFdef]
        simp only
        rw [hval 0 k (by omega), hval 0 d (by omega)]
        simp only [Nat.zero_add]
        rw [Finset.range_eq_Ico, Finset.range_eq_Ico,
          ← Finset.sum_Ico_consecutive _ (Nat.zero_le d) (le_of_lt hk1)]
      have e2 : ∑ l ∈ Finset.Ico d k, a (l + 1) * wN l
          = a (d + 1) * wN d + ∑ l ∈ Finset.Ico (d + 1) k, a (l + 1) * wN l :=
        Finset.sum_eq_sum_Ico_succ_bot hk1 _
      have e3 : ∑ l ∈ Finset.Ico (d + 1) k, a (l + 1) * wN l ≤ S :=
        sum_incr_le hpos (fun l => wRow_le_one hMpos.le l) hk2
      rw [e1, e2, hw_d]
      nlinarith [hpos (d + 1)]
    show F k < F i
    rcases Nat.lt_or_ge k i with h | h
    · exact chain_up i k (fun l _ hl => hup l hl) h
    · have hik : i < k := lt_of_le_of_ne h (Ne.symm hki)
      rcases Nat.lt_or_ge k (d + 1) with h2 | h2
      · refine chain_down i k ?_ hik
        intro l hl hlk
        exact hdown l hl (by omega)
      · exact lt_of_lt_of_le (hbeyond k (by omega) hk.2) hle_d
  · -- Second summand: unique maximum at `j`, whatever `M` is.
    rintro y ⟨k, hk, rfl⟩ hne
    simp only [Set.mem_Icc] at hk
    have hkj : k ≠ j := fun hc => hne (by rw [hc])
    set G : ℕ → ℝ := fun k => f (ravA a N d k) with hGdef
    have hstep : ∀ l (hl : l < n), G (l + 1) = G l + a (l + 1) * wN (d + l) := by
      intro l hl
      simp only [hGdef]
      rw [map_ravA_succ f a d l (by omega), hf, coeffCLM_single]
    have hup : ∀ l, 1 ≤ l → l < j → G l < G (l + 1) := by
      intro l h1 h2
      rw [hstep l (by omega), hw_up (d + l) (by omega) (by omega)]
      nlinarith [hpos (l + 1)]
    have hdown : ∀ l, j ≤ l → l < n → G (l + 1) < G l := by
      intro l h1 h2
      rw [hstep l h2, hw_dn (d + l) (by omega)]
      nlinarith [hpos (l + 1)]
    show G k < G j
    rcases Nat.lt_or_ge k j with h | h
    · refine chain_up j k ?_ h
      intro l hl hlj
      exact hup l (by omega) hlj
    · have hjk : j < k := lt_of_le_of_ne h (Ne.symm hkj)
      refine chain_down j k ?_ hjk
      intro l hl hlk
      exact hdown l hl (by omega)

/-- A two-sided bound on a partial sum of increments whose coefficients are bounded by one on the
range in question. -/
lemma abs_sum_incr_le {a : ℕ → ℝ} (hpos : ∀ s, 0 < a s) {g : ℕ → ℝ} {p q n : ℕ} (hq : q ≤ n)
    (hg : ∀ l ∈ Finset.Ico p q, |g l| ≤ 1) :
    |∑ l ∈ Finset.Ico p q, a (l + 1) * g l| ≤ ∑ l ∈ Finset.range n, a (l + 1) := by
  calc |∑ l ∈ Finset.Ico p q, a (l + 1) * g l|
      ≤ ∑ l ∈ Finset.Ico p q, |a (l + 1) * g l| := Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ l ∈ Finset.Ico p q, a (l + 1) := by
        refine Finset.sum_le_sum (fun l hl => ?_)
        rw [abs_mul, abs_of_pos (hpos (l + 1))]
        nlinarith [hpos (l + 1), hg l hl, abs_nonneg (g l)]
    _ ≤ ∑ l ∈ Finset.range n, a (l + 1) := by
        refine Finset.sum_le_sum_of_subset_of_nonneg ?_ (fun l _ _ => (hpos (l + 1)).le)
        intro l hl
        simp only [Finset.mem_Ico] at hl
        exact Finset.mem_range.mpr (by omega)

/-- The coefficient vector of `prop-col-beyond`: the `lem-shape` pattern peaking at `i` across
`[1,n]`, and `±Γ` on the second private block, positive exactly up to the coordinate `d+j`. -/
noncomputable def wCol (i n d j : ℕ) (G : ℝ) : ℕ → ℝ := fun c =>
  if c < n then (if c < i then 1 else -1) else (if c + 1 ≤ d + j then G else -G)

/-- **`prop-col-beyond`, geometrically.**  For any positive leg vector, every entry in a column that
reaches the second private block is one.  Here the second summand has room of its own, and a large
*positive* weight on it settles the matter -- a different construction from `prop-row-below`, which
is why the manuscript now states the two separately. -/
theorem prop_col_beyond_geom {n d i j : ℕ} (a : ℕ → ℝ) (hpos : ∀ s, 0 < a s)
    (hN : N = n + d) (hd : 1 ≤ d) (hdn : d + 1 ≤ n) (hi : 1 ≤ i) (hin : i ≤ n)
    (hj : n - d < j) (hjn : j ≤ n) :
    ravA a N 0 i + ravA a N d j ∈
      Set.extremePoints ℝ (convexHull ℝ (vsetA a N 0 n) + convexHull ℝ (vsetA a N d n)) := by
  set m := n - d with hm
  have hmj : m < j := hj
  set S : ℝ := ∑ l ∈ Finset.range n, a (l + 1) with hS
  have hSnn : 0 ≤ S := Finset.sum_nonneg (fun l _ => (hpos (l + 1)).le)
  set P : ℝ := ∑ l ∈ Finset.Ico m j, a (l + 1) with hP
  have hPpos : 0 < P := by
    refine Finset.sum_pos (fun l _ => hpos (l + 1)) ⟨m, Finset.mem_Ico.mpr ⟨le_refl _, hmj⟩⟩
  set Gam : ℝ := (S + 1) / P with hGam
  have hGampos : 0 < Gam := div_pos (by linarith) hPpos
  have hGamP : Gam * P = S + 1 := by rw [hGam, div_mul_cancel₀ _ (ne_of_gt hPpos)]
  set wN : ℕ → ℝ := wCol i n d j Gam with hwN
  set f := coeffCLM (fun c : Fin N => wN c.val) with hf
  have hval : ∀ (dd k : ℕ), dd + k ≤ N →
      f (ravA a N dd k) = ∑ l ∈ Finset.range k, a (l + 1) * wN (dd + l) :=
    fun dd k h => value_eq_sum wN a dd k h
  have hw_lo : ∀ l, l < n → l < i → wN l = 1 := by
    intro l h1 h2; simp only [hwN, wCol]; split_ifs <;> first | rfl | (exfalso; omega)
  have hw_hi : ∀ l, l < n → i ≤ l → wN l = -1 := by
    intro l h1 h2; simp only [hwN, wCol]; split_ifs <;> first | rfl | (exfalso; omega)
  have hw_up : ∀ l, n ≤ l → l < d + j → wN l = Gam := by
    intro l h1 h2; simp only [hwN, wCol]; split_ifs <;> first | rfl | (exfalso; omega)
  have hw_dn : ∀ l, n ≤ l → d + j ≤ l → wN l = -Gam := by
    intro l h1 h2; simp only [hwN, wCol]; split_ifs <;> first | rfl | (exfalso; omega)
  have hw_abs : ∀ l, l < n → |wN l| ≤ 1 := by
    intro l hl
    rcases Nat.lt_or_ge l i with h | h
    · rw [hw_lo l hl h]; norm_num
    · rw [hw_hi l hl h]; norm_num
  rw [mem_extremePoints_add_iff (vsetA_finite a N 0 n) (vsetA_finite a N d n)
      (ravA_mem_vsetA hi hin) (ravA_mem_vsetA (by omega) hjn)]
  refine ⟨f, ?_, ?_⟩
  · rintro y ⟨k, hk, rfl⟩ hne
    simp only [Set.mem_Icc] at hk
    have hki : k ≠ i := fun hc => hne (by rw [hc])
    set F : ℕ → ℝ := fun k => f (ravA a N 0 k) with hFdef
    have hstep : ∀ l (hl : l < n), F (l + 1) = F l + a (l + 1) * wN l := by
      intro l hl
      simp only [hFdef]
      rw [map_ravA_succ f a 0 l (by omega), hf, coeffCLM_single]
      simp
    have hup : ∀ l, l < i → F l < F (l + 1) := by
      intro l hl
      rw [hstep l (by omega), hw_lo l (by omega) hl]; nlinarith [hpos (l + 1)]
    have hdown : ∀ l, i ≤ l → l < n → F (l + 1) < F l := by
      intro l h1 h2
      rw [hstep l h2, hw_hi l h2 h1]; nlinarith [hpos (l + 1)]
    show F k < F i
    rcases Nat.lt_or_ge k i with h | h
    · exact chain_up i k (fun l _ hl => hup l hl) h
    · have hik : i < k := lt_of_le_of_ne h (Ne.symm hki)
      refine chain_down i k ?_ hik
      intro l hl hlk
      exact hdown l hl (by omega)
  · rintro y ⟨k, hk, rfl⟩ hne
    simp only [Set.mem_Icc] at hk
    have hkj : k ≠ j := fun hc => hne (by rw [hc])
    set G : ℕ → ℝ := fun k => f (ravA a N d k) with hGdef
    have hstep : ∀ l (hl : l < n), G (l + 1) = G l + a (l + 1) * wN (d + l) := by
      intro l hl
      simp only [hGdef]
      rw [map_ravA_succ f a d l (by omega), hf, coeffCLM_single]
    have hup : ∀ l, m ≤ l → l < j → G l < G (l + 1) := by
      intro l h1 h2
      rw [hstep l (by omega), hw_up (d + l) (by omega) (by omega)]
      nlinarith [hpos (l + 1)]
    have hdown : ∀ l, j ≤ l → l < n → G (l + 1) < G l := by
      intro l h1 h2
      rw [hstep l h2, hw_dn (d + l) (by omega) (by omega)]
      nlinarith [hpos (l + 1)]
    have hjm : G j = G m + Gam * P := by
      have e1 : G j = G m + ∑ l ∈ Finset.Ico m j, a (l + 1) * wN (d + l) := by
        simp only [hGdef]
        rw [hval d j (by omega), hval d m (by omega), Finset.range_eq_Ico,
          Finset.range_eq_Ico, ← Finset.sum_Ico_consecutive _ (Nat.zero_le m) (le_of_lt hmj)]
      have e2 : ∑ l ∈ Finset.Ico m j, a (l + 1) * wN (d + l) = Gam * P := by
        rw [hP, Finset.mul_sum]
        refine Finset.sum_congr rfl (fun l hl => ?_)
        simp only [Finset.mem_Ico] at hl
        rw [hw_up (d + l) (by omega) (by omega)]
        ring
      rw [e1, e2]
    have hbelow : ∀ k, k ≤ m → G k ≤ G m + S := by
      intro k hk
      have e1 : G m = G k + ∑ l ∈ Finset.Ico k m, a (l + 1) * wN (d + l) := by
        simp only [hGdef]
        rw [hval d m (by omega), hval d k (by omega), Finset.range_eq_Ico,
          Finset.range_eq_Ico, ← Finset.sum_Ico_consecutive _ (Nat.zero_le k) hk]
      have e2 : |∑ l ∈ Finset.Ico k m, a (l + 1) * wN (d + l)| ≤ S := by
        have hb := abs_sum_incr_le (a := a) hpos (g := fun l => wN (d + l)) (p := k) (q := m)
          (n := n) (by omega) (fun l hl => by
            simp only [Finset.mem_Ico] at hl
            exact hw_abs (d + l) (by omega))
        simpa [hS] using hb
      have h3 := (abs_le.mp e2).1
      linarith [e1.ge, e1.le]
    show G k < G j
    rcases Nat.lt_or_ge k m with h | h
    · have h1 : G k ≤ G m + S := hbelow k (by omega)
      calc G k ≤ G m + S := h1
        _ < G m + Gam * P := by rw [hGamP]; linarith
        _ = G j := hjm.symm
    · rcases Nat.lt_or_ge k j with h2 | h2
      · exact chain_up j k (fun l hl hlj => hup l (by omega) hlj) h2
      · have hjk : j < k := lt_of_le_of_ne h2 (Ne.symm hkj)
        refine chain_down j k ?_ hjk
        intro l hl hlk
        exact hdown l hl (by omega)

/-! ## `prop-below-diagonal`: summation by parts -/

/-- The coefficient a functional assigns to a coordinate, as a total function on `ℕ`. -/
noncomputable def coefAt (f : (Fin N → ℝ) →L[ℝ] ℝ) (c : ℕ) : ℝ :=
  if h : c < N then f (Pi.single ⟨c, h⟩ 1) else 0

lemma map_ravA_succ' (f : (Fin N → ℝ) →L[ℝ] ℝ) (a : ℕ → ℝ) (d k : ℕ) (h : d + k < N) :
    f (ravA a N d (k + 1)) = f (ravA a N d k) + a (k + 1) * coefAt f (d + k) := by
  rw [map_ravA_succ f a d k h, coefAt, dif_pos h]

/-- The increase of a functional along a stretch of vertices, as a sum of increments. -/
lemma value_diff_eq_sum (f : (Fin N → ℝ) →L[ℝ] ℝ) (a : ℕ → ℝ) (d p : ℕ) :
    ∀ q, p ≤ q → d + q ≤ N →
      f (ravA a N d q) = f (ravA a N d p) + ∑ l ∈ Finset.Ico p q, a (l + 1) * coefAt f (d + l) := by
  intro q
  induction q with
  | zero => intro hpq _; simp [Nat.le_zero.mp hpq]
  | succ q ih =>
      intro hpq hq
      rcases Nat.lt_or_ge p (q + 1) with h | h
      · have hpq' : p ≤ q := by omega
        rw [map_ravA_succ' f a d q (by omega), ih hpq' (by omega),
          Finset.sum_Ico_succ_top hpq']
        ring
      · have : p = q + 1 := by omega
        subst this
        simp

/-- Summation by parts, in the form the manuscript uses: `B` are the partial sums of the increments
and `R` the ratios, with `B 0 = 0`. -/
lemma abel_sum (B R : ℕ → ℝ) (h0 : B 0 = 0) : ∀ K : ℕ,
    ∑ s ∈ Finset.range K, (B (s + 1) - B s) * R (s + 1)
      = B K * R K + ∑ s ∈ Finset.range K, B s * (R s - R (s + 1)) := by
  intro K
  induction K with
  | zero => simp [h0]
  | succ K ih =>
      rw [Finset.sum_range_succ, ih, Finset.sum_range_succ]
      ring

/-- **`prop-below-diagonal`.**  No functional can expose `v_{d+t}` and `u_j` together when `j < t`,
provided the ratios `ρ` are strictly decreasing across the gap.  This is the one short case that
needs more of the leg vector than positivity, and the argument is summation by parts. -/
theorem prop_below_diagonal {n d t j : ℕ} (a : ℕ → ℝ) (hpos : ∀ s, 0 < a s)
    (hN : N = n + d) (hd : 1 ≤ d) (ht : 1 ≤ t) (htn : d + t ≤ n) (hj : 1 ≤ j) (hjt : j < t)
    (hrho : ∀ s, j ≤ s → s + 2 ≤ t → a (d + s + 1) / a (s + 1) > a (d + s + 2) / a (s + 2))
    (f : (Fin N → ℝ) →L[ℝ] ℝ)
    (h₁ : ∀ k, 1 ≤ k → k ≤ n → k ≠ d + t → f (ravA a N 0 k) < f (ravA a N 0 (d + t)))
    (h₂ : ∀ k, 1 ≤ k → k ≤ n → k ≠ j → f (ravA a N d k) < f (ravA a N d j)) :
    False := by
  set K := t - j with hK
  have hKpos : 0 < K := by omega
  -- `B s` is the gain of the second summand from `u_j` to `u_{j+s}`; every one is negative.
  set B : ℕ → ℝ := fun s => f (ravA a N d (j + s)) - f (ravA a N d j) with hB
  have hB0 : B 0 = 0 := by simp [hB]
  have hBneg : ∀ s, 1 ≤ s → s ≤ K → B s < 0 := by
    intro s h1 h2
    have := h₂ (j + s) (by omega) (by omega) (by omega)
    simp only [hB]
    linarith
  -- `R s` is the ratio at the coordinate reached by step `s`.
  set R : ℕ → ℝ := fun s => a (d + j + s) / a (j + s) with hR
  have hRpos : ∀ s, 0 < R s := fun s => div_pos (hpos _) (hpos _)
  have hRdec : ∀ s, 1 ≤ s → s < K → R s > R (s + 1) := by
    intro s h1 h2
    have := hrho (j + s - 1) (by omega) (by omega)
    have e1 : d + (j + s - 1) + 1 = d + j + s := by omega
    have e2 : j + s - 1 + 1 = j + s := by omega
    have e3 : d + (j + s - 1) + 2 = d + j + (s + 1) := by omega
    have e4 : j + s - 1 + 2 = j + (s + 1) := by omega
    rw [e1, e2, e3, e4] at this
    simpa [hR] using this
  -- The increments of `B`, and the same increments weighted by `R`, which is what the first
  -- summand sees.
  have hstepB : ∀ s, s < K → B (s + 1) - B s = a (j + s + 1) * coefAt f (d + (j + s)) := by
    intro s hs
    simp only [hB]
    have := map_ravA_succ' f a d (j + s) (show d + (j + s) < N by omega)
    have e : j + (s + 1) = j + s + 1 := by omega
    rw [e, this]
    ring
  -- The first summand's requirement, expanded.
  have hfirst : 0 < ∑ s ∈ Finset.range K, (B (s + 1) - B s) * R (s + 1) := by
    have hlt := h₁ (d + j) (by omega) (by omega) (by omega)
    have hsum := value_diff_eq_sum f a 0 (d + j) (d + t) (by omega) (by omega)
    have e : ∑ l ∈ Finset.Ico (d + j) (d + t), a (l + 1) * coefAt f (0 + l)
        = ∑ s ∈ Finset.range K, (B (s + 1) - B s) * R (s + 1) := by
      rw [Finset.sum_Ico_eq_sum_range]
      have e2 : d + t - (d + j) = K := by omega
      rw [e2]
      refine Finset.sum_congr rfl (fun s hs => ?_)
      simp only [Finset.mem_range] at hs
      rw [hstepB s hs]
      have e3 : d + j + s + 1 = d + (j + s) + 1 := by omega
      have e4 : R (s + 1) = a (d + j + (s + 1)) / a (j + (s + 1)) := rfl
      rw [Nat.zero_add, e3, e4]
      have e5 : j + (s + 1) = j + s + 1 := by omega
      have e6 : d + j + (s + 1) = d + (j + s) + 1 := by omega
      have e7 : d + j + s = d + (j + s) := by omega
      rw [e5, e6, e7]
      have hne : a (j + s + 1) ≠ 0 := ne_of_gt (hpos (j + s + 1))
      field_simp
    rw [← e]
    linarith [hsum]
  -- Summation by parts makes the same quantity manifestly negative.
  have hneg : ∑ s ∈ Finset.range K, (B (s + 1) - B s) * R (s + 1) < 0 := by
    rw [abel_sum B R hB0 K]
    have hBK : B K * R K < 0 := mul_neg_of_neg_of_pos (hBneg K hKpos (le_refl _)) (hRpos K)
    have hrest : ∑ s ∈ Finset.range K, B s * (R s - R (s + 1)) ≤ 0 := by
      refine Finset.sum_nonpos (fun s hs => ?_)
      simp only [Finset.mem_range] at hs
      rcases Nat.eq_zero_or_pos s with rfl | hs1
      · rw [hB0]; simp
      · exact mul_nonpos_of_nonpos_of_nonneg (hBneg s hs1 (by omega)).le
          (by linarith [hRdec s hs1 hs])
    linarith
  linarith

/-! ## `prop-gapK`: the explicit functional -/

/-- Chaining equalities along a run. -/
lemma chain_const {F : ℕ → ℝ} :
    ∀ (p k : ℕ), (∀ l, p ≤ l → l < k → F (l + 1) = F l) → p ≤ k → F k = F p := by
  intro p k
  induction k with
  | zero => intro _ hk; rw [Nat.le_zero.mp hk]
  | succ k ih =>
      intro hc hk
      rcases Nat.lt_or_ge p (k + 1) with h | h
      · have hpk : p ≤ k := by omega
        rw [hc k hpk (by omega), ih (fun l hl hlk => hc l hl (by omega)) hpk]
      · have : p = k + 1 := by omega
        rw [this]

/-- The coefficient vector of `prop-gapK`, written out in one formula.  In the manuscript's terms:
`+1` on `[1,d]` and on the shared block up to `s = t`; `-1/a_{t+1}` at `s = t+1`; zero strictly
between; `(1+δ)/a_j` at `s = j`; and `-1` after that and on the second private block.  The two
private blocks carry `±1` exactly -- no largeness anywhere. -/
noncomputable def wGap (a : ℕ → ℝ) (d t j : ℕ) (dl : ℝ) : ℕ → ℝ := fun c =>
  if c < d + t then 1
  else if c = d + t then -1 / a (t + 1)
  else if c + 1 < d + j then 0
  else if c + 1 = d + j then (1 + dl) / a j
  else -1

/-- **`prop-gapK`, geometrically.**  When the gap `j - t` is at least two and the ratio at the near
end of the gap exceeds the ratio at the far end, `v_{d+t} + u_j` is a vertex.  The functional is
completely explicit; in particular no parameter has to be taken large. -/
theorem prop_gapK_geom {n d t j : ℕ} (a : ℕ → ℝ) (hpos : ∀ s, 0 < a s)
    (hN : N = n + d) (hd : 1 ≤ d) (ht : 1 ≤ t) (hj : t + 2 ≤ j) (hjm : d + j ≤ n)
    (hrho : a (d + j) / a j < a (d + t + 1) / a (t + 1)) :
    ravA a N 0 (d + t) + ravA a N d j ∈
      Set.extremePoints ℝ (convexHull ℝ (vsetA a N 0 n) + convexHull ℝ (vsetA a N d n)) := by
  set A1 : ℝ := a (d + t + 1) / a (t + 1) with hA1
  set A2 : ℝ := a (d + j) / a j with hA2
  have hA2pos : 0 < A2 := div_pos (hpos _) (hpos _)
  have hA1pos : 0 < A1 := lt_trans hA2pos hrho
  set dl : ℝ := (A1 / A2 - 1) / 2 with hdl
  have hdlpos : 0 < dl := by
    rw [hdl]
    have : 1 < A1 / A2 := (one_lt_div hA2pos).mpr hrho
    linarith
  -- The key identity: `(1+δ)·A₂` is the midpoint of `A₂` and `A₁`, hence below `A₁`.
  have hmid : (1 + dl) * A2 = (A1 + A2) / 2 := by
    rw [hdl]; field_simp; ring
  have hlt : (1 + dl) * A2 < A1 := by rw [hmid]; linarith
  set wN : ℕ → ℝ := wGap a d t j dl with hwN
  set f := coeffCLM (fun c : Fin N => wN c.val) with hf
  -- The five coefficient values.
  have hw1 : ∀ c, c < d + t → wN c = 1 := by
    intro c hc; simp only [hwN, wGap]; split_ifs <;> first | rfl | (exfalso; omega)
  have hw2 : wN (d + t) = -1 / a (t + 1) := by
    simp only [hwN, wGap]; split_ifs <;> first | rfl | (exfalso; omega)
  have hw3 : ∀ c, d + t < c → c + 1 < d + j → wN c = 0 := by
    intro c h1 h2; simp only [hwN, wGap]; split_ifs <;> first | rfl | (exfalso; omega)
  have hw4 : ∀ c, c + 1 = d + j → wN c = (1 + dl) / a j := by
    intro c hc; simp only [hwN, wGap]; split_ifs <;> first | rfl | (exfalso; omega)
  have hw5 : ∀ c, d + j ≤ c → wN c = -1 := by
    intro c hc; simp only [hwN, wGap]; split_ifs <;> first | rfl | (exfalso; omega)
  rw [mem_extremePoints_add_iff (vsetA_finite a N 0 n) (vsetA_finite a N d n)
      (ravA_mem_vsetA (by omega) (by omega)) (ravA_mem_vsetA (by omega) (by omega))]
  refine ⟨f, ?_, ?_⟩
  · -- First summand: unique maximum at `d + t`.
    rintro y ⟨k, hk, rfl⟩ hne
    simp only [Set.mem_Icc] at hk
    have hki : k ≠ d + t := fun hc => hne (by rw [hc])
    set F : ℕ → ℝ := fun k => f (ravA a N 0 k) with hFdef
    have hstep : ∀ l (hl : l < n), F (l + 1) = F l + a (l + 1) * wN l := by
      intro l hl
      simp only [hFdef]
      rw [map_ravA_succ f a 0 l (by omega), hf, coeffCLM_single]
      simp
    have hup : ∀ l, l < d + t → F l < F (l + 1) := by
      intro l hl
      rw [hstep l (by omega), hw1 l hl]; nlinarith [hpos (l + 1)]
    have hdrop : F (d + t + 1) = F (d + t) - A1 := by
      rw [hstep (d + t) (by omega), hw2, hA1]
      ring
    have hflat : ∀ l, d + t + 1 ≤ l → l + 1 < d + j → F (l + 1) = F l := by
      intro l h1 h2
      rw [hstep l (by omega), hw3 l (by omega) h2]; ring
    have hplateau : ∀ l, d + t + 1 ≤ l → l + 1 ≤ d + j → F l = F (d + t + 1) := by
      intro l h1 h2
      exact chain_const (d + t + 1) l (fun c hc hcl => hflat c hc (by omega)) h1
    have hrise : F (d + j) = F (d + t + 1) + (1 + dl) * A2 := by
      have hprev : d + j = (d + j - 1) + 1 := by omega
      rw [hprev, hstep (d + j - 1) (by omega), hw4 (d + j - 1) (by omega),
        hplateau (d + j - 1) (by omega) (by omega)]
      have hidx : d + j - 1 + 1 = d + j := by omega
      rw [hidx, hA2]
      ring
    have hdown : ∀ l, d + j ≤ l → l < n → F (l + 1) < F l := by
      intro l h1 h2
      rw [hstep l h2, hw5 l h1]; nlinarith [hpos (l + 1)]
    have hFj : F (d + j) < F (d + t) := by
      rw [hrise, hdrop]; linarith
    show F k < F (d + t)
    rcases Nat.lt_or_ge k (d + t) with h | h
    · exact chain_up (d + t) k (fun l _ hl => hup l hl) h
    · have hgt : d + t < k := lt_of_le_of_ne h (Ne.symm hki)
      rcases Nat.lt_or_ge k (d + j) with h2 | h2
      · rw [hplateau k (by omega) (by omega), hdrop]; linarith
      · rcases eq_or_lt_of_le h2 with h3 | h3
        · exact h3 ▸ hFj
        · exact lt_trans (chain_down (d + j) k (fun l hl hlk => hdown l hl (by omega)) h3) hFj
  · -- Second summand: unique maximum at `j`.
    rintro y ⟨k, hk, rfl⟩ hne
    simp only [Set.mem_Icc] at hk
    have hkj : k ≠ j := fun hc => hne (by rw [hc])
    set G : ℕ → ℝ := fun k => f (ravA a N d k) with hGdef
    have hstep : ∀ l (hl : l < n), G (l + 1) = G l + a (l + 1) * wN (d + l) := by
      intro l hl
      simp only [hGdef]
      rw [map_ravA_succ f a d l (by omega), hf, coeffCLM_single]
    have hup : ∀ l, l < t → G l < G (l + 1) := by
      intro l hl
      rw [hstep l (by omega), hw1 (d + l) (by omega)]; nlinarith [hpos (l + 1)]
    have hdrop : G (t + 1) = G t - 1 := by
      rw [hstep t (by omega), hw2]
      have hne : a (t + 1) ≠ 0 := ne_of_gt (hpos (t + 1))
      field_simp
      ring
    have hflat : ∀ l, t + 1 ≤ l → l < j - 1 → G (l + 1) = G l := by
      intro l h1 h2
      rw [hstep l (by omega), hw3 (d + l) (by omega) (by omega)]; ring
    have hplateau : ∀ l, t + 1 ≤ l → l ≤ j - 1 → G l = G (t + 1) := by
      intro l h1 h2
      exact chain_const (t + 1) l (fun c hc hcl => hflat c hc (by omega)) h1
    have hrise : G j = G (t + 1) + (1 + dl) := by
      have hprev : j = (j - 1) + 1 := by omega
      rw [hprev, hstep (j - 1) (by omega), hw4 (d + (j - 1)) (by omega),
        hplateau (j - 1) (by omega) (by omega)]
      have hidx : a (j - 1 + 1) = a j := by rw [show j - 1 + 1 = j from by omega]
      rw [hidx]
      have hne : a j ≠ 0 := ne_of_gt (hpos j)
      field_simp
    have hdown : ∀ l, j ≤ l → l < n → G (l + 1) < G l := by
      intro l h1 h2
      rw [hstep l h2, hw5 (d + l) (by omega)]; nlinarith [hpos (l + 1)]
    have hGt : G t < G j := by rw [hrise, hdrop]; linarith
    show G k < G j
    rcases Nat.lt_or_ge k t with h | h
    · exact lt_trans (chain_up t k (fun l _ hl => hup l hl) h) hGt
    · rcases eq_or_lt_of_le h with h2 | h2
      · exact h2 ▸ hGt
      · rcases Nat.lt_or_ge k j with h3 | h3
        · rw [hplateau k (by omega) (by omega), hrise, hdrop]; linarith
        · have hjk : j < k := lt_of_le_of_ne h3 (Ne.symm hkj)
          refine chain_down j k ?_ hjk
          intro l hl hlk
          exact hdown l hl (by omega)

/-! ## Assembly: the extremal matrix -/

/-- Turning a "no functional can do both" lemma into non-membership. -/
lemma not_mem_of_no_functional {n d i j : ℕ} (a : ℕ → ℝ) (hpos : ∀ s, 0 < a s)
    (hN : N = n + d) (hi : 1 ≤ i) (hin : i ≤ n) (hj : 1 ≤ j) (hjn : j ≤ n)
    (H : ∀ f : (Fin N → ℝ) →L[ℝ] ℝ,
      (∀ k, 1 ≤ k → k ≤ n → k ≠ i → f (ravA a N 0 k) < f (ravA a N 0 i)) →
      (∀ k, 1 ≤ k → k ≤ n → k ≠ j → f (ravA a N d k) < f (ravA a N d j)) → False) :
    ravA a N 0 i + ravA a N d j ∉
      Set.extremePoints ℝ (convexHull ℝ (vsetA a N 0 n) + convexHull ℝ (vsetA a N d n)) := by
  intro hmem
  rw [mem_extremePoints_add_iff (vsetA_finite a N 0 n) (vsetA_finite a N d n)
      (ravA_mem_vsetA hi hin) (ravA_mem_vsetA hj hjn)] at hmem
  obtain ⟨f, hS, hT⟩ := hmem
  refine H f (fun k hk1 hkn hkne => ?_) (fun k hk1 hkn hkne => ?_)
  · exact hS _ (ravA_mem_vsetA hk1 hkn) (fun hc =>
      hkne (ravA_injOn a hpos (n := n) (by omega) ⟨hk1, hkn⟩ ⟨hi, hin⟩ hc))
  · exact hT _ (ravA_mem_vsetA hk1 hkn) (fun hc =>
      hkne (ravA_injOn a hpos (n := n) (by omega) ⟨hk1, hkn⟩ ⟨hj, hjn⟩ hc))

/-- The ratio sequence of §8.3. -/
noncomputable def rho (a : ℕ → ℝ) (d s : ℕ) : ℝ := a (d + s) / a s

/-- Strict decrease of `rho` propagates across a gap. -/
lemma rho_lt_of_lt {a : ℕ → ℝ} {d m p q : ℕ}
    (hdec : ∀ s, 1 ≤ s → s < m → rho a d (s + 1) < rho a d s)
    (hp : 1 ≤ p) (hpq : p < q) (hq : q ≤ m) : rho a d q < rho a d p := by
  exact chain_down (F := fun s => rho a d s) p q
    (fun l hl hlq => hdec l (by omega) (by omega)) hpq

/-- **`thm-kozlov-matrix`.**  The full classification of the extremal matrix at rank two, for any
positive leg vector whose ratios decrease strictly across the overlap block -- which by
`ExteriorConvex.choose_ratio_lt` includes the Kozlov vector.  The zero set is exactly the
manuscript's: `1 ≤ t ≤ m`, `1 ≤ j ≤ m`, and `j < t` or `j = t + 1`. -/
theorem extremal_matrix_iff {n d i j : ℕ} (a : ℕ → ℝ) (hpos : ∀ s, 0 < a s)
    (hN : N = n + d) (hd : 1 ≤ d) (hdn : d + 1 ≤ n)
    (hdec : ∀ s, 1 ≤ s → s < n - d → rho a d (s + 1) < rho a d s)
    (hi : 1 ≤ i) (hin : i ≤ n) (hj : 1 ≤ j) (hjn : j ≤ n) :
    ravA a N 0 i + ravA a N d j ∈
        Set.extremePoints ℝ (convexHull ℝ (vsetA a N 0 n) + convexHull ℝ (vsetA a N d n))
      ↔ ¬(d + 1 ≤ i ∧ j ≤ n - d ∧ (j + d < i ∨ i + 1 = d + j)) := by
  constructor
  · -- A vertex cannot sit on the zero set.
    intro hmem hzero
    obtain ⟨hid, hjm, hcase⟩ := hzero
    obtain ⟨t, rfl⟩ : ∃ t, i = d + t := ⟨i - d, by omega⟩
    rcases hcase with hlt | heq
    · exact not_mem_of_no_functional a hpos hN (by omega) hin hj hjn
        (fun f h₁ h₂ => prop_below_diagonal a hpos hN hd (by omega) (by omega) hj (by omega)
          (fun s hs1 hs2 => by
            have hstep := hdec (s + 1) (by omega) (by omega)
            simp only [rho] at hstep
            have e1 : d + (s + 1) = d + s + 1 := by omega
            have e2 : d + (s + 1 + 1) = d + s + 2 := by omega
            have e3 : s + 1 + 1 = s + 2 := by omega
            rw [e1, e2, e3] at hstep
            exact hstep) f h₁ h₂) hmem
    · exact not_mem_of_no_functional a hpos hN (by omega) hin hj hjn
        (fun f h₁ h₂ => prop_adjacent_upper a hpos hN (by omega) (by omega) f h₁
          (by rw [show j = t + 1 from by omega] at h₂; exact h₂)) hmem
  · -- Off the zero set, one of the four constructions applies.
    intro hoff
    rcases Nat.lt_or_ge i (d + 1) with hid | hid
    · exact prop_row_below_geom a hpos hN hd hdn hi (by omega) hj hjn
    · rcases Nat.lt_or_ge (n - d) j with hjm | hjm
      · exact prop_col_beyond_geom a hpos hN hd hdn hi hin hjm hjn
      · obtain ⟨t, rfl⟩ : ∃ t, i = d + t := ⟨i - d, by omega⟩
        have ht : 1 ≤ t := by omega
        push Not at hoff
        have hne1 : ¬(j + d < d + t) := fun hc => by
          exact absurd (hoff (by omega) hjm) (by simp [hc])
        have hne2 : ¬(d + t + 1 = d + j) := fun hc => by
          exact absurd (hoff (by omega) hjm) (by simp [hc])
        rcases Nat.lt_or_ge j t with h | h
        · exact absurd (by omega : j + d < d + t) hne1
        · rcases eq_or_lt_of_le h with h2 | h2
          · rw [← h2]
            exact prop_diagonal_geom a hpos hN hd ht (by omega)
          · have hj2 : t + 2 ≤ j := by omega
            refine prop_gapK_geom a hpos hN hd ht hj2 (by omega) ?_
            have := rho_lt_of_lt (a := a) (d := d) (m := n - d) hdec (by omega) hj2 (by omega)
            simpa [rho, Nat.add_assoc] using this


/-- The Kozlov leg vector, truncated to `1` above `n` so that it is positive everywhere.  `ravA`
only ever reads it at indices in `[1,n]`, so the truncation changes no polytope. -/
noncomputable def kozLeg (n : ℕ) : ℕ → ℝ := fun s => if s ≤ n then (n.choose s : ℝ) else 1

lemma kozLeg_pos (n : ℕ) : ∀ s, 0 < kozLeg n s := by
  intro s
  simp only [kozLeg]
  split_ifs with h
  · exact_mod_cast Nat.choose_pos h
  · norm_num

/-- **`thm-kozlov-matrix` for the Kozlov vector itself.**  Combining `extremal_matrix_iff` with
`ExteriorConvex.choose_ratio_lt`, which is `lem-binomial-ratio`. -/
theorem extremal_matrix_kozlov {n d i j : ℕ} (hN : N = n + d) (hd : 1 ≤ d) (hdn : d + 1 ≤ n)
    (hi : 1 ≤ i) (hin : i ≤ n) (hj : 1 ≤ j) (hjn : j ≤ n) :
    ravA (kozLeg n) N 0 i + ravA (kozLeg n) N d j ∈
        Set.extremePoints ℝ
          (convexHull ℝ (vsetA (kozLeg n) N 0 n) + convexHull ℝ (vsetA (kozLeg n) N d n))
      ↔ ¬(d + 1 ≤ i ∧ j ≤ n - d ∧ (j + d < i ∨ i + 1 = d + j)) := by
  refine extremal_matrix_iff _ (kozLeg_pos n) hN hd hdn ?_ hi hin hj hjn
  intro s hs1 hs2
  have e : d + (s + 1) = d + s + 1 := by omega
  simp only [rho, kozLeg, e]
  rw [if_pos (show d + s + 1 ≤ n by omega), if_pos (show s + 1 ≤ n by omega),
    if_pos (show d + s ≤ n by omega), if_pos (show s ≤ n by omega)]
  exact choose_ratio_lt hd hs1 (by omega)

end ExteriorConvex


==> anc/lean/ExteriorConvex/Vertices/Simplex.lean <==
/-
Copyright (c) 2026 Jan Snellman. All rights reserved.

# Rung 2, geometric layer: `thm-ones` about the actual Minkowski sum

`Bridge.lean` turns "vertex" into "unique maximiser of a functional"; `Windows.lean` decides when two
prescribed maxima are simultaneously realisable.  This file connects them to the manuscript's
objects, for the all-ones leg vector, and states `thm-ones` about
`∠(1,…,1) + shift^d(∠(1,…,1))` itself.

The connection is one vector identity and no analysis at all.  For the all-ones leg vector the
`k`-th vertex of the summand shifted by `d` is the *indicator of the coordinate interval*
`(d, d+k]`, so

    pfx (d+k) = pfx d + rav d k

with `pfx t` the indicator of `(0,t]`.  Applying a linear functional gives
`f (rav d k) = Φ (d+k) - Φ d` with `Φ t = f (pfx t)`, which is the manuscript's passage to partial
sums -- there it is phrased as a bijection `φ ↦ Φ` onto real sequences, here as additivity of `f`.

**Index convention.**  Coordinates are `Fin N`, and `c : Fin N` stands for the manuscript's
coordinate `c.val + 1`.  Vertex indices `i`, `j`, `k` are the manuscript's own, running `1,…,n`.
-/
import Mathlib
import ExteriorConvex.Vertices.Bridge
import ExteriorConvex.Vertices.Windows

namespace ExteriorConvex

open Finset Pointwise

/-- `pfx N t` is the indicator of the manuscript's coordinates `1,…,t`: the `t`-th vertex of the
*unshifted* all-ones right-angle simplex. -/
def pfx (N t : ℕ) : Fin N → ℝ := fun c => if c.val + 1 ≤ t then 1 else 0

/-- `rav N d k` is the `k`-th vertex of the all-ones right-angle simplex shifted by `d`: the
indicator of the manuscript's coordinates `d+1,…,d+k`. -/
def rav (N d k : ℕ) : Fin N → ℝ := fun c => if d + 1 ≤ c.val + 1 ∧ c.val + 1 ≤ d + k then 1 else 0

@[simp] lemma rav_zero_shift (N k : ℕ) : rav N 0 k = pfx N k := by
  funext c
  have h : (0 + 1 ≤ c.val + 1 ∧ c.val + 1 ≤ 0 + k) ↔ (c.val + 1 ≤ k) := by omega
  simp only [rav, pfx, h]

@[simp] lemma pfx_zero (N : ℕ) : pfx N 0 = 0 := by
  funext c; simp [pfx]

/-- The identity the whole file rests on: a prefix splits as a shorter prefix plus a window. -/
lemma pfx_eq_add (N d k : ℕ) : pfx N (d + k) = pfx N d + rav N d k := by
  funext c
  simp only [pfx, rav, Pi.add_apply]
  by_cases h1 : c.val + 1 ≤ d
  · rw [if_pos (by omega), if_pos h1, if_neg (by omega)]; norm_num
  · by_cases h2 : c.val + 1 ≤ d + k
    · rw [if_pos h2, if_neg h1, if_pos (by omega)]; norm_num
    · rw [if_neg h2, if_neg h1, if_neg (by omega)]; norm_num

/-- Applying a linear functional to a shifted vertex gives a difference of partial sums. -/
lemma map_rav {N : ℕ} (f : (Fin N → ℝ) →L[ℝ] ℝ) (d k : ℕ) :
    f (rav N d k) = f (pfx N (d + k)) - f (pfx N d) := by
  have h := pfx_eq_add N d k
  have : f (pfx N (d + k)) = f (pfx N d) + f (rav N d k) := by rw [h, map_add]
  linarith

/-- Prefixes grow by one standard basis vector at a time. -/
lemma pfx_succ (N t : ℕ) (ht : t < N) :
    pfx N (t + 1) = pfx N t + Pi.single (⟨t, ht⟩ : Fin N) 1 := by
  funext c
  simp only [pfx, Pi.add_apply, Pi.single_apply]
  by_cases hc : c = (⟨t, ht⟩ : Fin N)
  · subst hc; simp
  · have hne : c.val ≠ t := fun h => hc (Fin.ext h)
    rw [if_neg hc, add_zero]
    by_cases h : c.val + 1 ≤ t
    · rw [if_pos (by omega), if_pos h]
    · rw [if_neg (by omega), if_neg h]

/-- The functional with prescribed coefficients. -/
noncomputable def coeffCLM {N : ℕ} (w : Fin N → ℝ) : (Fin N → ℝ) →L[ℝ] ℝ :=
  LinearMap.toContinuousLinearMap (∑ c, w c • LinearMap.proj c)

lemma coeffCLM_apply {N : ℕ} (w x : Fin N → ℝ) : coeffCLM w x = ∑ c, w c * x c := by
  simp [coeffCLM, LinearMap.toContinuousLinearMap]

@[simp] lemma coeffCLM_single {N : ℕ} (w : Fin N → ℝ) (c : Fin N) :
    coeffCLM w (Pi.single c 1) = w c := by
  rw [coeffCLM_apply]
  simp [Pi.single_apply]

/-- **Every real sequence is realised by a functional**, up to the irrelevant constant `Φ 0`.
This is the manuscript's "`φ ↦ Φ` is a bijection onto real sequences", in the only direction that
needs an argument. -/
lemma exists_functional (N : ℕ) (Φ : ℕ → ℝ) :
    ∃ f : (Fin N → ℝ) →L[ℝ] ℝ, ∀ t ≤ N, f (pfx N t) = Φ t - Φ 0 := by
  refine ⟨coeffCLM (fun c => Φ (c.val + 1) - Φ c.val), ?_⟩
  intro t ht
  induction t with
  | zero => simp
  | succ s ih =>
      have hs : s < N := by omega
      rw [pfx_succ N s hs, map_add, ih (by omega), coeffCLM_single]
      simp

/-- **`thm-ones` at the level of functionals.**  Combining `Windows.thm_ones_windows` with the
passage to partial sums: the two vertices `v_i` and `u_j` are simultaneously and uniquely exposed
exactly off the manuscript's zero set. -/
theorem exists_functional_ones_iff {n d i j : ℕ} (hd : 1 ≤ d) (hdn : d + 1 ≤ n)
    (hi : 1 ≤ i) (hin : i ≤ n) (hj : 1 ≤ j) (hjn : j ≤ n) :
    (∃ f : (Fin (n + d) → ℝ) →L[ℝ] ℝ,
        (∀ k ∈ Finset.Icc 1 n, k ≠ i → f (rav (n + d) 0 k) < f (rav (n + d) 0 i)) ∧
        (∀ k ∈ Finset.Icc 1 n, k ≠ j → f (rav (n + d) d k) < f (rav (n + d) d j)))
      ↔ ¬(1 ≤ i - d ∧ i - d ≤ n - d ∧ 1 ≤ j ∧ j ≤ n - d ∧ i - d ≠ j) := by
  rw [← thm_ones_windows hd hdn hi hin hj hjn]
  constructor
  · -- From a functional, take `Φ t = f (pfx t)`.
    rintro ⟨f, h₁, h₂⟩
    refine ⟨fun t => f (pfx (n + d) t), fun x hx hxi => ?_, fun x hx hxj => ?_⟩
    · simp only [Finset.mem_Icc] at hx
      have := h₁ x (Finset.mem_Icc.mpr hx) hxi
      rwa [rav_zero_shift, rav_zero_shift] at this
    · simp only [Finset.mem_Icc] at hx
      obtain ⟨k, hk⟩ : ∃ k, x = d + k := ⟨x - d, by omega⟩
      subst hk
      have hkmem : k ∈ Finset.Icc 1 n := Finset.mem_Icc.mpr (by omega)
      have hkj : k ≠ j := fun h => hxj (by omega)
      have := h₂ k hkmem hkj
      rw [map_rav, map_rav] at this
      linarith
  · -- From a sequence, build the functional.
    rintro ⟨Φ, h₁, h₂⟩
    obtain ⟨f, hf⟩ := exists_functional (n + d) Φ
    refine ⟨f, fun k hk hki => ?_, fun k hk hkj => ?_⟩
    · simp only [Finset.mem_Icc] at hk
      rw [rav_zero_shift, rav_zero_shift, hf k (by omega), hf i (by omega)]
      have := h₁ k (Finset.mem_Icc.mpr hk) hki
      linarith
    · simp only [Finset.mem_Icc] at hk
      rw [map_rav, map_rav, hf (d + k) (by omega), hf (d + j) (by omega), hf d (by omega)]
      have := h₂ (d + k) (Finset.mem_Icc.mpr (by omega)) (by omega)
      linarith

/-- The vertex set of the summand shifted by `d`. -/
def vset (N d n : ℕ) : Set (Fin N → ℝ) := (fun k => rav N d k) '' (Set.Icc 1 n)

lemma vset_finite (N d n : ℕ) : (vset N d n).Finite := (Set.finite_Icc 1 n).image _

lemma rav_mem_vset {N d n k : ℕ} (hk : 1 ≤ k) (hkn : k ≤ n) : rav N d k ∈ vset N d n :=
  ⟨k, ⟨hk, hkn⟩, rfl⟩

/-- The `n` vertices of a shifted summand are distinct, provided the window fits in the ambient
space.  This is what makes the extremal matrix's indices meaningful. -/
lemma rav_injOn {N d n : ℕ} (h : d + n ≤ N) : Set.InjOn (rav N d) (Set.Icc 1 n) := by
  intro k hk k' hk' hEq
  simp only [Set.mem_Icc] at hk hk'
  by_contra hne
  -- Evaluate at the last coordinate of the longer window.
  rcases Nat.lt_or_ge k k' with hlt | hge
  · have hb : d + k' - 1 < N := by omega
    have hzero : rav N d k ⟨d + k' - 1, hb⟩ = 0 := by
      simp only [rav, Fin.val_mk]; rw [if_neg]; omega
    have hone : rav N d k' ⟨d + k' - 1, hb⟩ = 1 := by
      simp only [rav, Fin.val_mk]; rw [if_pos]; omega
    rw [congrFun hEq ⟨d + k' - 1, hb⟩, hone] at hzero
    norm_num at hzero
  · have hlt : k' < k := by omega
    have hb : d + k - 1 < N := by omega
    have hone : rav N d k ⟨d + k - 1, hb⟩ = 1 := by
      simp only [rav, Fin.val_mk]; rw [if_pos]; omega
    have hzero : rav N d k' ⟨d + k - 1, hb⟩ = 0 := by
      simp only [rav, Fin.val_mk]; rw [if_neg]; omega
    rw [congrFun hEq ⟨d + k - 1, hb⟩, hzero] at hone
    norm_num at hone

/-- **`thm-ones`, geometrically.**  For the all-ones leg vector, `v_i + u_j` is a vertex of
`∠(1,…,1) + shift^d(∠(1,…,1))` exactly off the zero set `1 ≤ t ≤ m`, `1 ≤ j ≤ m`, `t ≠ j` of the
manuscript, where `t = i - d` and `m = n - d`. -/
theorem thm_ones {n d i j : ℕ} (hd : 1 ≤ d) (hdn : d + 1 ≤ n)
    (hi : 1 ≤ i) (hin : i ≤ n) (hj : 1 ≤ j) (hjn : j ≤ n) :
    rav (n + d) 0 i + rav (n + d) d j ∈
        Set.extremePoints ℝ
          (convexHull ℝ (vset (n + d) 0 n) + convexHull ℝ (vset (n + d) d n))
      ↔ ¬(1 ≤ i - d ∧ i - d ≤ n - d ∧ 1 ≤ j ∧ j ≤ n - d ∧ i - d ≠ j) := by
  rw [mem_extremePoints_add_iff (vset_finite _ _ _) (vset_finite _ _ _)
      (rav_mem_vset hi hin) (rav_mem_vset hj hjn),
    ← exists_functional_ones_iff hd hdn hi hin hj hjn]
  constructor
  · -- Set form to index form: needs the vertices to be distinct.
    rintro ⟨f, hS, hT⟩
    refine ⟨f, fun k hk hki => ?_, fun k hk hkj => ?_⟩
    · simp only [Finset.mem_Icc] at hk
      refine hS _ (rav_mem_vset hk.1 hk.2) ?_
      exact fun hcontra => hki (rav_injOn (by omega) ⟨hk.1, hk.2⟩ ⟨hi, hin⟩ hcontra)
    · simp only [Finset.mem_Icc] at hk
      refine hT _ (rav_mem_vset hk.1 hk.2) ?_
      exact fun hcontra => hkj (rav_injOn (by omega) ⟨hk.1, hk.2⟩ ⟨hj, hjn⟩ hcontra)
  · -- Index form to set form: no injectivity needed.
    rintro ⟨f, hS, hT⟩
    refine ⟨f, ?_, ?_⟩
    · rintro y ⟨k, hk, rfl⟩ hne
      exact hS k (Finset.mem_Icc.mpr hk) (fun hcontra => hne (by rw [hcontra]))
    · rintro y ⟨k, hk, rfl⟩ hne
      exact hT k (Finset.mem_Icc.mpr hk) (fun hcontra => hne (by rw [hcontra]))

end ExteriorConvex


==> anc/lean/ExteriorConvex/Vertices/Windows.lean <==
/-
Copyright (c) 2026 Jan Snellman. All rights reserved.

# Rung 2: the combinatorial core of `thm-ones`

Formalisation of the engine of §8.2's `thm-ones` from
`article/exterior-convex_article1_latest.org`.

For the all-ones leg vector the pairing telescopes,
`⟪φ, shift^{d_p}(v_k)⟫ = Φ(d_p + k) - Φ(d_p)` with `Φ` the partial-sum sequence of `φ`, and the
extremal condition becomes: *is there a real sequence `Φ` whose strict maximum over each of two
windows falls at a prescribed point?*  The manuscript answers this by acyclicity of a digraph; at
rank two only `m₁` and `m₂` have outgoing edges, so a cycle is a 2-cycle and the general acyclicity
machinery is not needed.  `exists_strictMax_two_iff` below is that statement, and it needs nothing
about the windows at all -- not that they are intervals, not that they have equal length.

`thm_ones_windows` then does the arithmetic unwinding into the manuscript's `1 ≤ t ≤ m`,
`1 ≤ j ≤ m`, `t ≠ j`.
-/
import Mathlib

namespace ExteriorConvex

open Finset

/-- **The rank-two feasibility criterion.**  Two prescribed maxima over two finite sets are
simultaneously realisable by one real sequence exactly when they do not form a 2-cycle: that is,
unless the two prescribed points are distinct and each lies in the other's window.

This is the rank-two case of "a system of strict inequalities is solvable iff its digraph is
acyclic"; here the digraph has out-edges only at `m₁` and `m₂`, so acyclicity reduces to the
displayed condition and no digraph is needed. -/
theorem exists_strictMax_two_iff {α : Type*} [DecidableEq α] (W₁ W₂ : Finset α) (m₁ m₂ : α) :
    (∃ Φ : α → ℝ, (∀ x ∈ W₁, x ≠ m₁ → Φ x < Φ m₁) ∧ (∀ x ∈ W₂, x ≠ m₂ → Φ x < Φ m₂))
      ↔ ¬(m₁ ≠ m₂ ∧ m₂ ∈ W₁ ∧ m₁ ∈ W₂) := by
  constructor
  · rintro ⟨Φ, h₁, h₂⟩ ⟨hne, hm₂, hm₁⟩
    exact absurd (h₁ m₂ hm₂ (Ne.symm hne)) (not_lt.mpr (h₂ m₁ hm₁ hne).le)
  · intro h
    by_cases hEq : m₁ = m₂
    · -- The two prescriptions coincide: an indicator of the common point works.
      subst hEq
      refine ⟨fun x => if x = m₁ then 1 else 0, fun x _ hx => ?_, fun x _ hx => ?_⟩ <;>
        simp [hx]
    · -- Distinct prescriptions.  At least one of them is outside the other's window.
      rw [not_and, not_and] at h
      have hEq' : m₂ ≠ m₁ := fun hc => hEq hc.symm
      by_cases hA : m₂ ∈ W₁
      · -- then `m₁ ∉ W₂`; give `m₁` the strictly larger value, `m₂` the middle one.
        have hB : m₁ ∉ W₂ := h hEq hA
        set Φ : α → ℝ := fun x => if x = m₁ then 2 else if x = m₂ then 1 else 0 with hΦ
        have hv₁ : Φ m₁ = 2 := by simp [hΦ]
        have hv₂ : Φ m₂ = 1 := by simp [hΦ, hEq']
        have hle : ∀ x, x ≠ m₁ → Φ x ≤ 1 := by
          intro x hx
          simp only [hΦ]
          split_ifs with h1 h2
          · exact absurd h1 hx
          · norm_num
          · norm_num
        have hz : ∀ x, x ≠ m₁ → x ≠ m₂ → Φ x = 0 := by
          intro x hx hx2; simp [hΦ, hx, hx2]
        refine ⟨Φ, fun x _ hx => ?_, fun x hxW hx => ?_⟩
        · rw [hv₁]; exact lt_of_le_of_lt (hle x hx) (by norm_num)
        · have hxm₁ : x ≠ m₁ := fun hcontra => hB (hcontra ▸ hxW)
          rw [hv₂, hz x hxm₁ hx]; norm_num
      · -- `m₂ ∉ W₁`; give `m₂` the strictly larger value instead.
        set Φ : α → ℝ := fun x => if x = m₂ then 2 else if x = m₁ then 1 else 0 with hΦ
        have hv₂ : Φ m₂ = 2 := by simp [hΦ]
        have hv₁ : Φ m₁ = 1 := by simp [hΦ, hEq]
        have hle : ∀ x, x ≠ m₂ → Φ x ≤ 1 := by
          intro x hx
          simp only [hΦ]
          split_ifs with h1 h2
          · exact absurd h1 hx
          · norm_num
          · norm_num
        have hz : ∀ x, x ≠ m₂ → x ≠ m₁ → Φ x = 0 := by
          intro x hx hx2; simp [hΦ, hx, hx2]
        refine ⟨Φ, fun x hxW hx => ?_, fun x _ hx => ?_⟩
        · have hxm₂ : x ≠ m₂ := fun hcontra => hA (hcontra ▸ hxW)
          rw [hv₁, hz x hxm₂ hx]; norm_num
        · rw [hv₂]; exact lt_of_le_of_lt (hle x hx) (by norm_num)

/-- **`thm-ones`, in window form.**  With the manuscript's windows `W₁ = [1,n]` and
`W₂ = [d+1,d+n]`, prescribed points `m₁ = i` and `m₂ = d+j`, and `t = i - d`, `m = n - d`:
the pair is *in*feasible exactly on the manuscript's zero set `1 ≤ t ≤ m`, `1 ≤ j ≤ m`, `t ≠ j`.

Note `t ≤ m` and `1 ≤ j` are automatic from the index ranges; they are carried in the statement
only so that the zero set is self-contained, exactly as in the manuscript. -/
theorem thm_ones_windows {n d i j : ℕ} (hd : 1 ≤ d) (hdn : d + 1 ≤ n)
    (_hi : 1 ≤ i) (hin : i ≤ n) (hj : 1 ≤ j) (_hjn : j ≤ n) :
    (∃ Φ : ℕ → ℝ, (∀ x ∈ Finset.Icc 1 n, x ≠ i → Φ x < Φ i) ∧
        (∀ x ∈ Finset.Icc (d + 1) (d + n), x ≠ d + j → Φ x < Φ (d + j)))
      ↔ ¬(1 ≤ i - d ∧ i - d ≤ n - d ∧ 1 ≤ j ∧ j ≤ n - d ∧ i - d ≠ j) := by
  rw [exists_strictMax_two_iff]
  constructor
  · intro h hzero
    exact h ⟨by omega, by simp only [Finset.mem_Icc]; omega,
      by simp only [Finset.mem_Icc]; omega⟩
  · rintro h ⟨hne, hm₂, hm₁⟩
    simp only [Finset.mem_Icc] at hm₂ hm₁
    exact h (by omega)

end ExteriorConvex


==> anc/lean/README.md <==
# LEAN/ — formalisation of the exterior-convex series

Lean 4 / Mathlib formalisation of the mathematics of this project. Started 2026-09-10 on article 1's
vertex-structure section; it now covers two layers of article 1 and is being extended to article 2.

## Layout, reorganised 2026-09-16

One Lake library, `ExteriorConvex`, with subdirectories grouped **by mathematics rather than by
article** — deliberately, because the first group is shared:

| directory | contents | used by |
|---|---|---|
| `ExteriorConvex/Spine/` | order ideals and `f`-vectors, local LYM, Kozlov's theorem, the sumset identity, the main theorem, the permissive variant | article 1 §§4–6 and §5.1, **and article 2**, whose `𝓕_n` and `FF(d⃗)` are literally these objects |
| `ExteriorConvex/Vertices/` | the vertex criterion, the extremal matrix for both leg vectors, the vertex count | article 1 §9 and Appendix A |
| `ExteriorConvex/Counting/` | the two statistics, the joint-distribution matrix, Alexander duality, the chaining/transfer layer, the `δ = 0` exact degrees (both halves), the proper layer, the constant-gap recurrence | article 2 §§4–9 (rungs A, B, C1, C2, D1, D2, D4, D3a, D3b, D3c, D3d, D3e **done** 2026-09-16/18, all tabulated below — **the article-2 plan is complete**. Never targets: C3, `lem-joint`, `lem-lexproper`, the algebra of `def-setup`) |

Naming the directories after the articles was considered and rejected: `Spine/` is used by both, so
article-numbered names would have misdescribed the dependency structure from day one. Renaming the
*library* was also rejected — the library name is the root namespace, so it appears in the full name
of every declaration, and changing it would churn every import and every `#print axioms` invocation
for no gain. Subdirectories under one library is what Mathlib itself does.

Two files were also renamed for sense in the same pass: `Kozlov1.lean` → `Spine/KozlovThm.lean`
(Kozlov's theorem) and `Kozlov.lean` → `Vertices/ExtremalMatrix.lean` (the extremal matrix). The two
names differing by a digit had been a standing trap.

**Paths in dated `LOGBOOK/` entries were rewritten by `92-code/move_tracked.py` when the files moved,
so an entry from before 2026-09-16 may show the new path.** The entry's date still says when the work
happened; only the path was updated so the link still resolves.

**Read `working-notes/formalization-bridge-lemma.org` first** for why this is possible at all: the
project's two earlier surveys wrote §8 off as blocked by Mathlib's missing polytope theory, and that
verdict is wrong. §8.2–8.4 never needs a polytope as an object — every body there is
`convexHull ℝ S` for an explicit finite `S`, and "vertex" is `Set.extremePoints ℝ`.

**Status: rungs 1, 2 and 3 complete.** Every result of §8.2, §8.3 and §8.4 that is not a conjecture
is formalised: both extremal-matrix theorems, all five §8.3 propositions, `thm-kozlov-matrix`, and
`cor-vdesc` — the last both for a general leg vector with decreasing ratios and for the Kozlov
vector itself. Everything listed as *proved* below compiles
with no `sorry` and depends only on the three standard Mathlib axioms (`propext`,
`Classical.choice`, `Quot.sound`), checked with `lean_verify`.

**Since 2026-09-13 there is a second layer: §§4–6** (order ideals and `f`-vectors, local LYM,
Kozlov's theorem, the sumset identity and the main theorem), per
`working-notes/PLAN-formalise-rungs-1-4.org` — see the second table below for what it does and
does not carry. Same standard: no `sorry` anywhere, three standard axioms only.

**Since 2026-09-14, rung 5: §5.1** ("Properness, and the permissive convention") is formalised in
`lean/ExteriorConvex/Spine/Permissive.lean` — the permissive set `S_n⁺`, the `μ₁ ≤ 1` chain, Kozlov's theorem
in permissive form, the properness-is-a-facet identity (minus the dimension clause), and the
`f₁`-fibration `prop-permissive-fibres`, which until 2026-09-13 the manuscript stated without
proof. Same standard again; the only change to an existing file was dropping `private` from
`LYM.lean`'s four telescoping helpers (`muOf`, `muOf_of_le`, `muOf_of_gt`, `sum_mu_telescope`) so
rung 5 could reuse them — statements and proofs untouched. **`native_decide` is banned in this
development** (it would add the axiom `Lean.ofReduceBool`); in particular the manuscript's `n = 4`
census stays a Sage verification, deliberately.

## Files, in dependency order

| file | rung | contents | state |
|---|---|---|---|
| `lean/ExteriorConvex/Vertices/Bridge.lean` | 1 | `mem_extremePoints_convexHull_iff` (`lem-exposed-vertex`), `mem_extremePoints_add_iff` (`lem-vertexdecomp`) | **proved** |
| `lean/ExteriorConvex/Vertices/Windows.lean` | 2 | `exists_strictMax_two_iff` (the rank-two feasibility criterion), `thm_ones_windows` | **proved** |
| `lean/ExteriorConvex/Vertices/Simplex.lean` | 2 | the all-ones geometric layer; `thm_ones` about the Minkowski sum itself | **proved** |
| `lean/ExteriorConvex/Vertices/Binomial.lean` | 3 | `choose_ratio_lt`, `choose_ratio_pos_iff`, `choose_ratio_eq_zero` (`lem-binomial-ratio`) | **proved** |
| `lean/ExteriorConvex/Vertices/ExtremalMatrix.lean` | 3 | general-leg-vector layer (`ravA`, `ravA_succ`, `ravA_injOn`, `coefAt`, `value_diff_eq_sum`, `abel_sum`); all five §8.3 propositions; `extremal_matrix_iff` and `extremal_matrix_kozlov` | **proved** |
| `lean/ExteriorConvex/Vertices/Count.lean` | 3 | `cor-vdesc`: `vertices_eq_image`, `image_injOn`, `card_zeroPairs`, `card_vertices`, `card_vertices_kozlov` | **proved** |

### The §§4–6 layer (added 2026-09-13, session 23)

A second, independent layer per `working-notes/PLAN-formalise-rungs-1-4.org`: the combinatorial
spine of the paper, in the **degree-0-inclusive space** `Fin (n+1) → ℝ`. It deliberately does
*not* touch the files above, which live in the dropped space `Fin N → ℝ`; the bridge between the
two spaces is `eq:koz-as-ra`'s translation term and is **not formalised** (comment at `projIncl`
in `Complexes.lean` marks where it would go).

| file | rung | contents | state |
|---|---|---|---|
| `lean/ExteriorConvex/Spine/Complexes.lean` | 1 | `IsOrderIdeal`, `IsComplex`, `fEntry`, `fvec`, `Sset`, the five supporting facts, `shiftIncl`, `projIncl` | **proved** |
| `lean/ExteriorConvex/Spine/LYM.lean` | 2 | `lym` (`lem-lym`), `skel`/`skelSet`/`lymChain`, `hull_skel_eq` (`lem-mu`, both inclusions) | **proved**, minus `lem-mu`'s affine-independence clause (deliberately skipped, see file header) |
| `lean/ExteriorConvex/Spine/KozlovThm.lean` | 3 | `kozlov` (`thm-kozlov`), `skelComplex` and its face counts, `hull_Sset_eq` (`cor-facets` inclusively) | **proved**, minus `cor-facets`' facet-status clause and the `proj` form (see file header) |
| `lean/ExteriorConvex/Spine/Sumset.lean` | 4 | `ffvec`, `ffSet`, `ff_eq_sumset` (`prop-sumset`), `main` (`thm-main`), `main_chain` | **proved**, general `r` |
| `lean/ExteriorConvex/Spine/EdgeCases.lean` | — | `edge_case_r_one`, `Sset_one`, `edge_case_n_one` (`prop-edge-cases` parts 1, 3) | **proved**; parts 2/4 are non-statements; part 5's ingredient is now rung 5's `permissive_hull`, but the summand-by-summand statement itself (a permissive `ffSet` + a mirror of `Sumset.lean`) is **not formalised** |
| `lean/ExteriorConvex/Spine/Permissive.lean` | 5 | §5.1: `SsetPerm`, `e0`, `lymChainPerm`, `hull_skel_perm_eq` (`lem-mu-permissive`), `permissive_hull`/`hull_SsetPerm_eq` (`prop-permissive-hull`), `rasimpB` + `properness_*` (`prop-properness-facet` in part), `relabel`/`fEntry_relabel`/`exists_relabel` + `permissive_fibres`/`fibre_eq`/`fibres_disjoint` (`prop-permissive-fibres`) | **proved**, minus the affine-independence/dimension clauses (see below) |

### The manuscript ↔ Lean correspondence

As of 2026-09-10 the printed proofs and the Lean proofs are deliberately the *same* proofs, not
merely proofs of the same statements. Where the formalisation found a shorter route, the manuscript
was rewritten to take it; where the manuscript is more general, the Lean carries the extra lemma
that closes the gap. The reconciliation is recorded in the session-20 LOGBOOK entry.

| manuscript | Lean | note |
|---|---|---|
| `lem-exposed-vertex` | `mem_extremePoints_convexHull_iff` | |
| `lem-vertexdecomp`(1) | `mem_extremePoints_add_iff` | Lean assumes the summands lie in the *generating* sets; the manuscript allows any points of the polytopes, and `mem_of_add_eq_of_mem_extremePoints` is what bridges the two |
| `lem-vertexdecomp`(2) | `eq_of_add_eq_of_mem_extremePoints` | the midpoint exchange; Lean does `r = 2`, the manuscript runs the same argument index by index |
| `rem-no-support-functions` | — | records that neither proof needs support functions, so the Ziegler citation is gone from §8 |
| `thm-ones` | `thm_ones` | |
| `rem-digraph-collapses` | `exists_strictMax_two_iff` | the manuscript remark *is* the Lean lemma: three explicit cases, no digraph, nothing assumed about the windows |
| `lem-binomial-ratio` | `choose_ratio_lt` etc. | in `Binomial.lean` |
| `prop-row-below` | `prop_row_below_geom` | the `i = d` case whose manuscript proof was broken |
| `prop-col-beyond` | `prop_col_beyond_geom` | the large-positive-weight construction |
| `prop-diagonal` | `prop_diagonal_geom`, `wDiag_unique_max` | one threshold functional, one lemma applied twice with the same cut `p = d+t` — the manuscript now states it that way too |
| `prop-adjacent` | `prop_adjacent_upper`, `prop_adjacent_lower`, `prop_adjacent_upper_geom` | both summands cross the *same* coordinate; no partial sums, in either version |
| `prop-below-diagonal` | `prop_below_diagonal` | summation by parts (`abel_sum`) |
| `prop-gapK` | `prop_gapK_geom` | the explicit functional, private blocks at ±1; both versions fix `δ` at the midpoint, so `(1+δ)ρ_j = (ρ_{t+1}+ρ_j)/2` |
| `thm-kozlov-matrix` | `extremal_matrix_iff`, `extremal_matrix_kozlov` | assembly |
| `cor-vdesc` (§8.4) | `card_vertices`, `card_vertices_kozlov` | in `Count.lean` |

For the §§4–6 layer (all in the inclusive space; every "proved" below checked with `lean_verify`,
axioms `propext`/`Classical.choice`/`Quot.sound` only):

| manuscript | Lean | note |
|---|---|---|
| `def-complex` (order ideal, `𝒟_n`) | `IsOrderIdeal` | empty order ideal included, per the manuscript's 2026-09-13 convention |
| `def-complex` (complex, `𝒮_n`, convention (iii)) | `IsComplex` | |
| `eq:complex` (`f_j`) | `fEntry` (ℕ-valued), `fvec` (the point of `ℝ^{n+1}`) | cast once, in `fvec` |
| `def-proper` / `eq:proper` (`S_n`) | `Sset`, `Sset_finite`, `Sset_nonempty` | plus the `f₀` split (`fEntry_zero`, `fEntry_empty`) and properness (`fEntry_one`) |
| `def-shift` | `shiftIncl` | a `LinearMap`, as the manuscript stresses |
| `proj` (§ Notation) | `projIncl` | defined only; the `eq:koz-as-ra` seam is deliberately open |
| `lem-lym` | `lym` | manuscript's range hypotheses kept but unused — Mathlib's local LYM needs only `j+1 ≠ 0` |
| `eq:skeleton` (`F̃_j`) | `skel`, `skelSet` | inclusive: leading `1` kept |
| `lem-mu` | `lymChain`, `hull_skel_eq`, `convex_lymChain` | **without** the affine-independence / `(n−1)`-simplex clause |
| `thm-kozlov` | `kozlov` (+ `Sset_subset_lymChain`, `skelComplex`, `fvec_skelComplex`) | hypothesis `1 ≤ n` as printed |
| `def-kozsimplex` / `cor-facets` | `hull_Sset_eq` | the H-description of `conv(S_n)` inclusively; **not** the `proj` form, **not** the "exactly the facets" clause |
| `def-ffvector` / `eq:ffvector` | `ffvec`, `ffSet` | |
| `prop-sumset` (combinatorial half) | `ff_eq_sumset` | the algebraic half (`prop-splitting`/`prop-dictionary`) is **not formalised** |
| `thm-main` | `main`, `main_chain` | the "equivalently, by `prop-sumset`" form; **finding:** none of `n ≥ 1`, `r ≥ 1`, `0 = d₁ ≤ ⋯ ≤ d_r`, `N = n + d_r` is needed |
| `prop-edge-cases`(1) | `edge_case_r_one`, `ffSet_r_one`, `shiftIncl_zero` | |
| `prop-edge-cases`(3) | `edge_case_n_one`, `Sset_one` | |
| `prop-edge-cases`(2),(4) | — | not statements (assessment note §"Part by part"); no Lean, deliberately |
| `prop-edge-cases`(5) | — | its ingredient `prop-permissive-hull` is now formalised (below); the summand-by-summand statement itself is **not** — it needs a permissive `ffSet` and a mirror of `Sumset.lean`, mechanical but absent |
| `prop-dictionary`, `def-sr-ideal`, `prop-splitting`, `thm-kk` | — | the algebra/dictionary layer, outside rungs 1–4 |

For the §5.1 layer (rung 5, `Permissive.lean`, added 2026-09-14, session 24; every "proved"
checked with `lean_verify`, axioms `propext`/`Classical.choice`/`Quot.sound` only):

| manuscript | Lean | note |
|---|---|---|
| `eq:Splus` (`S_n⁺`) | `SsetPerm`, `SsetPerm_finite`, `Sset_subset_SsetPerm` | `f`-vectors of *non-empty* order ideals |
| `e₀` (the vertex properness removes) | `e0`, `e0_mem_SsetPerm`, `fvec_singleton_empty`, `skel_zero` | `skel n 0 = e₀`, which lets the permissive vertex family be `skel n '' Icc 0 n` |
| `lem-mu-permissive` | `lymChainPerm`, `hull_skel_perm_eq`, `convex_lymChainPerm` | **without** the affine-independence / `n`-simplex clause, same as `lem-mu`'s treatment; the proof is `lem-mu`'s telescoping started at `j = 0`, with `λ₀ = 1 − μ₁` the weight on `e₀` |
| `prop-permissive-hull` | `permissive_hull`, `hull_SsetPerm_eq`, `hull_SsetPerm_eq_rasimpB` | the `⊆` half works because `lym` was stated for **order ideals** — the manuscript's parenthetical "(which assumes only that Δ is an order ideal)" is confirmed true of the Lean development |
| `prop-properness-facet` | `rasimpB`, `skel_image_Icc`, `rasimpB_eq_insert_hull`, `rasimpB_eq_lymChainPerm`, `properness_valid`, `properness_tight_face` | the identity `eq:permissive-simplex`, the validity of `x₁ ≤ n`, and that its tight face is exactly `conv(S_n)`; **not** the "is a facet" (codimension-one) clause — dimension talk resting on the skipped affine-independence clauses, same precedent as `cor-facets`. `∠(b̄)` itself is not defined in Lean: `rasimpB` is the 0-indexed inclusive reading the proposition itself fixes |
| `prop-permissive-fibres` | `permissive_fibres`, `fibre_eq`, `fibres_disjoint`; machinery `relabel`, `fEntry_relabel`, `fvec_relabel`, `isOrderIdeal_relabel`, `support`, `card_support`, `subset_support`, `exists_relabel`, `iotaIncl`; degeneration `Sset_zero`, `fibre_zero` | **the rung's main prize** — stated without proof in the manuscript until 2026-09-13. The new lemma is relabelling invariance of `f`-vectors along `Fin k ↪ Fin n` (`Finset.map`); the `k = 0` case needs no special-casing in Lean |
| `n = 4` census (168/167/25, block sizes 1,1,2,5,16) | — | **deliberately not formalised**: kernel `decide` cannot survive `2^16` families, and `native_decide` would break the three-axioms property. Stays a Sage verification |

### The article-2 counting layer (rungs A–B, `Counting/`, added 2026-09-16/17, session 29)

Per `working-notes/PLAN-formalise-article2.org`: `def-stats`, `def-A`, `lem-alexander`,
`cor-persymmetry` and `prop-fnn2` from `articles/article-2/exterior-convex_article2_latest.org`. Everything
lives over ℕ-valued `f`-vectors (`fvecN : Fin (n+1) → ℕ`); article 2's `𝓕_n` is `Fn`, the
`f`-vectors of **order ideals** (convention (i), void family included — simpler than the
`IsComplex` convention the older files use, and load-bearing: `D_n` exchanges the void family and
the full simplex). Every "proved" checked with `lean_verify`: axioms
`propext`/`Classical.choice`/`Quot.sound` only.

| file | rung | contents | state |
|---|---|---|---|
| `lean/ExteriorConvex/Counting/Stats.lean` | A | `fvecN`, `Fn`, `top`, `indeg`, `Amat`, support condition, both corner entries | **proved** |
| `lean/ExteriorConvex/Counting/Duality.lean` | B | `dualIdeal`, `eq:alexander-f`, `Dvec`, the statistic conjugation, `Amat_persymmetric`, `SnF`, `Fcount`, `card_SnF_eq_Fcount`, `Sset_eq_image_SnF` | **proved** |

| manuscript (article 2) | Lean | note |
|---|---|---|
| `def-fn` (`𝓕_n`) | `Fn`, `mem_Fn`, `zero_mem_Fn`, `fullVec_mem_Fn`, `apply_le_choose_of_mem_Fn` | a `Finset` of ℕ-vectors; `fEntry_univ` gives the full simplex's entries |
| `def-stats` (`tp`, `indeg`) | `top` (ℤ-valued), `indeg` (ℕ-valued) | the boundary conventions are the honest values, not encodings: `top 0⃗ = −1`, `indeg (fullVec n) = n+1`; characterisations `top_eq_neg_one_iff`, `indeg_eq_succ_iff`, `le_indeg_iff` |
| `def-A` | `Amat` | **by counting, for all integer indices** (vanishes off the printed range); Linusson's `E^p(n,k)` never mentioned, per the plan |
| `def-A`, support + corners | `indeg_le_top_add_one` (every vector), `Amat_eq_zero_of_add_one_lt`, `Amat_corner_void`, `Amat_corner_full` | |
| `lem-alexander` (family level) | `dualIdeal`, `IsOrderIdeal.dual`, `dualIdeal_dualIdeal` | the involution needs no order-ideal hypothesis at all |
| `eq:alexander-f` | `fEntry_dualIdeal_add` (ℕ-safe additive form `f_j(Δ^∨) + f_{n−j}(Δ) = C(n,j)`), `fEntry_dualIdeal` | true for every family, by the explicit complementation bijection |
| `lem-alexander` (`D_n` on `𝓕_n`) | `Dvec`, `fvecN_dualIdeal`, `Dvec_mem_Fn`, `Dvec_Dvec`, `Dvec_Dvec_of_mem_Fn` | only the involution needs the entrywise bound `s(j) ≤ C(n,j)` (automatic on `𝓕_n`) |
| `eq:alexander-stats` | `indeg_Dvec`, `top_Dvec` | **finding:** both conjugations hold for *every* `s⃗ : Fin (n+1) → ℕ`, not only on `𝓕_n` — truncated ℕ-subtraction hands the strengthening over free; the manuscript's claim that the boundary conventions are "exactly what make the two extremes correspond" is confirmed by the case analysis (the empty-filter branch is `n − (−1) = n + 1`, on the nose) |
| `cor-persymmetry` | `Amat_persymmetric` | for **all** `(τ,ρ) ∈ ℤ²`, off-range classes matching emptily |
| `def-linusson` `F^n(m)` at `p = n` | `Fcount` | **by counting** — `#{s⃗ ∈ 𝓕_n : tp(s⃗) ≤ m}`; the recursion `thm-linusson` and `lem-joint` are deliberately **not formalised** (the plan's "computational shortcut, not a logical dependency") |
| `prop-fnn2` | `mem_SnF_iff`, `card_SnF_eq_Fcount` | hypothesis `n ≥ 1` exactly as printed — and genuinely necessary: `\|S_0\| = 1` while `F^0(−2) = 0` |
| — | `SnF`, `mem_SnF`, `SnF_subset_Fn`, `Sset_eq_image_SnF` | the ℕ-valued `S_n`, and the bridge identifying it with `Complexes.lean`'s real-valued `Sset` |

**What `card_SnF_eq_Fcount` does and does not certify.** It proves
`|S_n| = #{s⃗ ∈ 𝓕_n : tp(s⃗) ≤ n−2}` — the whole content of `prop-fnn2`'s proof. Reading that
right-hand side as Linusson's recursively-computed `F^n(n−2)` goes through `def-linusson` at
`p = n` (where `f₁ ≤ n` is automatic), which is the manuscript's own definition of `F`; the
*recursion* that computes it (`thm-linusson`) is outside the formal development, as the plan
prescribes.

### The article-2 chaining, transfer, structure and proper layers (rungs C1–D3, added 2026-09-17/18)

Per `working-notes/PLAN-formalise-article2.org` and `PLAN-formalise-D3-remaining.org`. Two
conventions run through all of it and are worth stating once. **Matrices are indexed by
`Fin (n+2)`**, with `tauOf k = k − 1` the dictionary to the manuscript's `τ ∈ {−1,…,n}`, so what is
proved is the printed matrix identity rather than an ad-hoc iterated sum. **And `Tmat` is total in
`δ : ℤ`** — the printed definition restricts to `δ ≥ 0`, but the formula needs no sign, and taking it
totally is what lets the counting identities hold for arbitrary, unsorted `d⃗`.

| file | rung | contents | state |
|---|---|---|---|
| `lean/ExteriorConvex/Counting/Chaining.lean` | C1 | the profile of an `f`-vector, the disjoint-window normal form, the water-filling clamp `greedySlice`, `phi_injOn_chained`, `chained_iff_gap`, `ffvec_eq_phi` | **proved** |
| `lean/ExteriorConvex/Counting/Transfer.lean` | C2 | `uVec`, `Tmat`, `Tprod`, `chainedTuples`, `ffSetN`, `Tmat_apply_eq_card`, `card_chainedTuples`, `card_ffSetN`, `cor-r1` | **proved**; the `\|FF\|` form conditional, see below |
| `lean/ExteriorConvex/Counting/Structure.lean` | D1, D4 | `truncVec`, `lem-A-structure`'s four entries, `Amat_superdiag_tauOf`, `lem-transfer-support` (`Tmat_pos_iff`), `prop-threshold` with its sharpness witness, `Pmat`/`prop-normalform`, and D4's eigenvalue layer | **proved**; "Perron" deliberately not, see below |
| `lean/ExteriorConvex/Counting/NilpotentReduction.lean` | refactor | the binomial reduction and the staircase corner evaluation, **generic** over an arbitrary matrix, vectors and nilpotency bound | **proved** |
| `lean/ExteriorConvex/Counting/Delta0.lean` | D2 | `Nmat`, `cBracket`, `delta0Poly`, `thm_delta0_degrees_improper` | **proved** |
| `lean/ExteriorConvex/Counting/Proper.lean` | D3a | `SnF_eq_filter_indeg`, `Apmat`, `upVec`, `Tpmat`, `properChainedTuples`, `ffSetPrN`, `card_properChainedTuples`, `card_ffSetPrN` | **proved**; the `\|FF_pr\|` form conditional |
| `lean/ExteriorConvex/Counting/ProperBlock.lean` | D3b | the invariant-block repair: `blockEmb`, `Bmat`, `uTilde`, `vecMul_Tpmat_zero_pow_dot_block`, `NBmat` and its nilpotence; also `lem-transfer-support`'s proper half (`Tpmat_pos_iff`) | **proved** |
| `lean/ExteriorConvex/Counting/ProperDegree.lean` | D3d | `uTilde_zero`, `cpBracket`, `delta0PolyPr`, `thm_delta0_degrees_proper` | **proved** |
| `lean/ExteriorConvex/Counting/ProperThreshold.lean` | D3c | the proper threshold `δ ≥ n−1`: `Tpmat_eq_vecMulVec_of_le` and its exactness, `properChainedTuples_eq_piFinset_iff`, the product-shaped sharpness set, and the `λ_pr` eigenvalue layer | **proved**; "Perron" deliberately not, as in D4 |
| `lean/ExteriorConvex/Counting/Recurrence.lean` | D3e | `prop-recurrence`, recurrence half: the generic Cayley–Hamilton sandwich, `TQ`/`TpQ`/`aSeq`/`apSeq`, degree + monicity + solved form, the constant-gap bridge to both counts, and the `δ = 0` charpoly cross-checks | **proved**; the `Cλ^r` growth half deliberately not (no Perron–Frobenius in Mathlib), see below |

| manuscript (article 2) | Lean | note |
|---|---|---|
| `lem-dictionary` | — | algebra (`𝔪^t ⊆ I`); **not a target**, as `def-setup` is not |
| `thm-chaining`, injectivity | `greedySlice_phi`, `phi_injOn_chained`, and `eq:water-filling` as `Qclamp`/`greedySlice` | proved by downward closure alone: no Kruskal–Katona, no algebra |
| `thm-chaining`, surjectivity | — | **rung C3, not a target**: open combinatorially, and its algebraic proof needs Amata–Crupi lex theory. Enters as an explicit `Set.SurjOn` hypothesis wherever used |
| `rem-sorted` | `chained_iff_gap` | **finding:** `Monotone d` is needed *nowhere* in the argument — only in this dictionary, and there only in one direction. The absolute form implies the printed δ-form for every `d⃗` |
| `def-uT` | `uVec`, `Tmat`, `Tmat_apply_eq_card`, `uVec_eq_sum_row` | the entry-as-a-count dictionary is how every structural claim below is proved |
| `thm-main` | `card_chainedTuples` (**unconditional**), `card_ffSetN` (with `hsurj`) | the split is the point: the counting identity needs no hypothesis at all, so surjectivity cannot be assumed by accident. `ffSetN` is a fresh definition — `Spine/Sumset.lean`'s `ffSet` is the `IsComplex` variant, i.e. `FF_pr`, and using it would have given a true theorem about the wrong object |
| `cor-r1` | `sum_uVec`, `card_chainedTuples_one` | |
| `prop-threshold` | `chainedTuples_eq_piFinset_iff`, `card_chainedTuples_eq_pow_iff`, `Tmat_eq_vecMulVec_of_le`, `filter_not_chained_at_n` | the sharpness clause is a `Finset` *identity*, not a count: the violating pair at `δ = n` is provably the singleton `{(fullVec, 0⃗)}`. Needs no sortedness |
| `lem-transfer-support` | `Tmat_pos_iff`, and `Tpmat_pos_iff` for the proper half; helper `Amat_superdiag_tauOf` | **proved**, both halves. The entry is a sum of non-negative terms over `ρ > τ − δ`, and the largest `ρ` with `A[τ'][ρ] ≠ 0` is `τ' + 1`. **Findings:** (i) the proper half's hypothesis is `2 ≤ k'.val`, i.e. `τ' ≥ 1` — with `τ' ≥ 0` the statement is *false*, since the column `τ' = 0` vanishes identically for every `δ` while the right-hand side holds for large `δ`; this is exactly why the paper restricts to the principal block. (ii) `Tmat_pos_iff` lives in `Structure.lean`, not `Transfer.lean` where `Tmat` is defined, because the `⇐` half needs `Amat_superdiag` and `Structure` imports `Transfer`. (iii) `prop-delta0`'s triangularity falls out of it in one line, recorded as an `example` in `Delta0.lean`; the existing proof is unchanged, other files depend on it |
| `lem-A-structure` | `Amat_superdiag`, `Amat_diag`, `Amat_zero_zero`, `Amat_row_void_eq_zero`, `truncVec` | **finding:** `Amat_diag` holds for all `j ≤ n`, so the printed third claim `A_n[0][0] = 0` *is* the `j = 0` case of the second, `C(n,0) − 1 = 0`. One clause could go |
| `prop-normalform` | `Pmat`, `Pmat_pow_apply`, `Tmat_row_shift`, `Tmat_eq_Pmat_pow_mul`, `uVec_eq_single_vecMul`, `card_chainedTuples_normalform` | the printed `δ ≥ 0` here is **genuinely necessary**, unlike the threshold results: for `δ ≤ −(n+2)` the totalised `T_n(δ)` is the zero matrix, which no `P_nᵟ B_n` is. The `max(τ−δ,−1)` clamp becomes truncated ℕ-subtraction on the index, so no `max` appears |
| `prop-perron-threshold`, improper | `Tmat_eq_vecMulVec_of_le` (rank one), `Tmat_mulVec_onesCol_of_le` (`1⃗` an eigenvector), `eigenvalue_eq_zero_or_card` (over ℚ) | **the word "Perron" is not certified** — that this is the eigenvalue of largest modulus with a non-negative eigenvector needs Perron–Frobenius, absent from Mathlib. Jan's decision, 2026-09-17; the spectral-radius formulation is a stretch goal |
| `prop-delta0` | `Tmat_zero_blockTriangular`, `Tmat_zero_diag`, `Tmat_zero_superdiag` (`eq:delta0-superdiag`), `Nmat_pow_eq_zero` | |
| `thm-delta0-degrees`, improper | `cBracket_eq_zero_of_ge`, `cBracket_top`, `delta0Poly`, `delta0Poly_natDegree`, `delta0Poly_leadingCoeff`, `thm_delta0_degrees_improper` | an explicit `Polynomial ℚ` is exhibited, which is what the statement asserts. **Finding:** the printed `n ≥ 1` is *slack* for this half — it holds at `n = 0` too (degree 1, leading coefficient 1, count `r+1`). Kept, since the proper half needs it |
| `thm-proper` | `SnF_eq_filter_indeg`, `Apmat`, `upVec`, `Tpmat_apply_eq_card`, `card_properChainedTuples` (**unconditional**), `card_ffSetPrN` (with `hsurj`) | `S_n = {s⃗ ∈ 𝓕_n : indeg ≥ 2}` is why zeroing two columns implements properness, and the bridge to rung B's `IsComplex`-based `SnF` is the load-bearing lemma. `hsurj` covers `lem-lexproper` as well as `thm-chaining`'s surjectivity. **Finding: `n ≥ 1` was MISSING from the printed statement and is necessary** — at `n = 0`, `A′ = 0` while `\|FF_pr\| = 1`, so the theorem read `1 = 0`. Added to the manuscript 2026-09-18 |
| the invariant block (§8's "one adjustment") | `upVec_eq_zero_of_le_one`, `Tpmat_apply_eq_zero_of_le_one`, `blockEmb`, `Bmat`, `Bmat_diag`, `Bmat_superdiag`, `uTilde`, `vecMul_Tpmat_zero_pow_dot_block` | `T′(0)` is *not* unipotent on the full index set (eigenvalues `0,0,1,…,1`), so the reduction is restricted to `τ ∈ {1,…,n}`. **Findings:** it is *exactly* columns `−1,0` that vanish, and for **every** `δ`, not only `δ = 0`; and the block-support needs no hypothesis on the vector |
| `thm-delta0-degrees`, proper | `uTilde_zero` (`u′[1] = 1`), `cpBracket_top`, `delta0PolyPr_natDegree`, `delta0PolyPr_leadingCoeff`, `thm_delta0_degrees_proper` | verified against the *printed* polynomials of `tab-delta0-polys`: leading coefficients `1, 1, 3/2, 4, 125/6` for `n = 1..5` and degrees `n−1`. Here `n ≥ 1` is real — though note `natDegree = n − 1` is *degenerately true* at `n = 0` (zero polynomial, and ℕ-subtraction gives `0 − 1 = 0`); the leading-coefficient clause is what honestly carries the boundary |
| `prop-proper-threshold` | `properChainedTuples_eq_piFinset_iff`, `card_properChainedTuples_eq_pow_iff`, `ncard_ffSetPrN_eq_pow_iff` (with `hsurj`), `Tpmat_eq_vecMulVec_of_le`, `Tpmat_ne_vecMulVec_at_sub_two`, `filter_not_properChained_at_sub_two`, `vecMul_Tpprod_dot_of_saturated` | the printed `n ≥ 1` is **genuinely load-bearing in the iff** (at `n = 0` the proper chained locus is empty while `S_0^{r+1}` is not), unlike D1's threshold which carries no hypothesis. **Finding: the sharpness set is a product, not D1's singleton** — at `δ = n−2` the violating pairs are exactly `{fullVec} ×ˢ {t ∈ S_n : indeg t = 2}` (3 elements at `n = 3`, a singleton only at `n = 1`); the void family being improper is what widens D1's single pair to a class. Thresholds stated over ℤ, so the printed `n − 1` never ℕ-truncates; at `n = 1` it honestly reads `δ ≥ 0` and is still sharp (gap `−1` fails) |
| `prop-perron-threshold`, proper | `Tpmat_eq_vecMulVec_of_le` (rank one), `Tpmat_mulVec_onesCol_of_le` (`1⃗` an eigenvector, `n ≥ 1`), `eigenvalue_pr_eq_zero_or_card` (over ℚ) | same deliberate scope as the improper half: **the word "Perron" is not certified** (no Perron–Frobenius/spectral radius in Mathlib). **Finding:** the eigenvalue dichotomy needs no `n ≥ 1` — a non-zero eigenvalue counts the `indeg ≥ 2` class, whose non-emptiness certifies `n ≥ 1` by itself |
| `prop-recurrence`, recurrence half | `sandwich_charpoly_recurrence` (generic Cayley–Hamilton sandwich), `aSeq_recurrence`/`apSeq_recurrence`, with `TQ_charpoly_natDegree` (order `n+2`), `TQ_charpoly_coeff_top` (monic, so the recurrence *determines* the next term: `aSeq_solved`/`apSeq_solved`) and the bridge to the counts at constant gap (`Tprod_const_gaps`, `cast_card_chainedTuples_of_gaps_const`, `card_chainedTuples_constGap_recurrence`/`…_solved`, proper analogues; `|FF|`/`|FF_pr|` forms with the standing `hsurj` quantified over the rank window) | the recurrence is **unconditional on both sides** — the proper half needs no `n ≥ 1`, Cayley–Hamilton being universal. **Cross-checks:** `TQ_zero_charpoly` (`charpoly T(0) = (X−1)^{n+2}`, so at `δ = 0` the recurrence is `prop-delta0`'s vanishing `(n+2)`-th finite difference, `aSeq_zero_finite_difference`) and `TpQ_zero_charpoly` (`charpoly T′(0) = X²(X−1)^n` — *not* unipotent, rung D3b's two vanishing columns; the recurrence becomes the vanishing `n`-th difference of the twice-shifted sequence, `apSeq_zero_finite_difference`, matching D3d's degree `n−1`). Anchors: `runs/recurrence-lean-anchors-20260918.md` |
| `prop-recurrence`, growth half (`a_r ∼ Cλ^r`) | — | **deliberately not formalised**: needs the Perron root to be the dominant eigenvalue (Perron–Frobenius, absent from Mathlib), and unlike D4 there is no rank-one degeneracy below the threshold, so no honest cheap restatement exists. §10.1 records the boundary |
| `thm-poly-p`, `thm-asymptotics-p`, `thm-asymptotics-p-proper` | — | rest on Linusson's Theorem 5.3, cited not reproved; outside the development |

**Why everything numeric lives over ℚ.** From `Nmat` onward the matrices are cast once into ℚ and
stay there. Two reasons, and the second is the sharper one. `T_n(0) − I` cannot live over ℕ at all,
since truncated subtraction would silently give the wrong matrix. But ℕ-*division* would be worse:
`/` is total in Lean and `Nat` division floors, so `cpBracket 3 2 / 2!` would evaluate to `1` rather
than `3/2` — a **wrong leading coefficient that still typechecks and still builds**. The `/0` case is
harmless here (`x / 0 = 0` by `div_zero`, and every denominator is a factorial), but the flooring is
not, and it is invisible. Cast early.

## What is *not* here

`lean/ExteriorConvex/Vertices/ExtremalMatrix.lean` builds the general-leg-vector layer and uses it for `prop-adjacent`, which needs no
sums at all: consecutive vertices differ by one basis vector, so *both* summands cross the
coordinate `⟨d+t⟩` and the proposition is the observation that they need its coefficient to have
opposite signs.

Only `conj-ones-hrep` and `conj-kozlov-hrep2` remain unformalised, and those are conjectures — not
targets. They are also the two genuinely polyhedral statements in §8 (halfspace descriptions), so
they would need Minkowski–Weyl, which Mathlib does not have.

`cor-vdesc` needed one thing nothing before it did: `eq_of_add_eq_of_mem_extremePoints`, the
*uniqueness* half of `lem-vertexdecomp`. A vertex of a Minkowski sum decomposes in exactly one way —
proved by the midpoint/exchange argument, `x = ½(s+t') + ½(s'+t)` — and that is what makes
`(i,j) ↦ v_i + u_j` injective on the surviving pairs, hence what turns the classification into a
count.

## Three things this work gave back to the manuscript

All three are fixed in the manuscript as of 2026-09-10.  The first two were found while planning the
rungs, before any Lean was written; the third by an adversarial review of §8.3's *proofs* (as
opposed to its statements), run before starting rung 3:

1. `prop-kozlov-partial` (Proposition 47 of the previous draft) part (3) was **false as literally
   stated** — it omitted the qualifier `j ≤ m` and so contradicted part (1) of the same proposition
   at the entry `(i,j) = (n, m+1)`. A Lean case split cannot close over that. It is now four
   separate propositions, each with its own hypotheses.
2. `prop-gapK` said "let `Λ > 0` be large". Lean does not accept that. Working out what bound is
   actually needed showed that **none is**: `Λ = 1` works, because `u_j` already weakly beats `u_m`
   before any penalty is applied. The manuscript's functional is now completely explicit.
3. `prop-outside-block`'s proof was **broken**, though its statement was true. Its single
   construction covers only the sub-case `i < d`, `j ≤ m` (210/210 configurations pass there, 0/924
   elsewhere): at `i = d` the private-block buffer it relies on is an empty sum, so no `Γ` is ever
   "large enough", and for `j > m` the proof said only "the mirror argument" — which is a genuinely
   *different* construction, using a large **positive** weight on the second private block. It is
   now two propositions, `prop-row-below` and `prop-col-beyond`, with two proofs and a shared
   shaping lemma. Both constructions are checked as printed.

## Build

Same toolchain and Mathlib revision as `~/Repositories/commutator-varieties/LEAN`, whose built
Mathlib makes `lake exe cache get` cheap here.

```
cd LEAN && lake exe cache get && lake build
```

`.lake/` is gitignored.


==> anc/lean/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "3a8a89422e16d67b7ae57698f6d96e389e4d4202",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "d9598f07b1bc701f1e3aae163d2681c1fd978793",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "ba67e212be1197b84c1f1f6299488a10a3002713",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "d8823026ac7ef130c253089d95685f9877b95323",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "a8acbfd87375ff4abe14ce09db5b7664d383bc7f",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "18889deb9e83ea7420ef51c160d6f88552e744e3",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "507746ab8f4b643ccdacb2ec4cdb5853fa9f8ab3",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "7e23602c91bc04586b2b06de2708a041853e4681",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "ab3a82db9fea14cf0fd7f5a2de650f4b534640af",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.34.0-rc2",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "KCommuting",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lean/lakefile.toml <==
name = "ExteriorConvex"
defaultTargets = ["ExteriorConvex"]

[[require]]
name = "mathlib"
scope = "leanprover-community"

[[lean_lib]]
name = "ExteriorConvex"


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.34.0-rc2

==> anc/tables/ff-constant-gap.csv <==
n,r,delta,FF,FF_proper
1,1,0,3,1
1,2,0,6,1
1,3,0,10,1
1,4,0,15,1
1,5,0,21,1
1,6,0,28,1
1,7,0,36,1
1,8,0,45,1
1,1,1,3,1
1,2,1,8,1
1,3,1,21,1
1,4,1,55,1
1,5,1,144,1
1,6,1,377,1
1,7,1,987,1
1,8,1,2584,1
1,1,2,3,1
1,2,2,9,1
1,3,2,27,1
1,4,2,81,1
1,5,2,243,1
1,6,2,729,1
1,7,2,2187,1
1,8,2,6561,1
2,1,0,5,2
2,2,0,14,3
2,3,0,30,4
2,4,0,55,5
2,5,0,91,6
2,6,0,140,7
2,7,0,204,8
2,8,0,285,9
2,1,1,5,2
2,2,1,20,4
2,3,1,76,8
2,4,1,285,16
2,5,1,1065,32
2,6,1,3976,64
2,7,1,14840,128
2,8,1,55385,256
2,1,2,5,2
2,2,2,24,4
2,3,2,115,8
2,4,2,551,16
2,5,2,2640,32
2,6,2,12649,64
2,7,2,60605,128
2,8,2,290376,256
2,1,3,5,2
2,2,3,25,4
2,3,3,125,8
2,4,3,625,16
2,5,3,3125,32
2,6,3,15625,64
2,7,3,78125,128
2,8,3,390625,256
3,1,0,10,5
3,2,0,43,12
3,3,0,125,22
3,4,0,290,35
3,5,0,581,51
3,6,0,1050,70
3,7,0,1758,92
3,8,0,2775,117
3,1,1,10,5
3,2,1,69,22
3,3,1,426,95
3,4,1,2532,409
3,5,1,14847,1760
3,6,1,86634,7573
3,7,1,504621,32585
3,8,1,2937384,140206
3,1,2,10,5
3,2,2,91,25
3,3,2,821,125
3,4,2,7401,625
3,5,2,66712,3125
3,6,2,601332,15625
3,7,2,5420313,78125
3,8,2,48857854,390625
3,1,3,10,5
3,2,3,99,25
3,3,3,980,125
3,4,3,9701,625
3,5,3,96030,3125
3,6,3,950599,15625
3,7,3,9409960,78125
3,8,3,93149001,390625
3,1,4,10,5
3,2,4,100,25
3,3,4,1000,125
3,4,4,10000,625
3,5,4,100000,3125
3,6,4,1000000,15625
3,7,4,10000000,78125
3,8,4,100000000,390625
4,1,0,26,16
4,2,0,194,69
4,3,0,816,184
4,4,0,2491,385
4,5,0,6202,696
4,6,0,13412,1141
4,7,0,26160,1744
4,8,0,47157,2529
4,1,1,26,16
4,2,1,368,162
4,3,1,4200,1478
4,4,1,44021,13100
4,5,1,445373,115128
4,6,1,4439024,1009228
4,7,1,43961433,8840296
4,8,1,434173000,77418504
4,1,2,26,16
4,2,2,556,246
4,3,2,11521,3776
4,4,2,237440,57956
4,5,2,4888880,889536
4,6,2,100645389,13653016
4,7,2,2071886874,209552896
4,8,2,42651670644,3216316176
4,1,3,26,16
4,2,3,657,256
4,3,3,16589,4096
4,4,3,418857,65536
4,5,3,10575748,1048576
4,6,3,267027754,16777216
4,7,3,6742201249,268435456
4,8,3,170234280896,4294967296
4,1,4,26,16
4,2,4,675,256
4,3,4,17524,4096
4,4,4,454949,65536
4,5,4,11811150,1048576
4,6,4,306634951,16777216
4,7,4,7960697576,268435456
4,8,4,206671502025,4294967296
4,1,5,26,16
4,2,5,676,256
4,3,5,17576,4096
4,4,5,456976,65536
4,5,5,11881376,1048576
4,6,5,308915776,16777216
4,7,5,8031810176,268435456
4,8,5,208827064576,4294967296
5,1,0,96,70
5,2,0,1433,627
5,3,0,9315,2592
5,4,0,38800,7385
5,5,0,122801,16926
5,6,0,322686,33635
5,7,0,741378,60432
5,8,0,1538955,100737
5,1,1,96,70
5,2,1,3405,1858
5,3,1,81845,37181
5,4,1,1667849,675786
5,5,1,31570587,11847871
5,6,1,577667470,204810642
5,7,1,10403910614,3520689270
5,8,1,185985626185,60384297025
5,1,2,96,70
5,2,2,6264,3805
5,3,2,373078,199805
5,4,2,21733283,10436280
5,5,2,1259247991,544655005
5,6,2,72866752308,28421036355
5,7,2,4215120176309,1483027710330
5,8,2,243813182009258,77385072176305
5,1,3,96,70
5,2,3,8454,4857
5,3,3,739600,336980
5,4,3,64670555,23379749
5,5,3,5654555977,1622092290
5,6,3,494412023907,112541131093
5,7,3,43229422078613,7808129208040
5,8,3,3779808753051200,541729775925801
5,1,4,96,70
5,2,4,9165,4900
5,3,4,874945,343000
5,4,4,83527401,24010000
5,5,4,7974017466,1680700000
5,6,4,761246654230,117649000000
5,7,4,72673087442715,8235430000000
5,8,4,6937800789152376,576480100000000
5,1,5,96,70
5,2,5,9215,4900
5,3,5,884544,343000
5,4,5,84907009,24010000
5,5,5,8150188320,1680700000
5,6,5,782333171711,117649000000
5,7,5,75095834295936,8235430000000
5,8,5,7208417759238145,576480100000000
5,1,6,96,70
5,2,6,9216,4900
5,3,6,884736,343000
5,4,6,84934656,24010000
5,5,6,8153726976,1680700000
5,6,6,782757789696,117649000000
5,7,6,75144747810816,8235430000000
5,8,6,7213895789838336,576480100000000
6,1,0,553,457
6,2,0,19145,9904
6,3,0,204141,67448
6,4,0,1195136,269765
6,5,0,4891732,798101
6,6,0,15792734,1945272
6,7,0,43067766,4142664
6,8,0,103523307,7987233
6,1,1,553,457
6,2,1,60586,38232
6,3,1,3443671,1816426
6,4,1,147428310,70055219
6,5,1,5540778582,2478448508
6,6,1,195668251721,84406124346
6,7,1,6702669868399,2824951566026
6,8,1,226165486087507,93784929383893
6,1,2,553,457
6,2,2,145746,104870
6,3,2,30713150,20596002
6,4,2,6051460353,3895494074
6,5,2,1168581488805,729778783985
6,6,2,224306062030917,136379767070344
6,7,2,42977260452185842,25470154639896783
6,8,2,8230027669606229504,4755994837917473035
6,1,3,553,457
6,2,3,245035,183337
6,3,3,105135755,72771631
6,4,3,44903400311,28858243615
6,5,3,19165840095040,11443058404405
6,6,3,8179699215834270,4537443208250041
6,7,3,3490931634238092159,1799202369670823167
6,8,3,1489857019005116492037,713425785737082066007
6,1,4,553,457
6,2,4,296059,208582
6,3,4,158343036,95199955
6,4,4,84684938944,43450688041
6,5,4,45291110452581,19831546046752
6,6,4,24222543578102030,9051415209658717
6,7,4,12954675011854393847,4131201728019550885
6,8,4,6928405520943665892255,1885542461843955877006
6,1,5,553,457
6,2,5,305618,208849
6,3,5,168901132,95443993
6,4,5,93343953511,43617904801
6,5,5,51586946480989,19933382494057
6,6,5,28509752877767448,9109555799784049
6,7,5,15756040327971483356,4163067000501310393
6,8,5,8707644990155523194289,1902521619229098849601
6,1,6,553,457
6,2,6,305808,208849
6,3,6,169111271,95443993
6,4,6,93518227055,43617904801
6,5,6,51715410450144,19933382494057
6,6,6,28598528460702577,9109555799784049
6,7,6,15814934523358074937,4163067000501310393
6,8,6,8745630192888554737584,1902521619229098849601
6,1,7,553,457
6,2,7,305809,208849
6,3,7,169112377,95443993
6,4,7,93519144481,43617904801
6,5,7,51716086897993,19933382494057
6,6,7,28598996054590129,9109555799784049
6,7,7,15815244818188341337,4163067000501310393
6,8,7,8745830384458152759361,1902521619229098849601
7,1,0,5461,4908
7,2,0,502717,296289
7,3,0,9231030,3498402
7,4,0,77648826,20113186
7,5,0,415923270,77836827
7,6,0,1661743335,234657899
7,7,0,5404727553,595737080
7,8,0,15094668660,1334068443
7,1,1,5461,4908
7,2,1,2249891,1571774
7,3,1,331155858,192380796
7,4,1,31451701515,16417588794
7,5,1,2440181426404,1200330234725
7,6,1,171582810083499,81675237188502
7,7,1,11483835476669712,5366795955690693
7,8,1,749455491420335037,346559952876340762
7,1,2,5461,4908
7,2,2,7623898,6010997
7,3,2,6692336027,4941339737
7,4,2,5046827828874,3623723866246
7,5,2,3621278690452582,2567085998776016
7,6,2,2556318235761671545,1799071440100147761
7,7,2,1794883794620945306184,1256565837724918245666
7,8,2,1258028855620170563564156,876713366128531488530944
7,1,3,5461,4908
7,2,3,17522334,14805480
7,3,3,49865715919,40973335184
7,4,3,138264737622806,111606885927534
7,5,3,381254406615779929,303095568400325688
7,6,3,1050044425289847114524,822660904584845356396
7,7,3,2891293204119850707079807,2232621219312011888240832
7,8,3,7960743136539067540911924885,6058990497607784484033089916
7,1,4,5461,4908
7,2,4,26568990,22617265
7,3,4,128056584335,103925197962
7,4,4,616750791101498,477465666888403
7,5,4,2970249581344612092,2193616031694406506
7,6,4,14304552871085693059273,10078106431591659632059
7,7,4,68889889297925075301485488,46301734801960237172396820
7,8,4,331769665888130438801017643112,212723556625442977128668846533
7,1,5,5461,4908
7,2,5,29511388,24085802
7,3,5,159463004676,118200051120
7,4,5,861647752025909,580061734492036
7,5,5,4655856330749689249,2846628344350831248
7,6,5,25157610077856268730776,13969707789736661965352
7,7,5,135937473123604389285021416,68555748107374875013165440
7,8,5,734529096446074409416343398153,336434424348859607570464212496
7,1,6,5461,4908
7,2,6,29821416,24088464
7,3,6,162848718372,118226181312
7,4,6,889283898370273,580254097879296
7,5,6,4856199421196081209,2847887112391584768
7,6,6,26518722380606949049056,13977429947617898041344
7,7,6,144813376821023410985529144,68601226182908643586916352
7,8,6,790796547636234476134471529713,336694818105715622724585455616
7,1,7,5461,4908
7,2,7,29822520,24088464
7,3,7,162860776259,118226181312
7,4,7,889382669327879,580254097879296
7,5,7,4856918594338770960,2847887112391584768
7,6,7,26523631554301358884681,13977429947617898041344
7,7,7,144845547061121126530471981,68601226182908643586916352
7,8,7,791001505977150917681548603560,336694818105715622724585455616
7,1,8,5461,4908
7,2,8,29822521,24088464
7,3,8,162860787181,118226181312
7,4,8,889382758795441,580254097879296
7,5,8,4856919245781903301,2847887112391584768
7,6,8,26523636001214973926761,13977429947617898041344
7,7,8,144845576202634972614041821,68601226182908643586916352
7,8,8,791001691642589585445282384481,336694818105715622724585455616
8,1,0,100709,95248
8,2,0,27655902,18009389
8,3,0,906718294,383205752
8,4,0,11129659351,3221469745
8,5,0,78635673459,16457824696
8,6,0,390578032684,61714610573
8,7,0,1519453749724,187481555024
8,8,0,4940275733533,488934666177
8,1,1,100709,95248
8,2,1,184808613,138881518
8,3,1,75132420793,46718946567
8,4,1,16403726004764,9121243185651
8,5,1,2691994302939193,1407061942012574
8,6,1,384061826794991296,194073476237080082
8,7,1,51017667688524908634,25309124809890033503
8,8,1,6529127299841714524231,3206434618177143996266
8,1,2,100709,95248
8,2,2,942661935,785258703
8,3,2,3846512477685,2981153814052
8,4,2,11898412056327280,8954596357103020
8,5,2,33504416437529838044,24933901572622950487
8,6,2,91344490390356394429231,67681184996590595214838
8,7,2,246265744025748293325318016,182122521332694925603549389
8,8,2,661360210131069560066309920970,488605256887180629720590048454
8,1,3,100709,95248
8,2,3,3250327668,2896866486
8,3,3,76111501597796,66270133443586
8,4,3,1644085461105762369,1420235721717531344
8,5,3,34819573203605713518070,29976802366919849876560
8,6,3,733915463499267217697139519,630455725041705921971780828
8,7,3,15451393463267693852601727891393,13248224209798746435811581317608
8,8,3,325213488812504975806209679844814225,278339286185411809321468834729820728
8,1,4,100709,95248
8,2,4,6967469900,6420369691
8,3,4,452786867192981,412449444016129
8,4,4,29130357499186251584,26312677583406124551
8,5,4,1871135075105977994256493,1676937837872173782768754
8,6,4,120158564123692141567746852584,106857201767887383201707888048
8,7,4,7715906131703116618696293470851157,6808964183707987759892363143199215
8,8,4,495468885769043714938245228547538235792,433867272632156552797298483404416701864
8,1,5,100709,95248
8,2,5,9598872514,8815424699
8,3,5,912822213165897,815337833220188
8,4,5,86798678225916395588,75409308737678007225
8,5,5,8253506467176735107018785,6974485211520388525944792
8,6,5,784808721208576280498043080989,645058870504756810899672170515
8,7,5,74625824556288944950033306945063275,59660452880242660373691113386942612
8,8,5,7096014021060597939058150668316899325261,5517898909090079513437251058013451630689
8,1,6,100709,95248
8,2,6,10112386124,9072134486
8,3,6,1015395463492508,864098187152064
8,4,6,101956937569328155980,82303197576240529124
8,5,6,10237604452130997647215832,7839174334573194402257600
8,6,6,1027968742656689428044734701264,746661807287683980749033532568
8,7,6,103219433884185074329723158293305104,71117675238238460835929540562200064
8,8,6,10364373048772605218148737886460644403776,6773781224546881865375210021409797413648
8,1,7,100709,95248
8,2,7,10142291760,9072181504
8,3,7,1021418961014852,864107143892992
8,4,7,102865971380876519817,82304477241519702016
8,5,7,10359517956880230333343321,7839336848300268577619968
8,6,7,1043295570520178687507160607984,746681156126903981481146712064
8,7,7,105069140475221171217134548103571832,71119886758775350428116262030671872
8,8,7,10581396674288133640752913819491949178945,6774026973999834577577217725897434464256
8,1,8,100709,95248
8,2,8,10142302680,9072181504
8,3,8,1021421160499411,864107143892992
8,4,8,102866303642592879719,82304477241519702016
8,5,8,10359562572520465163121360,7839336848300268577619968
8,6,8,1043301187013097222470196164521,746681156126903981481146712064
8,7,8,105069819232542445605230520369624029,71119886758775350428116262030671872
8,8,8,10581476424046815967444063253434270172040,6774026973999834577577217725897434464256
8,1,9,100709,95248
8,2,9,10142302681,9072181504
8,3,9,1021421160700829,864107143892992
8,4,9,102866303673019787761,82304477241519702016
8,5,9,10359562576606149805622549,7839336848300268577619968
8,6,9,1043301187527428740774441287241,746681156126903981481146712064
8,7,9,105069819294699821054653207596753869,71119886758775350428116262030671872
8,8,9,10581476431349924278593069883861485393121,6774026973999834577577217725897434464256


==> anc/tables/ff-counts.csv <==
n,r,d,FF,FF_proper
1,1,0,3,1
1,2,0 0,6,1
1,2,0 1,8,1
1,2,0 2,9,1
1,3,0 0 0,10,1
1,3,0 0 1,15,1
1,3,0 0 2,18,1
1,3,0 1 1,15,1
1,3,0 1 2,21,1
1,3,0 1 3,24,1
1,3,0 2 2,18,1
1,3,0 2 3,24,1
1,3,0 2 4,27,1
1,4,0 0 0 0,15,1
1,4,0 0 0 1,24,1
1,4,0 0 0 2,30,1
1,4,0 0 1 1,27,1
1,4,0 0 1 2,39,1
1,4,0 0 1 3,45,1
1,4,0 0 2 2,36,1
1,4,0 0 2 3,48,1
1,4,0 0 2 4,54,1
1,4,0 1 1 1,24,1
1,4,0 1 1 2,37,1
1,4,0 1 1 3,45,1
1,4,0 1 2 2,39,1
1,4,0 1 2 3,55,1
1,4,0 1 2 4,63,1
1,4,0 1 3 3,48,1
1,4,0 1 3 4,64,1
1,4,0 1 3 5,72,1
1,4,0 2 2 2,30,1
1,4,0 2 2 3,45,1
1,4,0 2 2 4,54,1
1,4,0 2 3 3,45,1
1,4,0 2 3 4,63,1
1,4,0 2 3 5,72,1
1,4,0 2 4 4,54,1
1,4,0 2 4 5,72,1
1,4,0 2 4 6,81,1
2,1,0,5,2
2,2,0 0,14,3
2,2,0 1,20,4
2,2,0 2,24,4
2,2,0 3,25,4
2,3,0 0 0,30,4
2,3,0 0 1,49,6
2,3,0 0 2,65,6
2,3,0 0 3,70,6
2,3,0 1 1,49,6
2,3,0 1 2,76,8
2,3,0 1 3,95,8
2,3,0 1 4,100,8
2,3,0 2 2,65,6
2,3,0 2 3,95,8
2,3,0 2 4,115,8
2,3,0 2 5,120,8
2,3,0 3 3,70,6
2,3,0 3 4,100,8
2,3,0 3 5,120,8
2,3,0 3 6,125,8
2,4,0 0 0 0,55,5
2,4,0 0 0 1,96,8
2,4,0 0 0 2,136,8
2,4,0 0 0 3,150,8
2,4,0 0 1 1,111,9
2,4,0 0 1 2,180,12
2,4,0 0 1 3,231,12
2,4,0 0 1 4,245,12
2,4,0 0 2 2,171,9
2,4,0 0 2 3,255,12
2,4,0 0 2 4,311,12
2,4,0 0 2 5,325,12
2,4,0 0 3 3,196,9
2,4,0 0 3 4,280,12
2,4,0 0 3 5,336,12
2,4,0 0 3 6,350,12
2,4,0 1 1 1,96,8
2,4,0 1 1 2,164,12
2,4,0 1 1 3,225,12
2,4,0 1 1 4,245,12
2,4,0 1 2 2,180,12
2,4,0 1 2 3,285,16
2,4,0 1 2 4,360,16
2,4,0 1 2 5,380,16
2,4,0 1 3 3,255,12
2,4,0 1 3 4,375,16
2,4,0 1 3 5,455,16
2,4,0 1 3 6,475,16
2,4,0 1 4 4,280,12
2,4,0 1 4 5,400,16
2,4,0 1 4 6,480,16
2,4,0 1 4 7,500,16
2,4,0 2 2 2,136,8
2,4,0 2 2 3,225,12
2,4,0 2 2 4,301,12
2,4,0 2 2 5,325,12
2,4,0 2 3 3,231,12
2,4,0 2 3 4,360,16
2,4,0 2 3 5,451,16
2,4,0 2 3 6,475,16
2,4,0 2 4 4,311,12
2,4,0 2 4 5,455,16
2,4,0 2 4 6,551,16
2,4,0 2 4 7,575,16
2,4,0 2 5 5,336,12
2,4,0 2 5 6,480,16
2,4,0 2 5 7,576,16
2,4,0 2 5 8,600,16
2,4,0 3 3 3,150,8
2,4,0 3 3 4,245,12
2,4,0 3 3 5,325,12
2,4,0 3 3 6,350,12
2,4,0 3 4 4,245,12
2,4,0 3 4 5,380,16
2,4,0 3 4 6,475,16
2,4,0 3 4 7,500,16
2,4,0 3 5 5,325,12
2,4,0 3 5 6,475,16
2,4,0 3 5 7,575,16
2,4,0 3 5 8,600,16
2,4,0 3 6 6,350,12
2,4,0 3 6 7,500,16
2,4,0 3 6 8,600,16
2,4,0 3 6 9,625,16
3,1,0,10,5
3,2,0 0,43,12
3,2,0 1,69,22
3,2,0 2,91,25
3,2,0 3,99,25
3,2,0 4,100,25
3,3,0 0 0,125,22
3,3,0 0 1,236,45
3,3,0 0 2,359,60
3,3,0 0 3,420,60
3,3,0 0 4,430,60
3,3,0 1 1,236,51
3,3,0 1 2,426,95
3,3,0 1 3,607,110
3,3,0 1 4,680,110
3,3,0 1 5,690,110
3,3,0 2 2,359,60
3,3,0 2 3,607,110
3,3,0 2 4,821,125
3,3,0 2 5,900,125
3,3,0 2 6,910,125
3,3,0 3 3,420,60
3,3,0 3 4,680,110
3,3,0 3 5,900,125
3,3,0 3 6,980,125
3,3,0 3 7,990,125
3,3,0 4 4,430,60
3,3,0 4 5,690,110
3,3,0 4 6,910,125
3,3,0 4 7,990,125
3,3,0 4 8,1000,125
3,4,0 0 0 0,290,35
3,4,0 0 0 1,588,74
3,4,0 0 0 2,975,110
3,4,0 0 0 3,1207,110
3,4,0 0 0 4,1250,110
3,4,0 0 1 1,708,99
3,4,0 0 1 2,1354,189
3,4,0 0 1 3,2024,225
3,4,0 0 1 4,2317,225
3,4,0 0 1 5,2360,225
3,4,0 0 2 2,1329,144
3,4,0 0 2 3,2327,264
3,4,0 0 2 4,3213,300
3,4,0 0 2 5,3547,300
3,4,0 0 2 6,3590,300
3,4,0 0 3 3,1749,144
3,4,0 0 3 4,2867,264
3,4,0 0 3 5,3813,300
3,4,0 0 3 6,4157,300
3,4,0 0 3 7,4200,300
3,4,0 0 4 4,1849,144
3,4,0 0 4 5,2967,264
3,4,0 0 4 6,3913,300
3,4,0 0 4 7,4257,300
3,4,0 0 4 8,4300,300
3,4,0 1 1 1,588,92
3,4,0 1 1 2,1178,189
3,4,0 1 1 3,1897,255
3,4,0 1 1 4,2291,255
3,4,0 1 1 5,2360,255
3,4,0 1 2 2,1354,219
3,4,0 1 2 3,2532,409
3,4,0 1 2 4,3702,475
3,4,0 1 2 5,4191,475
3,4,0 1 2 6,4260,475
3,4,0 1 3 3,2327,264
3,4,0 1 3 4,4001,484
3,4,0 1 3 5,5459,550
3,4,0 1 3 6,6001,550
3,4,0 1 3 7,6070,550
3,4,0 1 4 4,2867,264
3,4,0 1 4 5,4661,484
3,4,0 1 4 6,6179,550
3,4,0 1 4 7,6731,550
3,4,0 1 4 8,6800,550
3,4,0 1 5 5,2967,264
3,4,0 1 5 6,4761,484
3,4,0 1 5 7,6279,550
3,4,0 1 5 8,6831,550
3,4,0 1 5 9,6900,550
3,4,0 2 2 2,975,110
3,4,0 2 2 3,1897,225
3,4,0 2 2 4,2956,300
3,4,0 2 2 5,3499,300
3,4,0 2 2 6,3590,300
3,4,0 2 3 3,2024,255
3,4,0 2 3 4,3702,475
3,4,0 2 3 5,5320,550
3,4,0 2 3 6,5979,550
3,4,0 2 3 7,6070,550
3,4,0 2 4 4,3213,300
3,4,0 2 4 5,5459,550
3,4,0 2 4 6,7401,625
3,4,0 2 4 7,8119,625
3,4,0 2 4 8,8210,625
3,4,0 2 5 5,3813,300
3,4,0 2 5 6,6179,550
3,4,0 2 5 7,8181,625
3,4,0 2 5 8,8909,625
3,4,0 2 5 9,9000,625
3,4,0 2 6 6,3913,300
3,4,0 2 6 7,6279,550
3,4,0 2 6 8,8281,625
3,4,0 2 6 9,9009,625
3,4,0 2 6 10,9100,625
3,4,0 3 3 3,1207,110
3,4,0 3 3 4,2291,225
3,4,0 3 3 5,3499,300
3,4,0 3 3 6,4101,300
3,4,0 3 3 7,4200,300
3,4,0 3 4 4,2317,255
3,4,0 3 4 5,4191,475
3,4,0 3 4 6,5979,550
3,4,0 3 4 7,6701,550
3,4,0 3 4 8,6800,550
3,4,0 3 5 5,3547,300
3,4,0 3 5 6,6001,550
3,4,0 3 5 7,8119,625
3,4,0 3 5 8,8901,625
3,4,0 3 5 9,9000,625
3,4,0 3 6 6,4157,300
3,4,0 3 6 7,6731,550
3,4,0 3 6 8,8909,625
3,4,0 3 6 9,9701,625
3,4,0 3 6 10,9800,625
3,4,0 3 7 7,4257,300
3,4,0 3 7 8,6831,550
3,4,0 3 7 9,9009,625
3,4,0 3 7 10,9801,625
3,4,0 3 7 11,9900,625
3,4,0 4 4 4,1250,110
3,4,0 4 4 5,2360,225
3,4,0 4 4 6,3590,300
3,4,0 4 4 7,4200,300
3,4,0 4 4 8,4300,300
3,4,0 4 5 5,2360,255
3,4,0 4 5 6,4260,475
3,4,0 4 5 7,6070,550
3,4,0 4 5 8,6800,550
3,4,0 4 5 9,6900,550
3,4,0 4 6 6,3590,300
3,4,0 4 6 7,6070,550
3,4,0 4 6 8,8210,625
3,4,0 4 6 9,9000,625
3,4,0 4 6 10,9100,625
3,4,0 4 7 7,4200,300
3,4,0 4 7 8,6800,550
3,4,0 4 7 9,9000,625
3,4,0 4 7 10,9800,625
3,4,0 4 7 11,9900,625
3,4,0 4 8 8,4300,300
3,4,0 4 8 9,6900,550
3,4,0 4 8 10,9100,625
3,4,0 4 8 11,9900,625
3,4,0 4 8 12,10000,625
4,1,0,26,16
4,2,0 0,194,69
4,2,0 1,368,162
4,2,0 2,556,246
4,2,0 3,657,256
4,2,0 4,675,256
4,2,0 5,676,256
4,3,0 0 0,816,184
4,3,0 0 1,1888,480
4,3,0 0 2,3480,944
4,3,0 0 3,4685,1104
4,3,0 0 4,5018,1104
4,3,0 0 5,5044,1104
4,3,0 1 1,1888,606
4,3,0 1 2,4200,1478
4,3,0 1 3,7209,2432
4,3,0 1 4,9137,2592
4,3,0 1 5,9542,2592
4,3,0 1 6,9568,2592
4,3,0 2 2,3480,1050
4,3,0 2 3,7209,2472
4,3,0 2 4,11521,3776
4,3,0 2 5,13976,3936
4,3,0 2 6,14430,3936
4,3,0 2 7,14456,3936
4,3,0 3 3,4685,1104
4,3,0 3 4,9137,2592
4,3,0 3 5,13976,3936
4,3,0 3 6,16589,4096
4,3,0 3 7,17056,4096
4,3,0 3 8,17082,4096
4,3,0 4 4,5018,1104
4,3,0 4 5,9542,2592
4,3,0 4 6,14430,3936
4,3,0 4 7,17056,4096
4,3,0 4 8,17524,4096
4,3,0 4 9,17550,4096
4,3,0 5 5,5044,1104
4,3,0 5 6,9568,2592
4,3,0 5 7,14456,3936
4,3,0 5 8,17082,4096
4,3,0 5 9,17550,4096
4,3,0 5 10,17576,4096
4,4,0 0 0 0,2491,385
4,4,0 0 0 1,6216,1018
4,4,0 0 0 2,12800,2254
4,4,0 0 0 3,18838,2944
4,4,0 0 0 4,21022,2944
4,4,0 0 0 5,21216,2944
4,4,0 0 1 1,7887,1545
4,4,0 0 1 2,18808,3914
4,4,0 0 1 3,34745,6990
4,4,0 0 1 4,46159,7680
4,4,0 0 1 5,48894,7680
4,4,0 0 1 6,49088,7680
4,4,0 0 2 2,19203,3897
4,4,0 0 2 3,42009,9258
4,4,0 0 2 4,70120,14414
4,4,0 0 2 5,87023,15104
4,4,0 0 2 6,90286,15104
4,4,0 0 2 7,90480,15104
4,4,0 0 3 3,31812,4761
4,4,0 0 3 4,63696,11178
4,4,0 0 3 5,98894,16974
4,4,0 0 3 6,118150,17664
4,4,0 0 3 7,121616,17664
4,4,0 0 3 8,121810,17664
4,4,0 0 4 4,36960,4761
4,4,0 0 4 5,70716,11178
4,4,0 0 4 6,107188,16974
4,4,0 0 4 7,126782,17664
4,4,0 0 4 8,130274,17664
4,4,0 0 4 9,130468,17664
4,4,0 0 5 5,37636,4761
4,4,0 0 5 6,71392,11178
4,4,0 0 5 7,107864,16974
4,4,0 0 5 8,127458,17664
4,4,0 0 5 9,130950,17664
4,4,0 0 5 10,131144,17664
4,4,0 1 1 1,6216,1516
4,4,0 1 1 2,15440,3978
4,4,0 1 1 3,31005,8076
4,4,0 1 1 4,44377,9696
4,4,0 1 1 5,48720,9696
4,4,0 1 1 6,49088,9696
4,4,0 1 2 2,18808,5316
4,4,0 1 2 3,44021,13100
4,4,0 1 2 4,79275,22028
4,4,0 1 2 5,103400,23648
4,4,0 1 2 6,108832,23648
4,4,0 1 2 7,109200,23648
4,4,0 1 3 3,42009,10314
4,4,0 1 3 4,89907,24324
4,4,0 1 3 5,147202,37292
4,4,0 1 3 6,180743,38912
4,4,0 1 3 7,187066,38912
4,4,0 1 3 8,187434,38912
4,4,0 1 4 4,63696,11178
4,4,0 1 4 5,125856,26244
4,4,0 1 4 6,193766,39852
4,4,0 1 4 7,230596,41472
4,4,0 1 4 8,237194,41472
4,4,0 1 4 9,237562,41472
4,4,0 1 5 5,70716,11178
4,4,0 1 5 6,134748,26244
4,4,0 1 5 7,203932,39852
4,4,0 1 5 8,241100,41472
4,4,0 1 5 9,247724,41472
4,4,0 1 5 10,248092,41472
4,4,0 1 6 6,71392,11178
4,4,0 1 6 7,135424,26244
4,4,0 1 6 8,204608,39852
4,4,0 1 6 9,241776,41472
4,4,0 1 6 10,248400,41472
4,4,0 1 6 11,248768,41472
4,4,0 2 2 2,12800,2788
4,4,0 2 2 3,31005,7276
4,4,0 2 2 4,59867,14340
4,4,0 2 2 5,83058,16800
4,4,0 2 2 6,89924,16800
4,4,0 2 2 7,90480,16800
4,4,0 2 3 3,34745,9222
4,4,0 2 3 4,79275,22508
4,4,0 2 3 5,139044,37092
4,4,0 2 3 6,178393,39552
4,4,0 2 3 7,186878,39552
4,4,0 2 3 8,187434,39552
4,4,0 2 4 4,70120,16110
4,4,0 2 4 5,147202,37932
4,4,0 2 4 6,237440,57956
4,4,0 2 4 7,289332,60416
4,4,0 2 4 8,298990,60416
4,4,0 2 4 9,299546,60416
4,4,0 2 5 5,98894,16974
4,4,0 2 5 6,193766,39852
4,4,0 2 5 7,297020,60516
4,4,0 2 5 8,352838,62976
4,4,0 2 5 9,362820,62976
4,4,0 2 5 10,363376,62976
4,4,0 2 6 6,107188,16974
4,4,0 2 6 7,203932,39852
4,4,0 2 6 8,308460,60516
4,4,0 2 6 9,364616,62976
4,4,0 2 6 10,374624,62976
4,4,0 2 6 11,375180,62976
4,4,0 2 7 7,107864,16974
4,4,0 2 7 8,204608,39852
4,4,0 2 7 9,309136,60516
4,4,0 2 7 10,365292,62976
4,4,0 2 7 11,375300,62976
4,4,0 2 7 12,375856,62976
4,4,0 3 3 3,18838,2944
4,4,0 3 3 4,44377,7680
4,4,0 3 3 5,83058,15104
4,4,0 3 3 6,112806,17664
4,4,0 3 3 7,121153,17664
4,4,0 3 3 8,121810,17664
4,4,0 3 4 4,46159,9696
4,4,0 3 4 5,103400,23648
4,4,0 3 4 6,178393,38912
4,4,0 3 4 7,226708,41472
4,4,0 3 4 8,236905,41472
4,4,0 3 4 9,237562,41472
4,4,0 3 5 5,87023,16800
4,4,0 3 5 6,180743,39552
4,4,0 3 5 7,289332,60416
4,4,0 3 5 8,351256,62976
4,4,0 3 5 9,362719,62976
4,4,0 3 5 10,363376,62976
4,4,0 3 6 6,118150,17664
4,4,0 3 6 7,230596,41472
4,4,0 3 6 8,352838,62976
4,4,0 3 6 9,418857,65536
4,4,0 3 6 10,430657,65536
4,4,0 3 6 11,431314,65536
4,4,0 3 7 7,126782,17664
4,4,0 3 7 8,241100,41472
4,4,0 3 7 9,364616,62976
4,4,0 3 7 10,430973,65536
4,4,0 3 7 11,442799,65536
4,4,0 3 7 12,443456,65536
4,4,0 3 8 8,127458,17664
4,4,0 3 8 9,241776,41472
4,4,0 3 8 10,365292,62976
4,4,0 3 8 11,431649,65536
4,4,0 3 8 12,443475,65536
4,4,0 3 8 13,444132,65536
4,4,0 4 4 4,21022,2944
4,4,0 4 4 5,48720,7680
4,4,0 4 4 6,89924,15104
4,4,0 4 4 7,121153,17664
4,4,0 4 4 8,129793,17664
4,4,0 4 4 9,130468,17664
4,4,0 4 5 5,48894,9696
4,4,0 4 5 6,108832,23648
4,4,0 4 5 7,186878,38912
4,4,0 4 5 8,236905,41472
4,4,0 4 5 9,247417,41472
4,4,0 4 5 10,248092,41472
4,4,0 4 6 6,90286,16800
4,4,0 4 6 7,187066,39552
4,4,0 4 6 8,298990,60416
4,4,0 4 6 9,362719,62976
4,4,0 4 6 10,374505,62976
4,4,0 4 6 11,375180,62976
4,4,0 4 7 7,121616,17664
4,4,0 4 7 8,237194,41472
4,4,0 4 7 9,362820,62976
4,4,0 4 7 10,430657,65536
4,4,0 4 7 11,442781,65536
4,4,0 4 7 12,443456,65536
4,4,0 4 8 8,130274,17664
4,4,0 4 8 9,247724,41472
4,4,0 4 8 10,374624,62976
4,4,0 4 8 11,442799,65536
4,4,0 4 8 12,454949,65536
4,4,0 4 8 13,455624,65536
4,4,0 4 9 9,130950,17664
4,4,0 4 9 10,248400,41472
4,4,0 4 9 11,375300,62976
4,4,0 4 9 12,443475,65536
4,4,0 4 9 13,455625,65536
4,4,0 4 9 14,456300,65536
4,4,0 5 5 5,21216,2944
4,4,0 5 5 6,49088,7680
4,4,0 5 5 7,90480,15104
4,4,0 5 5 8,121810,17664
4,4,0 5 5 9,130468,17664
4,4,0 5 5 10,131144,17664
4,4,0 5 6 6,49088,9696
4,4,0 5 6 7,109200,23648
4,4,0 5 6 8,187434,38912
4,4,0 5 6 9,237562,41472
4,4,0 5 6 10,248092,41472
4,4,0 5 6 11,248768,41472
4,4,0 5 7 7,90480,16800
4,4,0 5 7 8,187434,39552
4,4,0 5 7 9,299546,60416
4,4,0 5 7 10,363376,62976
4,4,0 5 7 11,375180,62976
4,4,0 5 7 12,375856,62976
4,4,0 5 8 8,121810,17664
4,4,0 5 8 9,237562,41472
4,4,0 5 8 10,363376,62976
4,4,0 5 8 11,431314,65536
4,4,0 5 8 12,443456,65536
4,4,0 5 8 13,444132,65536
4,4,0 5 9 9,130468,17664
4,4,0 5 9 10,248092,41472
4,4,0 5 9 11,375180,62976
4,4,0 5 9 12,443456,65536
4,4,0 5 9 13,455624,65536
4,4,0 5 9 14,456300,65536
4,4,0 5 10 10,131144,17664
4,4,0 5 10 11,248768,41472
4,4,0 5 10 12,375856,62976
4,4,0 5 10 13,444132,65536
4,4,0 5 10 14,456300,65536
4,4,0 5 10 15,456976,65536
5,1,0,96,70
5,2,0 0,1433,627
5,2,0 1,3405,1858
5,2,0 2,6264,3805
5,2,0 3,8454,4857
5,2,0 4,9165,4900
5,2,0 5,9215,4900
5,2,0 6,9216,4900
5,3,0 0 0,9315,2592
5,3,0 0 1,28048,8722
5,3,0 0 2,66950,23656
5,3,0 0 3,111985,40880
5,3,0 0 4,134362,43890
5,3,0 0 5,137472,43890
5,3,0 0 6,137568,43890
5,3,0 1 1,28048,11684
5,3,0 1 2,81845,37181
5,3,0 1 3,182223,87165
5,3,0 1 4,281744,127050
5,3,0 1 5,322958,130060
5,3,0 1 6,326784,130060
5,3,0 1 7,326880,130060
5,3,0 2 2,66950,31305
5,3,0 2 3,182223,94402
5,3,0 2 4,373078,199805
5,3,0 2 5,537584,263340
5,3,0 2 6,596761,266350
5,3,0 2 7,601248,266350
5,3,0 2 8,601344,266350
5,3,0 3 3,111985,43391
5,3,0 3 4,281744,128649
5,3,0 3 5,537584,263727
5,3,0 3 6,739600,336980
5,3,0 3 7,806723,339990
5,3,0 3 8,811488,339990
5,3,0 3 9,811584,339990
5,3,0 4 4,134362,43890
5,3,0 4 5,322958,130060
5,3,0 4 6,596761,266350
5,3,0 4 7,806723,339990
5,3,0 4 8,874945,343000
5,3,0 4 9,879744,343000
5,3,0 4 10,879840,343000
5,3,0 5 5,137472,43890
5,3,0 5 6,326784,130060
5,3,0 5 7,601248,266350
5,3,0 5 8,811488,339990
5,3,0 5 9,879744,343000
5,3,0 5 10,884544,343000
5,3,0 5 11,884640,343000
5,3,0 6 6,137568,43890
5,3,0 6 7,326880,130060
5,3,0 6 8,601344,266350
5,3,0 6 9,811584,339990
5,3,0 6 10,879840,343000
5,3,0 6 11,884640,343000
5,3,0 6 12,884736,343000
5,4,0 0 0 0,38800,7385
5,4,0 0 0 1,125956,25002
5,4,0 0 0 2,343185,76063
5,4,0 0 0 3,655585,154479
5,4,0 0 0 4,851692,181440
5,4,0 0 0 5,892807,181440
5,4,0 0 0 6,894240,181440
5,4,0 0 1 1,170264,41505
5,4,0 0 1 2,536337,138296
5,4,0 0 1 3,1316299,358877
5,4,0 0 1 4,2213771,583579
5,4,0 0 1 5,2641129,610540
5,4,0 0 1 6,2691175,610540
5,4,0 0 1 7,2692608,610540
5,4,0 0 2 2,578345,166867
5,4,0 0 2 3,1688411,520138
5,4,0 0 2 4,3704973,1168961
5,4,0 0 2 5,5614701,1628959
5,4,0 0 2 6,6363636,1655920
5,4,0 0 2 7,6425767,1655920
5,4,0 0 2 8,6427200,1655920
5,4,0 0 3 3,1308045,358199
5,4,0 0 3 4,3466873,1066196
5,4,0 0 3 5,6893006,2202125
5,4,0 0 3 6,9711592,2834639
5,4,0 0 3 7,10679147,2861600
5,4,0 0 3 8,10749127,2861600
5,4,0 0 3 9,10750560,2861600
5,4,0 0 4 4,1907953,393129
5,4,0 0 4 5,4665093,1164966
5,4,0 0 4 6,8698584,2385735
5,4,0 0 4 7,11810166,3045339
5,4,0 0 4 8,12825765,3072300
5,4,0 0 4 9,12897319,3072300
5,4,0 0 4 10,12898752,3072300
5,4,0 0 5 5,2044273,393129
5,4,0 0 5 6,4870149,1164966
5,4,0 0 5 7,8967096,2385735
5,4,0 0 5 8,12105366,3045339
5,4,0 0 5 9,13124229,3072300
5,4,0 0 5 10,13195879,3072300
5,4,0 0 5 11,13197312,3072300
5,4,0 0 6 6,2053489,393129
5,4,0 0 6 7,4879365,1164966
5,4,0 0 6 8,8976312,2385735
5,4,0 0 6 9,12114582,3045339
5,4,0 0 6 10,13133445,3072300
5,4,0 0 6 11,13205095,3072300
5,4,0 0 6 12,13206528,3072300
5,4,0 1 1 1,125956,41368
5,4,0 1 1 2,409669,140233
5,4,0 1 1 3,1096028,399439
5,4,0 1 1 4,2036844,737986
5,4,0 1 1 5,2588182,817880
5,4,0 1 1 6,2689203,817880
5,4,0 1 1 7,2692608,817880
5,4,0 1 2 2,536337,207969
5,4,0 1 2 3,1667849,675786
5,4,0 1 2 4,3997467,1654211
5,4,0 1 2 5,6562107,2522776
5,4,0 1 2 6,7729032,2602670
5,4,0 1 2 7,7853715,2602670
5,4,0 1 2 8,7857120,2602670
5,4,0 1 3 3,1688411,675731
5,4,0 1 3 4,4832821,2063739
5,4,0 1 3 5,10365090,4470595
5,4,0 1 3 6,15420828,6021656
5,4,0 1 3 7,17337369,6101550
5,4,0 1 3 8,17490003,6101550
5,4,0 1 3 9,17493408,6101550
5,4,0 1 4 4,3466873,1130036
5,4,0 1 4 5,9001829,3353394
5,4,0 1 4 6,17592634,6886080
5,4,0 1 4 7,24530852,8813606
5,4,0 1 4 8,26876155,8893500
5,4,0 1 4 9,27044019,8893500
5,4,0 1 4 10,27047424,8893500
5,4,0 1 5 5,4665093,1164966
5,4,0 1 5 6,11311017,3452164
5,4,0 1 5 7,20982456,7069690
5,4,0 1 5 8,28412718,9024306
5,4,0 1 5 9,30830409,9104200
5,4,0 1 5 10,31000563,9104200
5,4,0 1 5 11,31003968,9104200
5,4,0 1 6 6,4870149,1164966
5,4,0 1 6 7,11584809,3452164
5,4,0 1 6 8,21319704,7069690
5,4,0 1 6 9,28776654,9024306
5,4,0 1 6 10,31197609,9104200
5,4,0 1 6 11,31367859,9104200
5,4,0 1 6 12,31371264,9104200
5,4,0 1 7 7,4879365,1164966
5,4,0 1 7 8,11594025,3452164
5,4,0 1 7 9,21328920,7069690
5,4,0 1 7 10,28785870,9024306
5,4,0 1 7 11,31206825,9104200
5,4,0 1 7 12,31377075,9104200
5,4,0 1 7 13,31380480,9104200
5,4,0 2 2 2,343185,125170
5,4,0 2 2 3,1096028,421977
5,4,0 2 2 4,2818685,1156565
5,4,0 2 2 5,5025542,2027735
5,4,0 2 2 6,6227832,2191350
5,4,0 2 2 7,6420936,2191350
5,4,0 2 2 8,6427200,2191350
5,4,0 2 3 3,1316299,578321
5,4,0 2 3 4,3997467,1849049
5,4,0 2 3 5,9286101,4376837
5,4,0 2 3 6,14834073,6444525
5,4,0 2 3 7,17247723,6608140
5,4,0 2 3 8,17487144,6608140
5,4,0 2 3 9,17493408,6608140
5,4,0 2 4 4,3704973,1622050
5,4,0 2 4 5,10365090,4905215
5,4,0 2 4 6,21733283,10436280
5,4,0 2 4 7,31808353,13822735
5,4,0 2 4 8,35521688,13986350
5,4,0 2 4 9,35809224,13986350
5,4,0 2 4 10,35815488,13986350
5,4,0 2 5 5,6893006,2350805
5,4,0 2 5 6,17592634,6970920
5,4,0 2 5 7,33920399,14294415
5,4,0 2 5 8,46936069,18270185
5,4,0 2 5 9,51291647,18433800
5,4,0 2 5 10,51601800,18433800
5,4,0 2 5 11,51608064,18433800
5,4,0 2 6 6,8698584,2385735
5,4,0 2 6 7,20982456,7069690
5,4,0 2 6 8,38827776,14478025
5,4,0 2 6 9,52519248,18480885
5,4,0 2 6 10,56969688,18644500
5,4,0 2 6 11,57282792,18644500
5,4,0 2 6 12,57289056,18644500
5,4,0 2 7 7,8967096,2385735
5,4,0 2 7 8,21319704,7069690
5,4,0 2 7 9,39228480,14478025
5,4,0 2 7 10,52946640,18480885
5,4,0 2 7 11,57400344,18644500
5,4,0 2 7 12,57713544,18644500
5,4,0 2 7 13,57719808,18644500
5,4,0 2 8 8,8976312,2385735
5,4,0 2 8 9,21328920,7069690
5,4,0 2 8 10,39237696,14478025
5,4,0 2 8 11,52955856,18480885
5,4,0 2 8 12,57409560,18644500
5,4,0 2 8 13,57722760,18644500
5,4,0 2 8 14,57729024,18644500
5,4,0 3 3 3,655585,179202
5,4,0 3 3 4,2036844,603042
5,4,0 3 3 5,5025542,1636083
5,4,0 3 3 6,8624403,2828519
5,4,0 3 3 7,10472851,3037370
5,4,0 3 3 8,10742106,3037370
5,4,0 3 3 9,10750560,3037370
5,4,0 3 4 4,2213771,808376
5,4,0 3 4 5,6562107,2572786
5,4,0 3 4 6,14834073,6033224
5,4,0 3 4 7,23190333,8796579
5,4,0 3 4 8,26706225,9005430
5,4,0 3 4 9,27038970,9005430
5,4,0 3 4 10,27047424,9005430
5,4,0 3 5 5,5614701,2168880
5,4,0 3 5 6,15420828,6540945
5,4,0 3 5 7,31808353,13846342
5,4,0 3 5 8,46048463,18252039
5,4,0 3 5 9,51206350,18460890
5,4,0 3 5 10,51599610,18460890
5,4,0 3 5 11,51608064,18460890
5,4,0 3 6 6,9711592,3010409
5,4,0 3 6 7,24530852,8925536
5,4,0 3 6 8,46936069,18297275
5,4,0 3 6 9,64670555,23379749
5,4,0 3 6 10,70573771,23588600
5,4,0 3 6 11,70993146,23588600
5,4,0 3 6 12,71001600,23588600
5,4,0 3 7 7,11810166,3045339
5,4,0 3 7 8,28412718,9024306
5,4,0 3 7 9,52519248,18480885
5,4,0 3 7 10,71006820,23590449
5,4,0 3 7 11,77014350,23799300
5,4,0 3 7 12,77436954,23799300
5,4,0 3 7 13,77445408,23799300
5,4,0 3 8 8,12105366,3045339
5,4,0 3 8 9,28776654,9024306
5,4,0 3 8 10,52946640,18480885
5,4,0 3 8 11,71460900,23590449
5,4,0 3 8 12,77471694,23799300
5,4,0 3 8 13,77894394,23799300
5,4,0 3 8 14,77902848,23799300
5,4,0 3 9 9,12114582,3045339
5,4,0 3 9 10,28785870,9024306
5,4,0 3 9 11,52955856,18480885
5,4,0 3 9 12,71470116,23590449
5,4,0 3 9 13,77480910,23799300
5,4,0 3 9 14,77903610,23799300
5,4,0 3 9 15,77912064,23799300
5,4,0 4 4 4,851692,181440
5,4,0 4 4 5,2588182,610540
5,4,0 4 4 6,6227832,1655920
5,4,0 4 4 7,10472851,2861600
5,4,0 4 4 8,12593269,3072300
5,4,0 4 4 9,12889587,3072300
5,4,0 4 4 10,12898752,3072300
5,4,0 4 5 5,2641129,817880
5,4,0 4 5 6,7729032,2602670
5,4,0 4 5 7,17247723,6101550
5,4,0 4 5 8,26706225,8893500
5,4,0 4 5 9,30629937,9104200
5,4,0 4 5 10,30994803,9104200
5,4,0 4 5 11,31003968,9104200
5,4,0 4 6 6,6363636,2191350
5,4,0 4 6 7,17337369,6608140
5,4,0 4 6 8,35521688,13986350
5,4,0 4 6 9,51206350,18433800
5,4,0 4 6 10,56851670,18644500
5,4,0 4 6 11,57279891,18644500
5,4,0 4 6 12,57289056,18644500
5,4,0 4 7 7,10679147,3037370
5,4,0 4 7 8,26876155,9005430
5,4,0 4 7 9,51291647,18460890
5,4,0 4 7 10,70573771,23588600
5,4,0 4 7 11,76981352,23799300
5,4,0 4 7 12,77436243,23799300
5,4,0 4 7 13,77445408,23799300
5,4,0 4 8 8,12825765,3072300
5,4,0 4 8 9,30830409,9104200
5,4,0 4 8 10,56969688,18644500
5,4,0 4 8 11,77014350,23799300
5,4,0 4 8 12,83527401,24010000
5,4,0 4 8 13,83985555,24010000
5,4,0 4 8 14,83994720,24010000
5,4,0 4 9 9,13124229,3072300
5,4,0 4 9 10,31197609,9104200
5,4,0 4 9 11,57400344,18644500
5,4,0 4 9 12,77471694,23799300
5,4,0 4 9 13,83988009,24010000
5,4,0 4 9 14,84446259,24010000
5,4,0 4 9 15,84455424,24010000
5,4,0 4 10 10,13133445,3072300
5,4,0 4 10 11,31206825,9104200
5,4,0 4 10 12,57409560,18644500
5,4,0 4 10 13,77480910,23799300
5,4,0 4 10 14,83997225,24010000
5,4,0 4 10 15,84455475,24010000
5,4,0 4 10 16,84464640,24010000
5,4,0 5 5 5,892807,181440
5,4,0 5 5 6,2689203,610540
5,4,0 5 5 7,6420936,1655920
5,4,0 5 5 8,10742106,2861600
5,4,0 5 5 9,12889587,3072300
5,4,0 5 5 10,13188097,3072300
5,4,0 5 5 11,13197312,3072300
5,4,0 5 6 6,2691175,817880
5,4,0 5 6 7,7853715,2602670
5,4,0 5 6 8,17487144,6101550
5,4,0 5 6 9,27038970,8893500
5,4,0 5 6 10,30994803,9104200
5,4,0 5 6 11,31362049,9104200
5,4,0 5 6 12,31371264,9104200
5,4,0 5 7 7,6425767,2191350
5,4,0 5 7 8,17490003,6608140
5,4,0 5 7 9,35809224,13986350
5,4,0 5 7 10,51599610,18433800
5,4,0 5 7 11,57279891,18644500
5,4,0 5 7 12,57710593,18644500
5,4,0 5 7 13,57719808,18644500
5,4,0 5 8 8,10749127,3037370
5,4,0 5 8 9,27044019,9005430
5,4,0 5 8 10,51601800,18460890
5,4,0 5 8 11,70993146,23588600
5,4,0 5 8 12,77436243,23799300
5,4,0 5 8 13,77893633,23799300
5,4,0 5 8 14,77902848,23799300
5,4,0 5 9 9,12897319,3072300
5,4,0 5 9 10,31000563,9104200
5,4,0 5 9 11,57282792,18644500
5,4,0 5 9 12,77436954,23799300
5,4,0 5 9 13,83985555,24010000
5,4,0 5 9 14,84446209,24010000
5,4,0 5 9 15,84455424,24010000
5,4,0 5 10 10,13195879,3072300
5,4,0 5 10 11,31367859,9104200
5,4,0 5 10 12,57713544,18644500
5,4,0 5 10 13,77894394,23799300
5,4,0 5 10 14,84446259,24010000
5,4,0 5 10 15,84907009,24010000
5,4,0 5 10 16,84916224,24010000
5,4,0 5 11 11,13205095,3072300
5,4,0 5 11 12,31377075,9104200
5,4,0 5 11 13,57722760,18644500
5,4,0 5 11 14,77903610,23799300
5,4,0 5 11 15,84455475,24010000
5,4,0 5 11 16,84916225,24010000
5,4,0 5 11 17,84925440,24010000
5,4,0 6 6 6,894240,181440
5,4,0 6 6 7,2692608,610540
5,4,0 6 6 8,6427200,1655920
5,4,0 6 6 9,10750560,2861600
5,4,0 6 6 10,12898752,3072300
5,4,0 6 6 11,13197312,3072300
5,4,0 6 6 12,13206528,3072300
5,4,0 6 7 7,2692608,817880
5,4,0 6 7 8,7857120,2602670
5,4,0 6 7 9,17493408,6101550
5,4,0 6 7 10,27047424,8893500
5,4,0 6 7 11,31003968,9104200
5,4,0 6 7 12,31371264,9104200
5,4,0 6 7 13,31380480,9104200
5,4,0 6 8 8,6427200,2191350
5,4,0 6 8 9,17493408,6608140
5,4,0 6 8 10,35815488,13986350
5,4,0 6 8 11,51608064,18433800
5,4,0 6 8 12,57289056,18644500
5,4,0 6 8 13,57719808,18644500
5,4,0 6 8 14,57729024,18644500
5,4,0 6 9 9,10750560,3037370
5,4,0 6 9 10,27047424,9005430
5,4,0 6 9 11,51608064,18460890
5,4,0 6 9 12,71001600,23588600
5,4,0 6 9 13,77445408,23799300
5,4,0 6 9 14,77902848,23799300
5,4,0 6 9 15,77912064,23799300
5,4,0 6 10 10,12898752,3072300
5,4,0 6 10 11,31003968,9104200
5,4,0 6 10 12,57289056,18644500
5,4,0 6 10 13,77445408,23799300
5,4,0 6 10 14,83994720,24010000
5,4,0 6 10 15,84455424,24010000
5,4,0 6 10 16,84464640,24010000
5,4,0 6 11 11,13197312,3072300
5,4,0 6 11 12,31371264,9104200
5,4,0 6 11 13,57719808,18644500
5,4,0 6 11 14,77902848,23799300
5,4,0 6 11 15,84455424,24010000
5,4,0 6 11 16,84916224,24010000
5,4,0 6 11 17,84925440,24010000
5,4,0 6 12 12,13206528,3072300
5,4,0 6 12 13,31380480,9104200
5,4,0 6 12 14,57729024,18644500
5,4,0 6 12 15,77912064,23799300
5,4,0 6 12 16,84464640,24010000
5,4,0 6 12 17,84925440,24010000
5,4,0 6 12 18,84934656,24010000
6,1,0,553,457
6,2,0 0,19145,9904
6,2,0 1,60586,38232
6,2,0 2,145746,104870
6,2,0 3,245035,183337
6,2,0 4,296059,208582
6,2,0 5,305618,208849
6,2,0 6,305808,208849
6,2,0 7,305809,208849
6,3,0 0 0,204141,67448
6,3,0 0 1,847359,306380
6,3,0 0 2,2809236,1151786
6,3,0 0 3,6389038,2900737
6,3,0 0 4,9544475,4404109
6,3,0 0 5,10525409,4526128
6,3,0 0 6,10586632,4526128
6,3,0 0 7,10587185,4526128
6,3,0 1 1,847359,418737
6,3,0 1 2,3443671,1816426
6,3,0 1 3,10740436,6057349
6,3,0 1 4,22525863,13134447
6,3,0 1 5,31190284,17350005
6,3,0 1 6,33429264,17472024
6,3,0 1 7,33503505,17472024
6,3,0 1 8,33504058,17472024
6,3,0 2 2,2809236,1688207
6,3,0 2 3,10740436,6880619
6,3,0 2 4,30713150,20596002
6,3,0 2 5,59011594,39612116
6,3,0 2 6,76596893,47803571
6,3,0 2 7,80505648,47925590
6,3,0 2 8,80596985,47925590
6,3,0 2 9,80597538,47925590
6,3,0 3 3,6389038,3771678
6,3,0 3 4,22525863,14693421
6,3,0 3 5,59011594,40917281
6,3,0 3 6,105135755,72771631
6,3,0 3 7,130404868,83662990
6,3,0 3 8,135401538,83785009
6,3,0 3 9,135503802,83785009
6,3,0 3 10,135504355,83785009
6,3,0 4 4,9544475,4518205
6,3,0 4 5,31190284,17442860
6,3,0 4 6,76596893,47852102
6,3,0 4 7,130404868,83669665
6,3,0 4 8,158343036,95199955
6,3,0 4 9,163615125,95321974
6,3,0 4 10,163720074,95321974
6,3,0 4 11,163720627,95321974
6,3,0 5 5,10525409,4526128
6,3,0 5 6,33429264,17472024
6,3,0 5 7,80505648,47925590
6,3,0 5 8,135401538,83785009
6,3,0 5 9,163615125,95321974
6,3,0 5 10,168901132,95443993
6,3,0 5 11,169006201,95443993
6,3,0 5 12,169006754,95443993
6,3,0 6 6,10586632,4526128
6,3,0 6 7,33503505,17472024
6,3,0 6 8,80596985,47925590
6,3,0 6 9,135503802,83785009
6,3,0 6 10,163720074,95321974
6,3,0 6 11,169006201,95443993
6,3,0 6 12,169111271,95443993
6,3,0 6 13,169111824,95443993
6,3,0 7 7,10587185,4526128
6,3,0 7 8,33504058,17472024
6,3,0 7 9,80597538,47925590
6,3,0 7 10,135504355,83785009
6,3,0 7 11,163720627,95321974
6,3,0 7 12,169006754,95443993
6,3,0 7 13,169111824,95443993
6,3,0 7 14,169112377,95443993
6,4,0 0 0 0,1195136,269765
6,4,0 0 0 1,5308048,1224033
6,4,0 0 0 2,20373830,5185503
6,4,0 0 0 3,54797561,15529505
6,4,0 0 0 4,94596870,28179368
6,4,0 0 0 5,110934505,30823736
6,4,0 0 0 6,112870828,30823736
6,4,0 0 0 7,112889973,30823736
6,4,0 0 1 1,7715311,2189966
6,4,0 0 1 2,33834186,9984358
6,4,0 0 1 3,118466452,37313214
6,4,0 0 1 4,279186340,92540987
6,4,0 0 1 5,422809083,137371292
6,4,0 0 1 6,466350818,140015660
6,4,0 0 1 7,468570382,140015660
6,4,0 0 1 8,468589527,140015660
6,4,0 0 2 2,39091729,13500666
6,4,0 0 2 3,161602049,58271576
6,4,0 0 2 4,507311759,191325507
6,4,0 0 2 5,1059632857,405650225
6,4,0 0 2 6,1452774813,523721834
6,4,0 0 2 7,1550707265,526366202
6,4,0 0 2 8,1553488363,526366202
6,4,0 0 2 9,1553507508,526366202
6,4,0 0 3 3,132749968,51043983
6,4,0 0 3 4,502070311,204782113
6,4,0 0 3 5,1406606299,597440819
6,4,0 0 3 6,2642382411,1117168078
6,4,0 0 3 7,3374380207,1322992441
6,4,0 0 3 8,3529753287,1325636809
6,4,0 0 3 9,3533118869,1325636809
6,4,0 0 3 10,3533138014,1325636809
6,4,0 0 4 4,272372106,94468405
6,4,0 0 4 5,933661905,365321780
6,4,0 0 4 6,2380818754,1005048464
6,4,0 0 4 7,4153163202,1763057440
6,4,0 0 4 8,5093955365,2010033445
6,4,0 0 4 9,5274461046,2012677813
6,4,0 0 4 10,5278075530,2012677813
6,4,0 0 4 11,5278094675,2012677813
6,4,0 0 5 5,356616288,98089216
6,4,0 0 5 6,1142805279,378649728
6,4,0 0 5 7,2763739391,1038632480
6,4,0 0 5 8,4658584665,1815769648
6,4,0 0 5 9,5633954340,2065796128
6,4,0 0 5 10,5816895035,2068440496
6,4,0 0 5 11,5820532032,2068440496
6,4,0 0 5 12,5820551177,2068440496
6,4,0 0 6 6,366225216,98089216
6,4,0 0 6 7,1159613161,378649728
6,4,0 0 6 8,2790001361,1038632480
6,4,0 0 6 9,4690889266,1815769648
6,4,0 0 6 10,5667743746,2065796128
6,4,0 0 6 11,5850750801,2068440496
6,4,0 0 6 12,5854388351,2068440496
6,4,0 0 6 13,5854407496,2068440496
6,4,0 0 7 7,366531025,98089216
6,4,0 0 7 8,1159918970,378649728
6,4,0 0 7 9,2790307170,1038632480
6,4,0 0 7 10,4691195075,1815769648
6,4,0 0 7 11,5668049555,2065796128
6,4,0 0 7 12,5851056610,2068440496
6,4,0 0 7 13,5854694160,2068440496
6,4,0 0 7 14,5854713305,2068440496
6,4,0 1 1 1,5308048,2123704
6,4,0 1 1 2,23738601,9716714
6,4,0 1 1 3,90269086,39098061
6,4,0 1 1 4,237710960,108313506
6,4,0 1 1 5,400221593,181154865
6,4,0 1 1 6,462292973,191362809
6,4,0 1 1 7,468528941,191362809
6,4,0 1 1 8,468589527,191362809
6,4,0 1 2 2,33834186,15654026
6,4,0 1 2 3,147428310,70055219
6,4,0 1 2 4,506963968,249265267
6,4,0 1 2 5,1167914658,582590719
6,4,0 1 2 6,1732677694,819898738
6,4,0 1 2 7,1896990374,830106682
6,4,0 1 2 8,1904289477,830106682
6,4,0 1 2 9,1904350063,830106682
6,4,0 1 3 3,161602049,81852425
6,4,0 1 3 4,658338246,344679594
6,4,0 1 3 5,2022813516,1086335677
6,4,0 1 3 6,4135690849,2205090253
6,4,0 1 3 7,5581786753,2758000549
6,4,0 1 3 8,5930204870,2768208493
6,4,0 1 3 9,5939400522,2768208493
6,4,0 1 3 10,5939461108,2768208493
6,4,0 1 4 4,502070311,251122661
6,4,0 1 4 5,1863774715,991570297
6,4,0 1 4 6,5115773489,2821707075
6,4,0 1 4 7,9441851592,5139074262
6,4,0 1 4 8,11931256290,5992234335
6,4,0 1 4 9,12445862085,6002442279
6,4,0 1 4 10,12456741653,6002442279
6,4,0 1 4 11,12456802239,6002442279
6,4,0 1 5 5,933661905,375028917
6,4,0 1 5 6,3142839861,1448357876
6,4,0 1 5 7,7896556542,3975805824
6,4,0 1 5 8,13641288753,6956627976
6,4,0 1 5 9,16661613170,7918744341
6,4,0 1 5 10,17236691210,7928952285
6,4,0 1 5 11,17248166466,7928952285
6,4,0 1 5 12,17248227052,7928952285
6,4,0 1 6 6,1142805279,378649728
6,4,0 1 6 7,3646350751,1461685824
6,4,0 1 6 8,8796400423,4009389840
6,4,0 1 6 9,14805881146,7009340184
6,4,0 1 6 10,17895736405,7974507024
6,4,0 1 6 11,18474811619,7984714968
6,4,0 1 6 12,18486322406,7984714968
6,4,0 1 6 13,18486382992,7984714968
6,4,0 1 7 7,1159613161,378649728
6,4,0 1 7 8,3670357587,1461685824
6,4,0 1 7 9,8829861347,4009389840
6,4,0 1 7 10,14845384701,7009340184
6,4,0 1 7 11,17936724765,7974507024
6,4,0 1 7 12,18515866339,7984714968
6,4,0 1 7 13,18527377679,7984714968
6,4,0 1 7 14,18527438265,7984714968
6,4,0 1 8 8,1159918970,378649728
6,4,0 1 8 9,3670663396,1461685824
6,4,0 1 8 10,8830167156,4009389840
6,4,0 1 8 11,14845690510,7009340184
6,4,0 1 8 12,17937030574,7974507024
6,4,0 1 8 13,18516172148,7984714968
6,4,0 1 8 14,18527683488,7984714968
6,4,0 1 8 15,18527744074,7984714968
6,4,0 2 2 2,20373830,10229436
6,4,0 2 2 3,90269086,46667557
6,4,0 2 2 4,331711813,180228694
6,4,0 2 2 5,836692989,471287411
6,4,0 2 2 6,1354775018,743510309
6,4,0 2 2 7,1538007134,771510599
6,4,0 2 2 8,1553361762,771510599
6,4,0 2 2 9,1553507508,771510599
6,4,0 2 3 3,118466452,68302285
6,4,0 2 3 4,506963968,300259515
6,4,0 2 3 5,1690432883,1028308660
6,4,0 2 3 6,3770775781,2299371752
6,4,0 2 3 7,5453056248,3116442593
6,4,0 2 3 8,5921005169,3144442883
6,4,0 2 3 9,5939315362,3144442883
6,4,0 2 3 10,5939461108,3144442883
6,4,0 2 4 4,507311759,308246978
6,4,0 2 4 5,2022813516,1273650205
6,4,0 2 4 6,6051460353,3895494074
6,4,0 2 4 7,12075760652,7663297989
6,4,0 2 4 8,16037866152,9384372624
6,4,0 2 4 9,16961235827,9412372914
6,4,0 2 4 10,16984226204,9412372914
6,4,0 2 4 11,16984371950,9412372914
6,4,0 2 5 5,1406606299,793124020
6,4,0 2 5 6,5115773489,3104993189
6,4,0 2 5 7,13766688887,8715724327
6,4,0 2 5 8,25010302453,15638697764
6,4,0 2 5 9,31328623532,18074736722
6,4,0 2 5 10,32606695919,18102737012
6,4,0 2 5 11,32633265736,18102737012
6,4,0 2 5 12,32633411482,18102737012
6,4,0 2 6 6,2380818754,1035011669
6,4,0 2 6 7,7896556542,3996061892
6,4,0 2 6 8,19610225607,10964132884
6,4,0 2 6 9,33623601066,19173838982
6,4,0 2 6 10,40943226563,21818231657
6,4,0 2 6 11,42330297523,21846231947
6,4,0 2 6 12,42357936083,21846231947
6,4,0 2 6 13,42358081829,21846231947
6,4,0 2 7 7,2763739391,1038632480
6,4,0 2 7 8,8796400423,4009389840
6,4,0 2 7 9,21198675695,10997716900
6,4,0 2 7 10,35663607658,19226551190
6,4,0 2 7 11,43098666757,21873994340
6,4,0 2 7 12,44491786411,21901994630
6,4,0 2 7 13,44519477598,21901994630
6,4,0 2 7 14,44519623344,21901994630
6,4,0 2 8 8,2790001361,1038632480
6,4,0 2 8 9,8829861347,4009389840
6,4,0 2 8 10,21241590707,10997716900
6,4,0 2 8 11,35712565301,19226551190
6,4,0 2 8 12,43149109205,21873994340
6,4,0 2 8 13,44542295219,21901994630
6,4,0 2 8 14,44569986959,21901994630
6,4,0 2 8 15,44570132705,21901994630
6,4,0 2 9 9,2790307170,1038632480
6,4,0 2 9 10,8830167156,4009389840
6,4,0 2 9 11,21241896516,10997716900
6,4,0 2 9 12,35712871110,19226551190
6,4,0 2 9 13,43149415014,21873994340
6,4,0 2 9 14,44542601028,21901994630
6,4,0 2 9 15,44570292768,21901994630
6,4,0 2 9 16,44570438514,21901994630
6,4,0 3 3 3,54797561,25224058
6,4,0 3 3 4,237710960,114659760
6,4,0 3 3 5,836692989,432818161
6,4,0 3 3 6,2013262512,1096392852
6,4,0 3 3 7,3135299725,1674705867
6,4,0 3 3 8,3506422624,1723656846
6,4,0 3 3 9,3532892979,1723656846
6,4,0 3 3 10,3533138014,1723656846
6,4,0 3 4 4,279186340,158390404
6,4,0 3 4 5,1167914658,688543939
6,4,0 3 4 6,3770775781,2305941970
6,4,0 3 4 7,8153480859,5025101835
6,4,0 3 4 8,11523583152,6665942418
6,4,0 3 4 9,12424595457,6714893397
6,4,0 3 4 10,12456557204,6714893397
6,4,0 3 4 11,12456802239,6714893397
6,4,0 3 5 5,1059632857,650564822
6,4,0 3 5 6,4135690849,2657628981
6,4,0 3 5 7,12075760652,7984293612
6,4,0 3 5 8,23596773773,15415660160
6,4,0 3 5 9,30930469541,18650246438
6,4,0 3 5 10,32593391778,18699197417
6,4,0 3 5 11,32633166447,18699197417
6,4,0 3 5 12,32633411482,18699197417
6,4,0 3 6 6,2642382411,1490143812
6,4,0 3 6 7,9441851592,5810037165
6,4,0 3 6 8,25010302453,16201447961
6,4,0 3 6 9,44903400311,28858243615
6,4,0 3 6 10,55902358193,33207684388
6,4,0 3 6 11,58094726705,33256635367
6,4,0 3 6 12,58139827480,33256635367
6,4,0 3 6 13,58140072515,33256635367
6,4,0 3 7 7,4153163202,1812148837
6,4,0 3 7 8,13641288753,6996012236
6,4,0 3 7 9,33623601066,19192967174
6,4,0 3 7 10,57375882717,33559743361
6,4,0 3 7 11,69732291155,38185035451
6,4,0 3 7 12,72067154426,38233986430
6,4,0 3 7 13,72113646969,38233986430
6,4,0 3 7 14,72113892004,38233986430
6,4,0 3 8 8,4658584665,1815769648
6,4,0 3 8 9,14805881146,7009340184
6,4,0 3 8 10,35663607658,19226551190
6,4,0 3 8 11,59986845142,33612455569
6,4,0 3 8 12,72488026177,38240798134
6,4,0 3 8 13,74830249382,38289749113
6,4,0 3 8 14,74876805479,38289749113
6,4,0 3 8 15,74877050514,38289749113
6,4,0 3 9 9,4690889266,1815769648
6,4,0 3 9 10,14845384701,7009340184
6,4,0 3 9 11,35712565301,19226551190
6,4,0 3 9 12,60041845416,33612455569
6,4,0 3 9 13,72544511256,38240798134
6,4,0 3 9 14,74886800821,38289749113
6,4,0 3 9 15,74933357471,38289749113
6,4,0 3 9 16,74933602506,38289749113
6,4,0 3 10 10,4691195075,1815769648
6,4,0 3 10 11,14845690510,7009340184
6,4,0 3 10 12,35712871110,19226551190
6,4,0 3 10 13,60042151225,33612455569
6,4,0 3 10 14,72544817065,38240798134
6,4,0 3 10 15,74887106630,38289749113
6,4,0 3 10 16,74933663280,38289749113
6,4,0 3 10 17,74933908315,38289749113
6,4,0 4 4 4,94596870,30764876
6,4,0 4 4 5,400221593,139749147
6,4,0 4 4 6,1354775018,525383129
6,4,0 4 4 7,3135299725,1323228445
6,4,0 4 4 8,4738838415,2009128291
6,4,0 4 4 9,5245215703,2064819685
6,4,0 4 4 10,5277798616,2064819685
6,4,0 4 4 11,5278094675,2064819685
6,4,0 4 5 5,422809083,191016432
6,4,0 4 5 6,1732677694,828619730
6,4,0 4 5 7,5453056248,2763354036
6,4,0 4 5 8,11523583152,5992181627
6,4,0 4 5 9,16033766070,7915695626
6,4,0 4 5 10,17208430538,7971387020
6,4,0 4 5 11,17247930993,7971387020
6,4,0 4 5 12,17248227052,7971387020
6,4,0 4 6 6,1452774813,770241420
6,4,0 4 6 7,5581786753,3139335066
6,4,0 4 6 8,16037866152,9397392333
6,4,0 4 6 9,30930469541,18074556275
6,4,0 4 6 10,40232671444,21812719220
6,4,0 4 6 11,42309050230,21868410614
6,4,0 4 6 12,42357785770,21868410614
6,4,0 4 6 13,42358081829,21868410614
6,4,0 4 7 7,3374380207,1721210553
6,4,0 4 7 8,11931256290,6705414553
6,4,0 4 7 9,31328623532,18673034327
6,4,0 4 7 10,55902358193,33210567988
6,4,0 4 7 11,69388308146,38181345511
6,4,0 4 7 12,72058890764,38237036905
6,4,0 4 7 13,72113595945,38237036905
6,4,0 4 7 14,72113892004,38237036905
6,4,0 4 8 8,5093955365,2062175317
6,4,0 4 8 9,16661613170,7961179076
6,4,0 4 8 10,40943226563,21840410324
6,4,0 4 8 11,69732291155,38188085926
6,4,0 4 8 12,84684938944,43450688041
6,4,0 4 8 13,87507218431,43506379435
6,4,0 4 8 14,87563402849,43506379435
6,4,0 4 8 15,87563698908,43506379435
6,4,0 4 9 9,5633954340,2065796128
6,4,0 4 9 10,17895736405,7974507024
6,4,0 4 9 11,43098666757,21873994340
6,4,0 4 9 12,72488026177,38240798134
6,4,0 4 9 13,87592655788,43506450724
6,4,0 4 9 14,90422617409,43562142118
6,4,0 4 9 15,90478868066,43562142118
6,4,0 4 9 16,90479164125,43562142118
6,4,0 4 10 10,5667743746,2065796128
6,4,0 4 10 11,17936724765,7974507024
6,4,0 4 10 12,43149109205,21873994340
6,4,0 4 10 13,72544511256,38240798134
6,4,0 4 10 14,87650625672,43506450724
6,4,0 4 10 15,90480653653,43562142118
6,4,0 4 10 16,90536904863,43562142118
6,4,0 4 10 17,90537200922,43562142118
6,4,0 4 11 11,5668049555,2065796128
6,4,0 4 11 12,17937030574,7974507024
6,4,0 4 11 13,43149415014,21873994340
6,4,0 4 11 14,72544817065,38240798134
6,4,0 4 11 15,87650931481,43506450724
6,4,0 4 11 16,90480959462,43562142118
6,4,0 4 11 17,90537210672,43562142118
6,4,0 4 11 18,90537506731,43562142118
6,4,0 5 5 5,110934505,30823736
6,4,0 5 5 6,462292973,140015660
6,4,0 5 5 7,1538007134,526366202
6,4,0 5 5 8,3506422624,1325636809
6,4,0 5 5 9,5245215703,2012677813
6,4,0 5 5 10,5786419719,2068440496
6,4,0 5 5 11,5820245559,2068440496
6,4,0 5 5 12,5820551177,2068440496
6,4,0 5 6 6,466350818,191362809
6,4,0 5 6 7,1896990374,830106682
6,4,0 5 6 8,5921005169,2768208493
6,4,0 5 6 9,12424595457,6002442279
6,4,0 5 6 10,17208430538,7928952285
6,4,0 5 6 11,18445055439,7984714968
6,4,0 5 6 12,18486077374,7984714968
6,4,0 5 6 13,18486382992,7984714968
6,4,0 5 7 7,1550707265,771510599
6,4,0 5 7 8,5930204870,3144442883
6,4,0 5 7 9,16961235827,9412372914
6,4,0 5 7 10,32593391778,18102737012
6,4,0 5 7 11,42309050230,21846231947
6,4,0 5 7 12,44468843893,21901994630
6,4,0 5 7 13,44519317726,21901994630
6,4,0 5 7 14,44519623344,21901994630
6,4,0 5 8 8,3529753287,1723656846
6,4,0 5 8 9,12445862085,6714893397
6,4,0 5 8 10,32606695919,18699197417
6,4,0 5 8 11,58094726705,33256635367
6,4,0 5 8 12,72058890764,38233986430
6,4,0 5 8 13,74820229143,38289749113
6,4,0 5 8 14,74876744896,38289749113
6,4,0 5 8 15,74877050514,38289749113
6,4,0 5 9 9,5274461046,2064819685
6,4,0 5 9 10,17236691210,7971387020
6,4,0 5 9 11,42330297523,21868410614
6,4,0 5 9 12,72067154426,38237036905
6,4,0 5 9 13,87507218431,43506379435
6,4,0 5 9 14,90420857999,43562142118
6,4,0 5 9 15,90478858507,43562142118
6,4,0 5 9 16,90479164125,43562142118
6,4,0 5 10 10,5816895035,2068440496
6,4,0 5 10 11,18474811619,7984714968
6,4,0 5 10 12,44491786411,21901994630
6,4,0 5 10 13,74830249382,38289749113
6,4,0 5 10 14,90422617409,43562142118
6,4,0 5 10 15,93343953511,43617904801
6,4,0 5 10 16,93402020378,43617904801
6,4,0 5 10 17,93402325996,43617904801
6,4,0 5 11 11,5850750801,2068440496
6,4,0 5 11 12,18515866339,7984714968
6,4,0 5 11 13,44542295219,21901994630
6,4,0 5 11 14,74886800821,38289749113
6,4,0 5 11 15,90480653653,43562142118
6,4,0 5 11 16,93402056115,43617904801
6,4,0 5 11 17,93460123535,43617904801
6,4,0 5 11 18,93460429153,43617904801
6,4,0 5 12 12,5851056610,2068440496
6,4,0 5 12 13,18516172148,7984714968
6,4,0 5 12 14,44542601028,21901994630
6,4,0 5 12 15,74887106630,38289749113
6,4,0 5 12 16,90480959462,43562142118
6,4,0 5 12 17,93402361924,43617904801
6,4,0 5 12 18,93460429344,43617904801
6,4,0 5 12 19,93460734962,43617904801
6,4,0 6 6 6,112870828,30823736
6,4,0 6 6 7,468528941,140015660
6,4,0 6 6 8,1553361762,526366202
6,4,0 6 6 9,3532892979,1325636809
6,4,0 6 6 10,5277798616,2012677813
6,4,0 6 6 11,5820245559,2068440496
6,4,0 6 6 12,5854101688,2068440496
6,4,0 6 6 13,5854407496,2068440496
6,4,0 6 7 7,468570382,191362809
6,4,0 6 7 8,1904289477,830106682
6,4,0 6 7 9,5939315362,2768208493
6,4,0 6 7 10,12456557204,6002442279
6,4,0 6 7 11,17247930993,7928952285
6,4,0 6 7 12,18486077374,7984714968
6,4,0 6 7 13,18527132457,7984714968
6,4,0 6 7 14,18527438265,7984714968
6,4,0 6 8 8,1553488363,771510599
6,4,0 6 8 9,5939400522,3144442883
6,4,0 6 8 10,16984226204,9412372914
6,4,0 6 8 11,32633166447,18102737012
6,4,0 6 8 12,42357785770,21846231947
6,4,0 6 8 13,44519317726,21901994630
6,4,0 6 8 14,44569826897,21901994630
6,4,0 6 8 15,44570132705,21901994630
6,4,0 6 9 9,3533118869,1723656846
6,4,0 6 9 10,12456741653,6714893397
6,4,0 6 9 11,32633265736,18699197417
6,4,0 6 9 12,58139827480,33256635367
6,4,0 6 9 13,72113595945,38233986430
6,4,0 6 9 14,74876744896,38289749113
6,4,0 6 9 15,74933296698,38289749113
6,4,0 6 9 16,74933602506,38289749113
6,4,0 6 10 10,5278075530,2064819685
6,4,0 6 10 11,17248166466,7971387020
6,4,0 6 10 12,42357936083,21868410614
6,4,0 6 10 13,72113646969,38237036905
6,4,0 6 10 14,87563402849,43506379435
6,4,0 6 10 15,90478858507,43562142118
6,4,0 6 10 16,90536895114,43562142118
6,4,0 6 10 17,90537200922,43562142118
6,4,0 6 11 11,5820532032,2068440496
6,4,0 6 11 12,18486322406,7984714968
6,4,0 6 11 13,44519477598,21901994630
6,4,0 6 11 14,74876805479,38289749113
6,4,0 6 11 15,90478868066,43562142118
6,4,0 6 11 16,93402020378,43617904801
6,4,0 6 11 17,93460123345,43617904801
6,4,0 6 11 18,93460429153,43617904801
6,4,0 6 12 12,5854388351,2068440496
6,4,0 6 12 13,18527377679,7984714968
6,4,0 6 12 14,44569986959,21901994630
6,4,0 6 12 15,74933357471,38289749113
6,4,0 6 12 16,90536904863,43562142118
6,4,0 6 12 17,93460123535,43617904801
6,4,0 6 12 18,93518227055,43617904801
6,4,0 6 12 19,93518532863,43617904801
6,4,0 6 13 13,5854694160,2068440496
6,4,0 6 13 14,18527683488,7984714968
6,4,0 6 13 15,44570292768,21901994630
6,4,0 6 13 16,74933663280,38289749113
6,4,0 6 13 17,90537210672,43562142118
6,4,0 6 13 18,93460429344,43617904801
6,4,0 6 13 19,93518532864,43617904801
6,4,0 6 13 20,93518838672,43617904801
6,4,0 7 7 7,112889973,30823736
6,4,0 7 7 8,468589527,140015660
6,4,0 7 7 9,1553507508,526366202
6,4,0 7 7 10,3533138014,1325636809
6,4,0 7 7 11,5278094675,2012677813
6,4,0 7 7 12,5820551177,2068440496
6,4,0 7 7 13,5854407496,2068440496
6,4,0 7 7 14,5854713305,2068440496
6,4,0 7 8 8,468589527,191362809
6,4,0 7 8 9,1904350063,830106682
6,4,0 7 8 10,5939461108,2768208493
6,4,0 7 8 11,12456802239,6002442279
6,4,0 7 8 12,17248227052,7928952285
6,4,0 7 8 13,18486382992,7984714968
6,4,0 7 8 14,18527438265,7984714968
6,4,0 7 8 15,18527744074,7984714968
6,4,0 7 9 9,1553507508,771510599
6,4,0 7 9 10,5939461108,3144442883
6,4,0 7 9 11,16984371950,9412372914
6,4,0 7 9 12,32633411482,18102737012
6,4,0 7 9 13,42358081829,21846231947
6,4,0 7 9 14,44519623344,21901994630
6,4,0 7 9 15,44570132705,21901994630
6,4,0 7 9 16,44570438514,21901994630
6,4,0 7 10 10,3533138014,1723656846
6,4,0 7 10 11,12456802239,6714893397
6,4,0 7 10 12,32633411482,18699197417
6,4,0 7 10 13,58140072515,33256635367
6,4,0 7 10 14,72113892004,38233986430
6,4,0 7 10 15,74877050514,38289749113
6,4,0 7 10 16,74933602506,38289749113
6,4,0 7 10 17,74933908315,38289749113
6,4,0 7 11 11,5278094675,2064819685
6,4,0 7 11 12,17248227052,7971387020
6,4,0 7 11 13,42358081829,21868410614
6,4,0 7 11 14,72113892004,38237036905
6,4,0 7 11 15,87563698908,43506379435
6,4,0 7 11 16,90479164125,43562142118
6,4,0 7 11 17,90537200922,43562142118
6,4,0 7 11 18,90537506731,43562142118
6,4,0 7 12 12,5820551177,2068440496
6,4,0 7 12 13,18486382992,7984714968
6,4,0 7 12 14,44519623344,21901994630
6,4,0 7 12 15,74877050514,38289749113
6,4,0 7 12 16,90479164125,43562142118
6,4,0 7 12 17,93402325996,43617904801
6,4,0 7 12 18,93460429153,43617904801
6,4,0 7 12 19,93460734962,43617904801
6,4,0 7 13 13,5854407496,2068440496
6,4,0 7 13 14,18527438265,7984714968
6,4,0 7 13 15,44570132705,21901994630
6,4,0 7 13 16,74933602506,38289749113
6,4,0 7 13 17,90537200922,43562142118
6,4,0 7 13 18,93460429153,43617904801
6,4,0 7 13 19,93518532863,43617904801
6,4,0 7 13 20,93518838672,43617904801
6,4,0 7 14 14,5854713305,2068440496
6,4,0 7 14 15,18527744074,7984714968
6,4,0 7 14 16,44570438514,21901994630
6,4,0 7 14 17,74933908315,38289749113
6,4,0 7 14 18,90537506731,43562142118
6,4,0 7 14 19,93460734962,43617904801
6,4,0 7 14 20,93518838672,43617904801
6,4,0 7 14 21,93519144481,43617904801
7,1,0,5461,4908
7,2,0 0,502717,296289
7,2,0 1,2249891,1571774
7,2,0 2,7623898,6010997
7,2,0 3,17522334,14805480
7,2,0 4,26568990,22617265
7,2,0 5,29511388,24085802
7,2,0 6,29821416,24088464
7,2,0 7,29822520,24088464
7,2,0 8,29822521,24088464
7,3,0 0 0,9231030,3498402
7,3,0 0 1,55566763,22552333
7,3,0 0 2,272455210,123213246
7,3,0 0 3,921511533,464138526
7,3,0 0 4,1940918483,1057243308
7,3,0 0 5,2616408771,1441121316
7,3,0 0 6,2742116637,1454186412
7,3,0 0 7,2745332076,1454186412
7,3,0 0 8,2745337537,1454186412
7,3,0 1 1,55566763,30821189
7,3,0 1 2,331155858,192380796
7,3,0 1 3,1548535650,953494341
7,3,0 1 4,4867579623,3160262324
7,3,0 1 5,9436316106,6289855576
7,3,0 1 6,11896227135,7701201696
7,3,0 1 7,12282962714,7714266792
7,3,0 1 8,12286649290,7714266792
7,3,0 1 9,12286654751,7714266792
7,3,0 2 2,272455210,186684744
7,3,0 2 3,1548535650,1102231389
7,3,0 2 4,6692336027,4941339737
7,3,0 2 5,19167291806,14540653097
7,3,0 2 6,34136719948,25884390838
7,3,0 2 7,40730120838,29488908180
7,3,0 2 8,41629491750,29501973276
7,3,0 2 9,41634101517,29501973276
7,3,0 2 10,41634106978,29501973276
7,3,0 3 3,921511533,685449753
7,3,0 3 4,4867579623,3795429790
7,3,0 3 5,19167291806,15469357466
7,3,0 3 6,49865715919,40973335184
7,3,0 3 7,82200802703,66626142580
7,3,0 3 8,94248824994,72652230744
7,3,0 3 9,95683889782,72665295840
7,3,0 3 10,95689460513,72665295840
7,3,0 3 11,95689465974,72665295840
7,3,0 4 4,1940918483,1323363553
7,3,0 4 5,9436316106,7053494590
7,3,0 4 6,34136719948,27171340839
7,3,0 4 7,82200802703,67506411675
7,3,0 4 8,128056584335,103925197962
7,3,0 4 9,143426127809,110992471524
7,3,0 4 10,145087276002,111005536620
7,3,0 4 11,145093248929,111005536620
7,3,0 4 12,145093254390,111005536620
7,3,0 5 5,2616408771,1453949512
7,3,0 5 6,11896227135,7713070355
7,3,0 5 7,40730120838,29497753979
7,3,0 5 8,94248824994,72655958463
7,3,0 5 9,143426127809,110992724414
7,3,0 5 10,159463004676,118200051120
7,3,0 5 11,161155656111,118213116216
7,3,0 5 12,161161684407,118213116216
7,3,0 5 13,161161689868,118213116216
7,3,0 6 6,2742116637,1454186412
7,3,0 6 7,12282962714,7714266792
7,3,0 6 8,41629491750,29501973276
7,3,0 6 9,95683889782,72665295840
7,3,0 6 10,145087276002,111005536620
7,3,0 6 11,161155656111,118213116216
7,3,0 6 12,162848718372,118226181312
7,3,0 6 13,162854747315,118226181312
7,3,0 6 14,162854752776,118226181312
7,3,0 7 7,2745332076,1454186412
7,3,0 7 8,12286649290,7714266792
7,3,0 7 9,41634101517,29501973276
7,3,0 7 10,95689460513,72665295840
7,3,0 7 11,145093248929,111005536620
7,3,0 7 12,161161684407,118213116216
7,3,0 7 13,162854747315,118226181312
7,3,0 7 14,162860776259,118226181312
7,3,0 7 15,162860781720,118226181312
7,3,0 8 8,2745337537,1454186412
7,3,0 8 9,12286654751,7714266792
7,3,0 8 10,41634106978,29501973276
7,3,0 8 11,95689465974,72665295840
7,3,0 8 12,145093254390,111005536620
7,3,0 8 13,161161689868,118213116216
7,3,0 8 14,162854752776,118226181312
7,3,0 8 15,162860781720,118226181312
7,3,0 8 16,162860787181,118226181312
7,4,0 0 0 0,77648826,20113186
7,4,0 0 0 1,492269824,127793409
7,4,0 0 0 2,2808644162,789557170
7,4,0 0 0 3,11495647884,3576413481
7,4,0 0 0 4,29387498872,10055221711
7,4,0 0 0 5,45899204690,16381435698
7,4,0 0 0 6,50127422418,17170157016
7,4,0 0 0 7,50410152113,17170157016
7,4,0 0 0 8,50410654830,17170157016
7,4,0 0 1 1,774975222,246269552
7,4,0 0 1 2,4939159722,1606136434
7,4,0 0 1 3,26155350205,8990877568
7,4,0 0 1 4,94835792939,34686131679
7,4,0 0 1 5,209316118660,80228661367
7,4,0 0 1 6,288512786528,109898129046
7,4,0 0 1 7,303148048352,110686850364
7,4,0 0 1 8,303449590026,110686850364
7,4,0 0 1 9,303450092743,110686850364
7,4,0 0 2 2,6188925075,2365828863
7,4,0 0 2 3,37958314685,14914875579
7,4,0 0 2 4,182561263224,74692517550
7,4,0 0 2 5,585216761564,249079293909
7,4,0 0 2 6,1143798082924,495651184071
7,4,0 0 2 7,1441408977155,603941890050
7,4,0 0 2 8,1487519058295,604730611368
7,4,0 0 2 9,1487877399093,604730611368
7,4,0 0 2 10,1487877901810,604730611368
7,4,0 0 3 3,33811572299,14986007415
7,4,0 0 3 4,193199430442,88361734578
7,4,0 0 3 5,833324527672,393759726051
7,4,0 0 3 6,2366725337974,1146851180142
7,4,0 0 3 7,4168827269968,2016942799437
7,4,0 0 3 8,4931273186267,2277203164290
7,4,0 0 3 9,5031917512018,2277991885608
7,4,0 0 3 10,5032373978996,2277991885608
7,4,0 0 3 11,5032374481713,2277991885608
7,4,0 0 4 4,111715844107,52971880149
7,4,0 0 4 5,581436497178,289544877708
7,4,0 0 4 6,2240699711034,1157884517415
7,4,0 0 4 7,5691869626953,3002086811898
7,4,0 0 4 8,9201587151698,4793420439165
7,4,0 0 4 9,10455144562393,5188161434346
7,4,0 0 4 10,10598821845453,5188950155664
7,4,0 0 4 11,10599355332946,5188950155664
7,4,0 0 4 12,10599355835663,5188950155664
7,4,0 0 5 5,207524441105,86624466321
7,4,0 0 5 6,983359598198,459827233890
7,4,0 0 5 7,3477823670108,1760283980457
7,4,0 0 5 8,8226940658300,4340873017404
7,4,0 0 5 9,12669591012571,6638364522537
7,4,0 0 5 10,14132223891611,7072234697610
7,4,0 0 5 11,14287653521369,7073023418928
7,4,0 0 5 12,14288207795714,7073023418928
7,4,0 0 5 13,14288208298431,7073023418928
7,4,0 0 6 6,250499597994,87787171521
7,4,0 0 6 7,1126260790595,465699346686
7,4,0 0 6 8,3822823921563,1780992290133
7,4,0 0 6 9,8793688147771,4386700863720
7,4,0 0 6 10,13339399519767,6701246829585
7,4,0 0 6 11,14818290645024,7136358188778
7,4,0 0 6 12,14974143457833,7137146910096
7,4,0 0 6 13,14974698451940,7137146910096
7,4,0 0 6 14,14974698954657,7137146910096
7,4,0 0 7 7,252694559568,87787171521
7,4,0 0 7 8,1131028631326,465699346686
7,4,0 0 7 9,3832633308345,1780992290133
7,4,0 0 7 10,8808745358957,4386700863720
7,4,0 0 7 11,13356653123309,6701246829585
7,4,0 0 7 12,14835846618675,7136358188778
7,4,0 0 7 13,14991702964751,7137146910096
7,4,0 0 7 14,14992257964319,7137146910096
7,4,0 0 7 15,14992258467036,7137146910096
7,4,0 0 8 8,252724382089,87787171521
7,4,0 0 8 9,1131058453847,465699346686
7,4,0 0 8 10,3832663130866,1780992290133
7,4,0 0 8 11,8808775181478,4386700863720
7,4,0 0 8 12,13356682945830,6701246829585
7,4,0 0 8 13,14835876441196,7136358188778
7,4,0 0 8 14,14991732787272,7137146910096
7,4,0 0 8 15,14992287786840,7137146910096
7,4,0 0 8 16,14992288289557,7137146910096
7,4,0 1 1 1,492269824,225001628
7,4,0 1 1 2,3150352649,1451478830
7,4,0 1 1 3,17962052188,8635579888
7,4,0 1 1 4,72754850228,36786598096
7,4,0 1 1 5,182376358029,96162826522
7,4,0 1 1 6,279184429100,147086333224
7,4,0 1 1 7,302175139033,151270395612
7,4,0 1 1 8,303447842852,151270395612
7,4,0 1 1 9,303450092743,151270395612
7,4,0 1 2 2,4939159722,2540979673
7,4,0 1 2 3,31451701515,16417588794
7,4,0 1 2 4,164777347293,88472723830
7,4,0 1 2 5,587529192062,324859653478
7,4,0 1 2 6,1272086840802,714171527898
7,4,0 1 2 7,1725928911774,940020884380
7,4,0 1 2 8,1807062109892,944204946768
7,4,0 1 2 9,1808439890647,944204946768
7,4,0 1 2 10,1808442140538,944204946768
7,4,0 1 3 3,37958314685,21450095313
7,4,0 1 3 4,230900694459,132687320364
7,4,0 1 3 5,1092881082946,641277307967
7,4,0 1 3 6,3435744525366,2052092152333
7,4,0 1 3 7,6595412771009,3932451562504
7,4,0 1 3 8,8211173260735,4675566163240
7,4,0 1 3 9,8454879887418,4679750225628
7,4,0 1 3 10,8456550934759,4679750225628
7,4,0 1 3 11,8456553184650,4679750225628
7,4,0 1 4 4,193199430442,115834595096
7,4,0 1 4 5,1088324645979,668398567983
7,4,0 1 4 6,4606063717927,2887658715511
7,4,0 1 4 7,12826502858096,8137425873609
7,4,0 1 4 8,22237628161541,13920850801700
7,4,0 1 4 9,26085299317324,15506383423804
7,4,0 1 4 10,26579728200432,15510567486192
7,4,0 1 4 11,26581850071312,15510567486192
7,4,0 1 4 12,26581852321203,15510567486192
7,4,0 1 5 5,581436497178,339446340914
7,4,0 1 5 6,2977137161370,1832523070586
7,4,0 1 5 7,11275047703841,7196273647088
7,4,0 1 5 8,28175569550284,18282251044746
7,4,0 1 5 9,44997636773696,28696198664634
7,4,0 1 5 10,50870171262351,30866427104620
7,4,0 1 5 11,51529303826627,30870611167008
7,4,0 1 5 12,51531720004975,30870611167008
7,4,0 1 5 13,51531722254866,30870611167008
7,4,0 1 6 6,983359598198,464536641486
7,4,0 1 6 7,4589841668798,2464601394280
7,4,0 1 6 8,16038681608759,9427220489002
7,4,0 1 6 9,37629342920747,23225040675204
7,4,0 1 6 10,57688586008310,35486346771062
7,4,0 1 6 11,64266013786049,37793313861580
7,4,0 1 6 12,64962811451040,37797497923968
7,4,0 1 6 13,64965294134344,37797497923968
7,4,0 1 6 14,64965296384235,37797497923968
7,4,0 1 7 7,1126260790595,465699346686
7,4,0 1 7 8,5054638969472,2470473507076
7,4,0 1 7 9,17140527406658,9447928798678
7,4,0 1 7 10,39405681652730,23270868521520
7,4,0 1 7 11,59757475174870,35549229078110
7,4,0 1 7 12,66377247583379,37857437352748
7,4,0 1 7 13,67074773257060,37861621415136
7,4,0 1 7 14,67077257131263,37861621415136
7,4,0 1 7 15,67077259381154,37861621415136
7,4,0 1 8 8,1131028631326,465699346686
7,4,0 1 8 9,5061979689360,2470473507076
7,4,0 1 8 10,17152909672597,9447928798678
7,4,0 1 8 11,39423311743073,23270868521520
7,4,0 1 8 12,59777301657569,35549229078110
7,4,0 1 8 13,66397376436187,37857437352748
7,4,0 1 8 14,67094905643135,37861621415136
7,4,0 1 8 15,67097389522799,37861621415136
7,4,0 1 8 16,67097391772690,37861621415136
7,4,0 1 9 9,1131058453847,465699346686
7,4,0 1 9 10,5062009511881,2470473507076
7,4,0 1 9 11,17152939495118,9447928798678
7,4,0 1 9 12,39423341565594,23270868521520
7,4,0 1 9 13,59777331480090,35549229078110
7,4,0 1 9 14,66397406258708,37857437352748
7,4,0 1 9 15,67094935465656,37861621415136
7,4,0 1 9 16,67097419345320,37861621415136
7,4,0 1 9 17,67097421595211,37861621415136
7,4,0 2 2 2,2808644162,1683970659
7,4,0 2 2 3,17962052188,10902333586
7,4,0 2 2 4,99795613947,62516159403
7,4,0 2 2 5,389300578085,252193743135
7,4,0 2 2 6,935746683649,619860911435
7,4,0 2 2 7,1384958992873,900247449538
7,4,0 2 2 8,1483520291887,916248723552
7,4,0 2 2 9,1487870277912,916248723552
7,4,0 2 2 10,1487877901810,916248723552
7,4,0 2 3 3,26155350205,17239679418
7,4,0 2 3 4,164777347293,109959329676
7,4,0 2 3 5,841325388637,571942233147
7,4,0 2 3 6,2906715458075,2009942737444
7,4,0 2 3 7,6106997810468,4232037837401
7,4,0 2 3 8,8107533325704,5393750383198
7,4,0 2 3 9,8451751757098,5409751657212
7,4,0 2 3 10,8456545560752,5409751657212
7,4,0 2 3 11,8456553184650,5409751657212
7,4,0 2 4 4,182561263224,127472748337
7,4,0 2 4 5,1092881082946,773857936022
7,4,0 2 4 6,5046827828874,3623723866246
7,4,0 2 4 7,15444240656580,11190467035147
7,4,0 2 4 8,28978390552714,20777099255931
7,4,0 2 4 9,35576301690617,24236094155182
7,4,0 2 4 10,36540927002573,24252095429196
7,4,0 2 4 11,36546839419549,24252095429196
7,4,0 2 4 12,36546847043447,24252095429196
7,4,0 2 5 5,833324527672,590551342364
7,4,0 2 5 6,4606063717927,3346275218331
7,4,0 2 5 7,19051846777866,14091876777793
7,4,0 2 5 8,51875295259628,38653792904952
7,4,0 2 5 9,88410002644600,64680173052401
7,4,0 2 5 10,102857473340893,71349524126062
7,4,0 2 5 11,104665145768956,71365525400076
7,4,0 2 5 12,104672572928668,71365525400076
7,4,0 2 5 13,104672580552566,71365525400076
7,4,0 2 6 6,2240699711034,1459561875461
7,4,0 2 6 7,11275047703841,7824256650191
7,4,0 2 6 8,41998887663698,30404231150762
7,4,0 2 6 9,103451916328637,76314190886649
7,4,0 2 6 10,163540742447926,118543548558243
7,4,0 2 6 11,184139256361605,127024588958890
7,4,0 2 6 12,186412362590291,127040590232904
7,4,0 2 6 13,186420620012130,127040590232904
7,4,0 2 6 14,186420627636028,127040590232904
7,4,0 2 7 7,3477823670108,1779829584933
7,4,0 2 7 8,16038681608759,9442056685882
7,4,0 2 7 9,55515191162288,36111376624333
7,4,0 2 7 10,129412963511204,88949868017244
7,4,0 2 7 11,197717695541923,135889429756157
7,4,0 2 7 12,220056474605969,144715560073426
7,4,0 2 7 13,222418767608579,144731561347440
7,4,0 2 7 14,222427182272420,144731561347440
7,4,0 2 7 15,222427189896318,144731561347440
7,4,0 2 8 8,3822823921563,1780992290133
7,4,0 2 8 9,17140527406658,9447928798678
7,4,0 2 8 10,58106367079893,36132084934009
7,4,0 2 8 11,133565785679017,88995695863560
7,4,0 2 8 12,202534371871749,135952312063205
7,4,0 2 8 13,224966611729044,144779683564594
7,4,0 2 8 14,227330230044921,144795684838608
7,4,0 2 8 15,227338646822852,144795684838608
7,4,0 2 8 16,227338654446750,144795684838608
7,4,0 2 9 9,3832633308345,1780992290133
7,4,0 2 9 10,17152909672597,9447928798678
7,4,0 2 9 11,58123790891883,36132084934009
7,4,0 2 9 12,133588457315411,88995695863560
7,4,0 2 9 13,202559239900499,135952312063205
7,4,0 2 9 14,224991782127903,144779683564594
7,4,0 2 9 15,227355403977047,144795684838608
7,4,0 2 9 16,227363820760439,144795684838608
7,4,0 2 9 17,227363828384337,144795684838608
7,4,0 2 10 10,3832663130866,1780992290133
7,4,0 2 10 11,17152939495118,9447928798678
7,4,0 2 10 12,58123820714404,36132084934009
7,4,0 2 10 13,133588487137932,88995695863560
7,4,0 2 10 14,202559269723020,135952312063205
7,4,0 2 10 15,224991811950424,144779683564594
7,4,0 2 10 16,227355433799568,144795684838608
7,4,0 2 10 17,227363850582960,144795684838608
7,4,0 2 10 18,227363858206858,144795684838608
7,4,0 3 3 3,11495647884,7360590841
7,4,0 3 3 4,72754850228,47547471903
7,4,0 3 3 5,389300578085,264151652076
7,4,0 3 3 6,1447752817866,1019067300600
7,4,0 3 3 7,3316093184928,2384445874612
7,4,0 3 3 8,4732806063363,3324775199964
7,4,0 3 3 9,5022245495773,3364187387724
7,4,0 3 3 10,5032356959379,3364187387724
7,4,0 3 3 11,5032374481713,3364187387724
7,4,0 3 4 4,94835792939,68456352086
7,4,0 3 4 5,587529192062,430783102167
7,4,0 3 4 6,2906715458075,2173113489759
7,4,0 3 4 7,9687310836984,7359797509447
7,4,0 3 4 8,19707186369495,14957870203834
7,4,0 3 4 9,25595151233499,18588557221560
7,4,0 3 4 10,26570484624266,18627969409320
7,4,0 3 4 11,26581834798869,18627969409320
7,4,0 3 4 12,26581852321203,18627969409320
7,4,0 3 5 5,585216761564,447198206914
7,4,0 3 5 6,3435744525366,2669022502744
7,4,0 3 5 7,15444240656580,12167764876614
7,4,0 3 5 8,45956237944174,36480181137526
7,4,0 3 5 9,84286224511843,66009850847044
7,4,0 3 5 10,102129303168121,75884194255368
7,4,0 3 5 11,104658412806770,75923606443128
7,4,0 3 5 12,104672563030232,75923606443128
7,4,0 3 5 13,104672580552566,75923606443128
7,4,0 3 6 6,2366725337974,1801865535872
7,4,0 3 6 7,12826502858096,10066980109178
7,4,0 3 6 8,51875295259628,41558798564574
7,4,0 3 6 9,138264737622806,111606885927534
7,4,0 3 6 10,231930343288314,183555917436444
7,4,0 3 6 11,267904347609658,201057716895312
7,4,0 3 6 12,272299157206346,201097129083072
7,4,0 3 6 13,272316657111325,201097129083072
7,4,0 3 6 14,272316674633659,201097129083072
7,4,0 3 7 7,5691869626953,3849767020148
7,4,0 3 7 8,28175569550284,20558820366436
7,4,0 3 7 9,103451916328637,79429627766056
7,4,0 3 7 10,251886266180232,198026698606752
7,4,0 3 7 11,395115842644653,305795680740952
7,4,0 3 7 12,443593179317076,326961695594880
7,4,0 3 7 13,448879478237858,327001107782640
7,4,0 3 7 14,448898566038749,327001107782640
7,4,0 3 7 15,448898583561083,327001107782640
7,4,0 3 8 8,8226940658300,4385538158520
7,4,0 3 8 9,37629342920747,23264996408724
7,4,0 3 8 10,129412963511204,88974987553884
7,4,0 3 8 11,300366319296920,219156410184084
7,4,0 3 8 12,457832300880711,334796582305152
7,4,0 3 8 13,509243010618569,356537736303792
7,4,0 3 8 14,514673474193679,356577148491552
7,4,0 3 8 15,514692815769900,356577148491552
7,4,0 3 8 16,514692833292234,356577148491552
7,4,0 3 9 9,8793688147771,4386700863720
7,4,0 3 9 10,39405681652730,23270868521520
7,4,0 3 9 11,133565785679017,88995695863560
7,4,0 3 9 12,307004239524237,219202238030400
7,4,0 3 9 13,465520571146985,334859464612200
7,4,0 3 9 14,517077949293808,356601859794960
7,4,0 3 9 15,522510359925893,356641271982720
7,4,0 3 9 16,522529704577168,356641271982720
7,4,0 3 9 17,522529722099502,356641271982720
7,4,0 3 10 10,8808745358957,4386700863720
7,4,0 3 10 11,39423311743073,23270868521520
7,4,0 3 10 12,133588457315411,88995695863560
7,4,0 3 10 13,307032158985035,219202238030400
7,4,0 3 10 14,465550687000139,334859464612200
7,4,0 3 10 15,517108367517071,356601859794960
7,4,0 3 10 16,522540781682423,356641271982720
7,4,0 3 10 17,522560126339159,356641271982720
7,4,0 3 10 18,522560143861493,356641271982720
7,4,0 3 11 11,8808775181478,4386700863720
7,4,0 3 11 12,39423341565594,23270868521520
7,4,0 3 11 13,133588487137932,88995695863560
7,4,0 3 11 14,307032188807556,219202238030400
7,4,0 3 11 15,465550716822660,334859464612200
7,4,0 3 11 16,517108397339592,356601859794960
7,4,0 3 11 17,522540811504944,356641271982720
7,4,0 3 11 18,522560156161680,356641271982720
7,4,0 3 11 19,522560173684014,356641271982720
7,4,0 4 4 4,29387498872,15472796955
7,4,0 4 4 5,182376358029,99766373916
7,4,0 4 4 6,935746683649,545987623564
7,4,0 4 4 7,3316093184928,2061732477804
7,4,0 4 4 8,7264355189724,4709470542129
7,4,0 4 4 9,10045905114201,6434861158694
7,4,0 4 4 10,10583818424784,6495068318124
7,4,0 4 4 11,10599329266673,6495068318124
7,4,0 4 4 12,10599355835663,6495068318124
7,4,0 4 5 5,209316118660,137076495383
7,4,0 4 5 6,1272086840802,856342370091
7,4,0 4 5 7,6106997810468,4252203433827
7,4,0 4 5 8,19707186369495,14126128195680
7,4,0 4 5 9,39008786789906,28179097674473
7,4,0 4 5 10,49783725579799,34558344288290
7,4,0 4 5 11,51514032134053,34618551447720
7,4,0 4 5 12,51531695685876,34618551447720
7,4,0 4 5 13,51531722254866,34618551447720
7,4,0 4 6 6,1143798082924,837061756167
7,4,0 4 6 7,6595412771009,4948138300913
7,4,0 4 6 8,28978390552714,22224301487141
7,4,0 4 6 9,84286224511843,65536563440082
7,4,0 4 6 10,151839119168233,116882295026617
7,4,0 4 6 11,182198861210790,133296733678382
7,4,0 4 6 12,186398489503693,133356940837812
7,4,0 4 6 13,186420601067038,133356940837812
7,4,0 4 6 14,186420627636028,133356940837812
7,4,0 4 7 7,4168827269968,3106293584826
7,4,0 4 7 8,22237628161541,17218054406867
7,4,0 4 7 9,88410002644600,70283162554463
7,4,0 4 7 10,231930343288314,186464303661546
7,4,0 4 7 11,384558200419717,303621289555153
7,4,0 4 7 12,441977138287975,331261261341470
7,4,0 4 7 13,448871609978341,331321468500900
7,4,0 4 7 14,448898556992093,331321468500900
7,4,0 4 7 15,448898583561083,331321468500900
7,4,0 4 8 8,9201587151698,6071654525913
7,4,0 4 8 9,44997636773696,32369219715653
7,4,0 4 8 10,163540742447926,124735954549388
7,4,0 4 8 11,395115842644653,310031806259919
7,4,0 4 8 12,616750791101498,477465666888403
7,4,0 4 8 13,691221417251504,510004664438066
7,4,0 4 8 14,699287947857359,510064871597496
7,4,0 4 8 15,699316980484445,510064871597496
7,4,0 4 8 16,699317007053435,510064871597496
7,4,0 4 9 9,12669591012571,6700084124385
7,4,0 4 9 10,57688586008310,35543356965314
7,4,0 4 9 11,197717695541923,135931603753529
7,4,0 4 9 12,457832300880711,334813636765884
7,4,0 4 9 13,696978505624422,511477793773177
7,4,0 4 9 14,774985808693044,544690843080362
7,4,0 4 9 15,783220728713710,544751050239792
7,4,0 4 9 16,783250057395959,544751050239792
7,4,0 4 9 17,783250083964949,544751050239792
7,4,0 4 10 10,13339399519767,6701246829585
7,4,0 4 10 11,59757475174870,35549229078110
7,4,0 4 10 12,202534371871749,135952312063205
7,4,0 4 10 13,465520571146985,334859464612200
7,4,0 4 10 14,705878887552069,511540676080225
7,4,0 4 10 15,784055128219980,544754966571530
7,4,0 4 10 16,792292255518433,544815173730960
7,4,0 4 10 17,792321587677932,544815173730960
7,4,0 4 10 18,792321614246922,544815173730960
7,4,0 4 11 11,13356653123309,6701246829585
7,4,0 4 11 12,59777301657569,35549229078110
7,4,0 4 11 13,202559239900499,135952312063205
7,4,0 4 11 14,465550687000139,334859464612200
7,4,0 4 11 15,705911199797579,511540676080225
7,4,0 4 11 16,784087742835599,544754966571530
7,4,0 4 11 17,792324873667319,544815173730960
7,4,0 4 11 18,792354205832279,544815173730960
7,4,0 4 11 19,792354232401269,544815173730960
7,4,0 4 12 12,13356682945830,6701246829585
7,4,0 4 12 13,59777331480090,35549229078110
7,4,0 4 12 14,202559269723020,135952312063205
7,4,0 4 12 15,465550716822660,334859464612200
7,4,0 4 12 16,705911229620100,511540676080225
7,4,0 4 12 17,784087772658120,544754966571530
7,4,0 4 12 18,792324903489840,544815173730960
7,4,0 4 12 19,792354235654800,544815173730960
7,4,0 4 12 20,792354262223790,544815173730960
7,4,0 5 5 5,45899204690,17167082814
7,4,0 5 5 6,279184429100,110667071649
7,4,0 5 5 7,1384958992873,604624221623
7,4,0 5 5 8,4732806063363,2277600233924
7,4,0 5 5 9,10045905114201,5188081849030
7,4,0 5 5 10,13604425897804,7071867799972
7,4,0 5 5 11,14270825793909,7135984204896
7,4,0 5 5 12,14288178787043,7135984204896
7,4,0 5 5 13,14288208298431,7135984204896
7,4,0 5 6 6,288512786528,151244690689
7,4,0 5 6 7,1725928911774,944045831684
7,4,0 5 6 8,8107533325704,4678975985514
7,4,0 5 6 9,25595151233499,15508060532038
7,4,0 5 6 10,49783725579799,30865737573074
7,4,0 5 6 11,62879804538862,37791632897416
7,4,0 5 6 12,64945388358545,37855749302340
7,4,0 5 6 13,64965266872847,37855749302340
7,4,0 5 6 14,64965296384235,37855749302340
7,4,0 5 7 7,1441408977155,916105340562
7,4,0 5 7 8,8211173260735,5408915840224
7,4,0 5 7 9,35576301690617,24248423966617
7,4,0 5 7 10,102129303168121,71354972149577
7,4,0 5 7 11,182198861210790,127022199566908
7,4,0 5 7 12,217568068236052,144710860124008
7,4,0 5 7 13,222402295726953,144774976528932
7,4,0 5 7 14,222427160384930,144774976528932
7,4,0 5 7 15,222427189896318,144774976528932
7,4,0 5 8 8,4931273186267,3363720537311
7,4,0 5 8 9,26085299317324,18625417186111
7,4,0 5 8 10,102857473340893,75913396516038
7,4,0 5 8 11,267904347609658,201070642914156
7,4,0 5 8 12,441977138287975,326958790632502
7,4,0 5 8 13,506919141808142,356531327731480
7,4,0 5 8 14,514662719963140,356595444136404
7,4,0 5 8 15,514692803780846,356595444136404
7,4,0 5 8 16,514692833292234,356595444136404
7,4,0 5 9 9,10455144562393,6494302102306
7,4,0 5 9 10,50870171262351,34614481046847
7,4,0 5 9 11,184139256361605,133341340397013
7,4,0 5 9 12,443593179317076,331282943363955
7,4,0 5 9 13,691221417251504,510005881597636
7,4,0 5 9 14,774242639334901,544688175018988
7,4,0 5 9 15,783217779674061,544752291423912
7,4,0 5 9 16,783250054453561,544752291423912
7,4,0 5 9 17,783250083964949,544752291423912
7,4,0 5 10 10,14132223891611,7135195483578
7,4,0 5 10 11,64266013786049,37851565239952
7,4,0 5 10 12,220056474605969,144758975254918
7,4,0 5 10 13,509243010618569,356556031948644
7,4,0 5 10 14,774985808693044,544692084264482
7,4,0 5 10 15,861647752025909,580061734492036
7,4,0 5 10 16,870794861989976,580125850896960
7,4,0 5 10 17,870827439024248,580125850896960
7,4,0 5 10 18,870827468535636,580125850896960
7,4,0 5 11 11,14818290645024,7136358188778
7,4,0 5 11 12,66377247583379,37857437352748
7,4,0 5 11 13,224966611729044,144779683564594
7,4,0 5 11 14,517077949293808,356601859794960
7,4,0 5 11 15,784055128219980,544754966571530
7,4,0 5 11 16,870889074878295,580125857983204
7,4,0 5 11 17,880038427943892,580189974388128
7,4,0 5 11 18,880071008510783,580189974388128
7,4,0 5 11 19,880071038022171,580189974388128
7,4,0 5 12 12,14835846618675,7136358188778
7,4,0 5 12 13,66397376436187,37857437352748
7,4,0 5 12 14,224991782127903,144779683564594
7,4,0 5 12 15,517108367517071,356601859794960
7,4,0 5 12 16,784087742835599,544754966571530
7,4,0 5 12 17,870921991864023,580125857983204
7,4,0 5 12 18,880071348462887,580189974388128
7,4,0 5 12 19,880103929035239,580189974388128
7,4,0 5 12 20,880103958546627,580189974388128
7,4,0 5 13 13,14835876441196,7136358188778
7,4,0 5 13 14,66397406258708,37857437352748
7,4,0 5 13 15,224991811950424,144779683564594
7,4,0 5 13 16,517108397339592,356601859794960
7,4,0 5 13 17,784087772658120,544754966571530
7,4,0 5 13 18,870922021686544,580125857983204
7,4,0 5 13 19,880071378285408,580189974388128
7,4,0 5 13 20,880103958857760,580189974388128
7,4,0 5 13 21,880103988369148,580189974388128
7,4,0 6 6 6,50127422418,17170157016
7,4,0 6 6 7,302175139033,110686850364
7,4,0 6 6 8,1483520291887,604730611368
7,4,0 6 6 9,5022245495773,2277991885608
7,4,0 6 6 10,10583818424784,5188950155664
7,4,0 6 6 11,14270825793909,7073023418928
7,4,0 6 6 12,14957110595559,7137146910096
7,4,0 6 6 13,14974669133241,7137146910096
7,4,0 6 6 14,14974698954657,7137146910096
7,4,0 6 7 7,303148048352,151270395612
7,4,0 6 7 8,1807062109892,944204946768
7,4,0 6 7 9,8451751757098,4679750225628
7,4,0 6 7 10,26570484624266,15510567486192
7,4,0 6 7 11,51514032134053,30870611167008
7,4,0 6 7 12,64945388358545,37797497923968
7,4,0 6 7 13,67057098228059,37861621415136
7,4,0 6 7 14,67077229559738,37861621415136
7,4,0 6 7 15,67077259381154,37861621415136
7,4,0 6 8 8,1487519058295,916248723552
7,4,0 6 8 9,8454879887418,5409751657212
7,4,0 6 8 10,36540927002573,24252095429196
7,4,0 6 8 11,104658412806770,71365525400076
7,4,0 6 8 12,186398489503693,127040590232904
7,4,0 6 8 13,222402295726953,144731561347440
7,4,0 6 8 14,227313451846893,144795684838608
7,4,0 6 8 15,227338624625334,144795684838608
7,4,0 6 8 16,227338654446750,144795684838608
7,4,0 6 9 9,5031917512018,3364187387724
7,4,0 6 9 10,26579728200432,18627969409320
7,4,0 6 9 11,104665145768956,75923606443128
7,4,0 6 9 12,272299157206346,201097129083072
7,4,0 6 9 13,448871609978341,327001107782640
7,4,0 6 9 14,514662719963140,356577148491552
7,4,0 6 9 15,522499271726265,356641271982720
7,4,0 6 9 16,522529692278086,356641271982720
7,4,0 6 9 17,522529722099502,356641271982720
7,4,0 6 10 10,10598821845453,6495068318124
7,4,0 6 10 11,51529303826627,34618551447720
7,4,0 6 10 12,186412362590291,133356940837812
7,4,0 6 10 13,448879478237858,331321468500900
7,4,0 6 10 14,699287947857359,510064871597496
7,4,0 6 10 15,783217779674061,544751050239792
7,4,0 6 10 16,792288967490888,544815173730960
7,4,0 6 10 17,792321584425506,544815173730960
7,4,0 6 10 18,792321614246922,544815173730960
7,4,0 6 11 11,14287653521369,7135984204896
7,4,0 6 11 12,64962811451040,37855749302340
7,4,0 6 11 13,222418767608579,144774976528932
7,4,0 6 11 14,514673474193679,356595444136404
7,4,0 6 11 15,783220728713710,544752291423912
7,4,0 6 11 16,870794861989976,580125850896960
7,4,0 6 11 17,880038088896218,580189974388128
7,4,0 6 11 18,880071008200755,580189974388128
7,4,0 6 11 19,880071038022171,580189974388128
7,4,0 6 12 12,14974143457833,7137146910096
7,4,0 6 12 13,67074773257060,37861621415136
7,4,0 6 12 14,227330230044921,144795684838608
7,4,0 6 12 15,522510359925893,356641271982720
7,4,0 6 12 16,792292255518433,544815173730960
7,4,0 6 12 17,880038427943892,580189974388128
7,4,0 6 12 18,889283898370273,580254097879296
7,4,0 6 12 19,889316821208076,580254097879296
7,4,0 6 12 20,889316851029492,580254097879296
7,4,0 6 13 13,14991702964751,7137146910096
7,4,0 6 13 14,67094905643135,37861621415136
7,4,0 6 13 15,227355403977047,144795684838608
7,4,0 6 13 16,522540781682423,356641271982720
7,4,0 6 13 17,792324873667319,544815173730960
7,4,0 6 13 18,880071348462887,580189974388128
7,4,0 6 13 19,889316822422535,580254097879296
7,4,0 6 13 20,889349745265799,580254097879296
7,4,0 6 13 21,889349775087215,580254097879296
7,4,0 6 14 14,14991732787272,7137146910096
7,4,0 6 14 15,67094935465656,37861621415136
7,4,0 6 14 16,227355433799568,144795684838608
7,4,0 6 14 17,522540811504944,356641271982720
7,4,0 6 14 18,792324903489840,544815173730960
7,4,0 6 14 19,880071378285408,580189974388128
7,4,0 6 14 20,889316852245056,580254097879296
7,4,0 6 14 21,889349775088320,580254097879296
7,4,0 6 14 22,889349804909736,580254097879296
7,4,0 7 7 7,50410152113,17170157016
7,4,0 7 7 8,303447842852,110686850364
7,4,0 7 7 9,1487870277912,604730611368
7,4,0 7 7 10,5032356959379,2277991885608
7,4,0 7 7 11,10599329266673,5188950155664
7,4,0 7 7 12,14288178787043,7073023418928
7,4,0 7 7 13,14974669133241,7137146910096
7,4,0 7 7 14,14992228644516,7137146910096
7,4,0 7 7 15,14992258467036,7137146910096
7,4,0 7 8 8,303449590026,151270395612
7,4,0 7 8 9,1808439890647,944204946768
7,4,0 7 8 10,8456545560752,4679750225628
7,4,0 7 8 11,26581834798869,15510567486192
7,4,0 7 8 12,51531695685876,30870611167008
7,4,0 7 8 13,64965266872847,37797497923968
7,4,0 7 8 14,67077229559738,37861621415136
7,4,0 7 8 15,67097361950170,37861621415136
7,4,0 7 8 16,67097391772690,37861621415136
7,4,0 7 9 9,1487877399093,916248723552
7,4,0 7 9 10,8456550934759,5409751657212
7,4,0 7 9 11,36546839419549,24252095429196
7,4,0 7 9 12,104672563030232,71365525400076
7,4,0 7 9 13,186420601067038,127040590232904
7,4,0 7 9 14,222427160384930,144731561347440
7,4,0 7 9 15,227338624625334,144795684838608
7,4,0 7 9 16,227363798561817,144795684838608
7,4,0 7 9 17,227363828384337,144795684838608
7,4,0 7 10 10,5032373978996,3364187387724
7,4,0 7 10 11,26581850071312,18627969409320
7,4,0 7 10 12,104672572928668,75923606443128
7,4,0 7 10 13,272316657111325,201097129083072
7,4,0 7 10 14,448898556992093,327001107782640
7,4,0 7 10 15,514692803780846,356577148491552
7,4,0 7 10 16,522529692278086,356641271982720
7,4,0 7 10 17,522560114038973,356641271982720
7,4,0 7 10 18,522560143861493,356641271982720
7,4,0 7 11 11,10599355332946,6495068318124
7,4,0 7 11 12,51531720004975,34618551447720
7,4,0 7 11 13,186420620012130,133356940837812
7,4,0 7 11 14,448898566038749,331321468500900
7,4,0 7 11 15,699316980484445,510064871597496
7,4,0 7 11 16,783250054453561,544751050239792
7,4,0 7 11 17,792321584425506,544815173730960
7,4,0 7 11 18,792354202578749,544815173730960
7,4,0 7 11 19,792354232401269,544815173730960
7,4,0 7 12 12,14288207795714,7135984204896
7,4,0 7 12 13,64965294134344,37855749302340
7,4,0 7 12 14,222427182272420,144774976528932
7,4,0 7 12 15,514692815769900,356595444136404
7,4,0 7 12 16,783250057395959,544752291423912
7,4,0 7 12 17,870827439024248,580125850896960
7,4,0 7 12 18,880071008200755,580189974388128
7,4,0 7 12 19,880103928724107,580189974388128
7,4,0 7 12 20,880103958546627,580189974388128
7,4,0 7 13 13,14974698451940,7137146910096
7,4,0 7 13 14,67077257131263,37861621415136
7,4,0 7 13 15,227338646822852,144795684838608
7,4,0 7 13 16,522529704577168,356641271982720
7,4,0 7 13 17,792321587677932,544815173730960
7,4,0 7 13 18,880071008510783,580189974388128
7,4,0 7 13 19,889316821208076,580254097879296
7,4,0 7 13 20,889349745264695,580254097879296
7,4,0 7 13 21,889349775087215,580254097879296
7,4,0 7 14 14,14992257964319,7137146910096
7,4,0 7 14 15,67097389522799,37861621415136
7,4,0 7 14 16,227363820760439,144795684838608
7,4,0 7 14 17,522560126339159,356641271982720
7,4,0 7 14 18,792354205832279,544815173730960
7,4,0 7 14 19,880103929035239,580189974388128
7,4,0 7 14 20,889349745265799,580254097879296
7,4,0 7 14 21,889382669327879,580254097879296
7,4,0 7 14 22,889382699150399,580254097879296
7,4,0 7 15 15,14992287786840,7137146910096
7,4,0 7 15 16,67097419345320,37861621415136
7,4,0 7 15 17,227363850582960,144795684838608
7,4,0 7 15 18,522560156161680,356641271982720
7,4,0 7 15 19,792354235654800,544815173730960
7,4,0 7 15 20,880103958857760,580189974388128
7,4,0 7 15 21,889349775088320,580254097879296
7,4,0 7 15 22,889382699150400,580254097879296
7,4,0 7 15 23,889382728972920,580254097879296
7,4,0 8 8 8,50410654830,17170157016
7,4,0 8 8 9,303450092743,110686850364
7,4,0 8 8 10,1487877901810,604730611368
7,4,0 8 8 11,5032374481713,2277991885608
7,4,0 8 8 12,10599355835663,5188950155664
7,4,0 8 8 13,14288208298431,7073023418928
7,4,0 8 8 14,14974698954657,7137146910096
7,4,0 8 8 15,14992258467036,7137146910096
7,4,0 8 8 16,14992288289557,7137146910096
7,4,0 8 9 9,303450092743,151270395612
7,4,0 8 9 10,1808442140538,944204946768
7,4,0 8 9 11,8456553184650,4679750225628
7,4,0 8 9 12,26581852321203,15510567486192
7,4,0 8 9 13,51531722254866,30870611167008
7,4,0 8 9 14,64965296384235,37797497923968
7,4,0 8 9 15,67077259381154,37861621415136
7,4,0 8 9 16,67097391772690,37861621415136
7,4,0 8 9 17,67097421595211,37861621415136
7,4,0 8 10 10,1487877901810,916248723552
7,4,0 8 10 11,8456553184650,5409751657212
7,4,0 8 10 12,36546847043447,24252095429196
7,4,0 8 10 13,104672580552566,71365525400076
7,4,0 8 10 14,186420627636028,127040590232904
7,4,0 8 10 15,222427189896318,144731561347440
7,4,0 8 10 16,227338654446750,144795684838608
7,4,0 8 10 17,227363828384337,144795684838608
7,4,0 8 10 18,227363858206858,144795684838608
7,4,0 8 11 11,5032374481713,3364187387724
7,4,0 8 11 12,26581852321203,18627969409320
7,4,0 8 11 13,104672580552566,75923606443128
7,4,0 8 11 14,272316674633659,201097129083072
7,4,0 8 11 15,448898583561083,327001107782640
7,4,0 8 11 16,514692833292234,356577148491552
7,4,0 8 11 17,522529722099502,356641271982720
7,4,0 8 11 18,522560143861493,356641271982720
7,4,0 8 11 19,522560173684014,356641271982720
7,4,0 8 12 12,10599355835663,6495068318124
7,4,0 8 12 13,51531722254866,34618551447720
7,4,0 8 12 14,186420627636028,133356940837812
7,4,0 8 12 15,448898583561083,331321468500900
7,4,0 8 12 16,699317007053435,510064871597496
7,4,0 8 12 17,783250083964949,544751050239792
7,4,0 8 12 18,792321614246922,544815173730960
7,4,0 8 12 19,792354232401269,544815173730960
7,4,0 8 12 20,792354262223790,544815173730960
7,4,0 8 13 13,14288208298431,7135984204896
7,4,0 8 13 14,64965296384235,37855749302340
7,4,0 8 13 15,222427189896318,144774976528932
7,4,0 8 13 16,514692833292234,356595444136404
7,4,0 8 13 17,783250083964949,544752291423912
7,4,0 8 13 18,870827468535636,580125850896960
7,4,0 8 13 19,880071038022171,580189974388128
7,4,0 8 13 20,880103958546627,580189974388128
7,4,0 8 13 21,880103988369148,580189974388128
7,4,0 8 14 14,14974698954657,7137146910096
7,4,0 8 14 15,67077259381154,37861621415136
7,4,0 8 14 16,227338654446750,144795684838608
7,4,0 8 14 17,522529722099502,356641271982720
7,4,0 8 14 18,792321614246922,544815173730960
7,4,0 8 14 19,880071038022171,580189974388128
7,4,0 8 14 20,889316851029492,580254097879296
7,4,0 8 14 21,889349775087215,580254097879296
7,4,0 8 14 22,889349804909736,580254097879296
7,4,0 8 15 15,14992258467036,7137146910096
7,4,0 8 15 16,67097391772690,37861621415136
7,4,0 8 15 17,227363828384337,144795684838608
7,4,0 8 15 18,522560143861493,356641271982720
7,4,0 8 15 19,792354232401269,544815173730960
7,4,0 8 15 20,880103958546627,580189974388128
7,4,0 8 15 21,889349775087215,580254097879296
7,4,0 8 15 22,889382699150399,580254097879296
7,4,0 8 15 23,889382728972920,580254097879296
7,4,0 8 16 16,14992288289557,7137146910096
7,4,0 8 16 17,67097421595211,37861621415136
7,4,0 8 16 18,227363858206858,144795684838608
7,4,0 8 16 19,522560173684014,356641271982720
7,4,0 8 16 20,792354262223790,544815173730960
7,4,0 8 16 21,880103988369148,580189974388128
7,4,0 8 16 22,889349804909736,580254097879296
7,4,0 8 16 23,889382728972920,580254097879296
7,4,0 8 16 24,889382758795441,580254097879296
8,1,0,100709,95248
8,2,0 0,27655902,18009389
8,2,0 1,184808613,138881518
8,2,0 2,942661935,785258703
8,2,0 3,3250327668,2896866486
8,2,0 4,6967469900,6420369691
8,2,0 5,9598872514,8815424699
8,2,0 6,10112386124,9072134486
8,2,0 7,10142291760,9072181504
8,2,0 8,10142302680,9072181504
8,2,0 9,10142302681,9072181504
8,3,0 0 0,906718294,383205752
8,3,0 0 1,8252570784,3662597128
8,3,0 0 2,62982294078,30580765526
8,3,0 0 3,338950682673,181348447580
8,3,0 0 4,1134691433949,663502280814
8,3,0 0 5,2196682566165,1363914481076
8,3,0 0 6,2727769136177,1710879913008
8,3,0 0 7,2784638716865,1715358283472
8,3,0 0 8,2785198133809,1715358283472
8,3,0 0 9,2785198234518,1715358283472
8,3,0 1 1,8252570784,4970902370
8,3,0 1 2,75132420793,46718946567
8,3,0 1 3,555371481610,362140824375
8,3,0 1 4,2821141566256,1932153479839
8,3,0 1 5,8735604295737,6249331000510
8,3,0 1 6,15622757493041,11423834446016
8,3,0 1 7,18356272074916,13223708456000
8,3,0 1 8,18611294813842,13228186826464
8,3,0 1 9,18611890505908,13228186826464
8,3,0 1 10,18611890606617,13228186826464
8,3,0 2 2,62982294078,46361405169
8,3,0 2 3,555371481610,418576967530
8,3,0 2 4,3846512477685,2981153814052
8,3,0 2 5,17955801653326,14290321996647
8,3,0 2 6,50576063738112,41119433363898
8,3,0 2 7,83671598252185,68221177692640
8,3,0 2 8,94070540731827,74789842572880
8,3,0 2 9,94933833695884,74794320943344
8,3,0 2 10,94934540711206,74794320943344
8,3,0 2 11,94934540811915,74794320943344
8,3,0 3 3,338950682673,278490946426
8,3,0 3 4,2821141566256,2369749880295
8,3,0 3 5,17955801653326,15385622606083
8,3,0 3 6,76111501597796,66270133443586
8,3,0 3 7,194286049114718,170802374320602
8,3,0 3 8,298954345362027,260698488669916
8,3,0 3 9,325417994150969,275916260688064
8,3,0 3 10,327336349000259,275920739058528
8,3,0 3 11,327337249015903,275920739058528
8,3,0 3 12,327337249116612,275920739058528
8,3,0 4 4,1134691433949,951535117573
8,3,0 4 5,8735604295737,7590394871343
8,3,0 4 6,50576063738112,45059286806432
8,3,0 4 7,194286049114718,175909949817588
8,3,0 4 8,452786867192981,412449444016129
8,3,0 4 9,655361901378773,589102951764774
8,3,0 4 10,698913269851718,611522893957904
8,3,0 4 11,701685869914480,611527372328368
8,3,0 4 12,701686926058391,611527372328368
8,3,0 4 13,701686926159100,611527372328368
8,3,0 5 5,2196682566165,1636976140157
8,3,0 5 6,15622757493041,12652990169082
8,3,0 5 7,83671598252185,71788698162923
8,3,0 5 8,298954345362027,265939924602724
8,3,0 5 9,655361901378773,591962100776982
8,3,0 5 10,912822213165897,815337833220188
8,3,0 5 11,963696876137400,839647093359888
8,3,0 5 12,966691755239050,839651571730352
8,3,0 5 13,966692851911717,839651571730352
8,3,0 5 14,966692852012426,839651571730352
8,3,0 6 6,2727769136177,1715343928386
8,3,0 6 7,18356272074916,13228081484720
8,3,0 6 8,94070540731827,74793770501650
8,3,0 6 9,325417994150969,275918911241588
8,3,0 6 10,698913269851718,611523789382360
8,3,0 6 11,963696876137400,839647119313824
8,3,0 6 12,1015395463492508,864098187152064
8,3,0 6 13,1018407194324940,864102665522528
8,3,0 6 14,1018408294061207,864102665522528
8,3,0 6 15,1018408294161916,864102665522528
8,3,0 7 7,2784638716865,1715358283472
8,3,0 7 8,18611294813842,13228186826464
8,3,0 7 9,94933833695884,74794320943344
8,3,0 7 10,327336349000259,275920739058528
8,3,0 7 11,701685869914480,611527372328368
8,3,0 7 12,966691755239050,839651571730352
8,3,0 7 13,1018407194324940,864102665522528
8,3,0 7 14,1021418961014852,864107143892992
8,3,0 7 15,1021420060757131,864107143892992
8,3,0 7 16,1021420060857840,864107143892992
8,3,0 8 8,2785198133809,1715358283472
8,3,0 8 9,18611890505908,13228186826464
8,3,0 8 10,94934540711206,74794320943344
8,3,0 8 11,327337249015903,275920739058528
8,3,0 8 12,701686926058391,611527372328368
8,3,0 8 13,966692851911717,839651571730352
8,3,0 8 14,1018408294061207,864102665522528
8,3,0 8 15,1021420060757131,864107143892992
8,3,0 8 16,1021421160499411,864107143892992
8,3,0 8 17,1021421160600120,864107143892992
8,3,0 9 9,2785198234518,1715358283472
8,3,0 9 10,18611890606617,13228186826464
8,3,0 9 11,94934540811915,74794320943344
8,3,0 9 12,327337249116612,275920739058528
8,3,0 9 13,701686926159100,611527372328368
8,3,0 9 14,966692852012426,839651571730352
8,3,0 9 15,1018408294161916,864102665522528
8,3,0 9 16,1021420060857840,864107143892992
8,3,0 9 17,1021421160600120,864107143892992
8,3,0 9 18,1021421160700829,864107143892992
8,4,0 0 0 0,11129659351,3221469745
8,4,0 0 0 1,104168228838,29714142494
8,4,0 0 0 2,921487154946,279456195397
8,4,0 0 0 3,6068952471104,2010052249522
8,4,0 0 0 4,25440767000136,9243695835097
8,4,0 0 0 5,60927713205084,24045969228059
8,4,0 0 0 6,87155127064432,35652816014494
8,4,0 0 0 7,91163167932984,36499581466496
8,4,0 0 0 8,91314665014544,36499581466496
8,4,0 0 0 9,91314692670446,36499581466496
8,4,0 0 1 1,178581887840,61939532929
8,4,0 0 1 2,1709345509008,598651943956
8,4,0 0 1 3,14300539030065,5234700637995
8,4,0 0 1 4,84864234846376,32859612284660
8,4,0 0 1 5,309808097210241,126932183757207
8,4,0 0 1 6,635521409984683,271553708906167
8,4,0 0 1 7,811934588737564,348008285795742
8,4,0 0 1 8,830953877738326,348855051247744
8,4,0 0 1 9,831108123429954,348855051247744
8,4,0 0 1 10,831108151085856,348855051247744
8,4,0 0 2 2,2342633647514,958690631027
8,4,0 0 2 3,22038692965543,9170282777682
8,4,0 0 2 4,170454620927978,73327653492045
8,4,0 0 2 5,904101327882040,404110878948666
8,4,0 0 2 6,2898771823274104,1344102219213153
8,4,0 0 2 7,5285960789221447,2499438545519755
8,4,0 0 2 8,6252292882662165,2911909989368446
8,4,0 0 2 9,6342716509116498,2912756754820448
8,4,0 0 2 10,6342883826645400,2912756754820448
8,4,0 0 2 11,6342883854301302,2912756754820448
8,4,0 0 3 3,21648880949999,10229962402701
8,4,0 0 3 4,194138853066909,93473957593796
8,4,0 0 3 5,1366028287721191,675027418952021
8,4,0 0 3 6,6445804281812128,3272761681316926
8,4,0 0 3 7,18240402658228766,9485047884280193
8,4,0 0 3 8,30165102311793829,15772396282648123
8,4,0 0 3 9,33834433791196213,17272230169647838
8,4,0 0 3 10,34135178465753107,17273076935099840
8,4,0 0 3 11,34135384273659255,17273076935099840
8,4,0 0 3 12,34135384301315157,17273076935099840
8,4,0 0 4 4,123628245372639,65466657005291
8,4,0 0 4 5,1028642609747714,557216546083858
8,4,0 0 4 6,6511357455100259,3609726215735417
8,4,0 0 4 7,27337189097888530,15469415880543246
8,4,0 0 4 8,68913397335726859,39558490813866771
8,4,0 0 4 9,104931547790364529,59929831454424775
8,4,0 0 4 10,113660646387462488,63196418477519870
8,4,0 0 4 11,114273376725498182,63197265242971872
8,4,0 0 4 12,114273639593913939,63197265242971872
8,4,0 0 4 13,114273639621569841,63197265242971872
8,4,0 0 5 5,394161119959609,217837603817589
8,4,0 0 5 6,2989187975381936,1719070760578518
8,4,0 0 5 7,16963116421971922,10050510481676911
8,4,0 0 5 8,63729788656496725,38562166290756182
8,4,0 0 5 9,145418544105259187,88897943175142735
8,4,0 0 5 10,207526744336989877,125489986190064063
8,4,0 0 5 11,220429198960963266,129909279728074846
8,4,0 0 5 12,221225408142769376,129910126493526848
8,4,0 0 5 13,221225704528255083,129910126493526848
8,4,0 0 5 14,221225704555910985,129910126493526848
8,4,0 0 6 6,668902329662487,322970798921993
8,4,0 0 6 7,4656010142951561,2491137692139990
8,4,0 0 6 8,24496405692865638,14089600977492355
8,4,0 0 6 9,86326282616871501,51996699519535934
8,4,0 0 6 10,187441357505804526,115285666847658815
8,4,0 0 6 11,259724302686634774,158336328835039967
8,4,0 0 6 12,273883895972413756,162957043188733982
8,4,0 0 6 13,274710599970381632,162957889954185984
8,4,0 0 6 14,274710901907593591,162957889954185984
8,4,0 0 6 15,274710901935249493,162957889954185984
8,4,0 0 7 7,762916076380851,324338092153321
8,4,0 0 7 8,5105462819569675,2501171282572502
8,4,0 0 7 9,26053368769387615,14142029447962467
8,4,0 0 7 10,89854509260565483,52170795427437054
8,4,0 0 7 11,192639707027177444,115626935289028799
8,4,0 0 7 12,265409438232017268,158760412604498911
8,4,0 0 7 13,279610811773751088,163383599018689054
8,4,0 0 7 14,280437878506752252,163384445784141056
8,4,0 0 7 15,280438180509101383,163384445784141056
8,4,0 0 7 16,280438180536757285,163384445784141056
8,4,0 0 8 8,764838773130923,324338092153321
8,4,0 0 8 9,5111038747581245,2501171282572502
8,4,0 0 8 10,26070155951187689,14142029447962467
8,4,0 0 8 11,89890733311793855,52170795427437054
8,4,0 0 8 12,192691654600047119,115626935289028799
8,4,0 0 8 13,265465467415374947,158760412604498911
8,4,0 0 8 14,279667149489201167,163383599018689054
8,4,0 0 8 15,280494216827664839,163384445784141056
8,4,0 0 8 16,280494518830114679,163384445784141056
8,4,0 0 8 17,280494518857770581,163384445784141056
8,4,0 0 9 9,764848915433604,324338092153321
8,4,0 0 9 10,5111048889883926,2501171282572502
8,4,0 0 9 11,26070166093490370,14142029447962467
8,4,0 0 9 12,89890743454096536,52170795427437054
8,4,0 0 9 13,192691664742349800,115626935289028799
8,4,0 0 9 14,265465477557677628,158760412604498911
8,4,0 0 9 15,279667159631503848,163383599018689054
8,4,0 0 9 16,280494226969967520,163384445784141056
8,4,0 0 9 17,280494528972417360,163384445784141056
8,4,0 0 9 18,280494529000073262,163384445784141056
8,4,0 1 1 1,104168228838,52291907796
8,4,0 1 1 2,983560932699,492213995723
8,4,0 1 1 3,8754538507780,4518033933632
8,4,0 1 1 4,57670607252822,31049723858243
8,4,0 1 1 5,239906325775156,134907209174561
8,4,0 1 1 6,565456812453415,329653632626632
8,4,0 1 1 7,797349770617234,466938577724436
8,4,0 1 1 8,830094506090680,473468508937760
8,4,0 1 1 9,831107966277243,473468508937760
8,4,0 1 1 10,831108151085856,473468508937760
8,4,0 1 2 2,1709345509008,944432703319
8,4,0 1 2 3,16403726004764,9121243185651
8,4,0 1 2 4,136721460523853,77689944089112
8,4,0 1 2 5,804161559212743,469350667465866
8,4,0 1 2 6,2897804190275139,1736406144577964
8,4,0 1 2 7,5857844300922565,3565963191771390
8,4,0 1 2 8,7402867769425939,4443356291400292
8,4,0 1 2 9,7565473543120297,4449886222613616
8,4,0 1 2 10,7566510780833624,4449886222613616
8,4,0 1 2 11,7566510965642237,4449886222613616
8,4,0 1 3 3,22038692965543,13232620489511
8,4,0 1 3 4,206743397797248,125274595273487
8,4,0 1 3 5,1583887461839845,975571382380322
8,4,0 1 3 6,8288086161006791,5199025598933444
8,4,0 1 3 7,26157049087473756,16684072940031023
8,4,0 1 3 8,47050406209311269,30122350931456568
8,4,0 1 3 9,55182134011443534,34486659308856676
8,4,0 1 3 10,55929762024043933,34493189240070000
8,4,0 1 3 11,55930906356652877,34493189240070000
8,4,0 1 3 12,55930906541461490,34493189240070000
8,4,0 1 4 4,194138853066909,124925630543759
8,4,0 1 4 5,1727180562045844,1123571681010022
8,4,0 1 4 6,11989775853007893,7904552024256065
8,4,0 1 4 7,55663049928233956,37183581526328352
8,4,0 1 4 8,154834882518865611,104492226812103288
8,4,0 1 4 9,252779960236144080,169784785235586518
8,4,0 1 4 10,281786570938263256,184027224716491748
8,4,0 1 4 11,284112912581534678,184033754647705072
8,4,0 1 4 12,284114345811266891,184033754647705072
8,4,0 1 4 13,284114345996075504,184033754647705072
8,4,0 1 5 5,1028642609747714,691933682844160
8,4,0 1 5 6,8448605868526282,5782375881392724
8,4,0 1 5 7,52606772168451339,36550622219971052
8,4,0 1 5 8,217095189981627831,152627337572305704
8,4,0 1 5 9,538579079825856429,380919950410792450
8,4,0 1 5 10,811227063699097381,567416313319574154
8,4,0 1 5 11,875354533245349800,595229749205363156
8,4,0 1 5 12,879752160829068914,595236279136576480
8,4,0 1 5 13,879753972834568920,595236279136576480
8,4,0 1 5 14,879753973019377533,595236279136576480
8,4,0 1 6 6,2989187975381936,1951082645270966
8,4,0 1 6 7,22363804566362108,15250798279687524
8,4,0 1 6 8,125117230863470334,87957140192418482
8,4,0 1 6 9,463540443621113234,332231006248253716
8,4,0 1 6 10,1044771582343064024,754224673644331962
8,4,0 1 6 11,1479267803984630212,1053444506890166042
8,4,0 1 6 12,1567965080736062907,1088090853382918644
8,4,0 1 6 13,1573350291839902213,1088097383314131968
8,4,0 1 6 14,1573352284181857456,1088097383314131968
8,4,0 1 6 15,1573352284366666069,1088097383314131968
8,4,0 1 7 7,4656010142951561,2499803989341174
8,4,0 1 7 8,32024208054775272,19278042451551812
8,4,0 1 7 9,166925043004508059,109005492224881042
8,4,0 1 7 10,584409735724676801,402147119111104628
8,4,0 1 7 11,1264020217611927204,891329420365900954
8,4,0 1 7 12,1748365031746935774,1223875480242354138
8,4,0 1 7 13,1843113548515852266,1259525253085874676
8,4,0 1 7 14,1848639786199365874,1259531783017088000
8,4,0 1 7 15,1848641804207906831,1259531783017088000
8,4,0 1 7 16,1848641804392715444,1259531783017088000
8,4,0 1 8 8,5105462819569675,2501171282572502
8,4,0 1 8 9,34144984137408020,19288076041984324
8,4,0 1 8 10,174191594179881902,109057920695351154
8,4,0 1 8 11,600648660693811933,402321215019005748
8,4,0 1 8 12,1287592837391814846,891670688807270938
8,4,0 1 8 13,1773894623119241224,1224299564011813082
8,4,0 1 8 14,1868796052607871754,1259951808915829748
8,4,0 1 8 15,1874322871112452114,1259958338847043072
8,4,0 1 8 16,1874324889222405365,1259958338847043072
8,4,0 1 8 17,1874324889407213978,1259958338847043072
8,4,0 1 9 9,5111038747581245,2501171282572502
8,4,0 1 9 10,34154213296681088,19288076041984324
8,4,0 1 9 11,174212034592943474,109057920695351154
8,4,0 1 9 12,600688537976301803,402321215019005748
8,4,0 1 9 13,1287648438195946019,891670688807270938
8,4,0 1 9 14,1773954305533860401,1224299564011813082
8,4,0 1 9 15,1868856043554583331,1259951808915829748
8,4,0 1 9 16,1874382862664626199,1259958338847043072
8,4,0 1 9 17,1874384880774680159,1259958338847043072
8,4,0 1 9 18,1874384880959488772,1259958338847043072
8,4,0 1 10 10,5111048889883926,2501171282572502
8,4,0 1 10 11,34154223438983769,19288076041984324
8,4,0 1 10 12,174212044735246155,109057920695351154
8,4,0 1 10 13,600688548118604484,402321215019005748
8,4,0 1 10 14,1287648448338248700,891670688807270938
8,4,0 1 10 15,1773954315676163082,1224299564011813082
8,4,0 1 10 16,1868856053696886012,1259951808915829748
8,4,0 1 10 17,1874382872806928880,1259958338847043072
8,4,0 1 10 18,1874384890916982840,1259958338847043072
8,4,0 1 10 19,1874384891101791453,1259958338847043072
8,4,0 2 2 2,921487154946,609148511050
8,4,0 2 2 3,8754538507780,5800683865060
8,4,0 2 2 4,76612798913758,51779380752983
8,4,0 2 2 5,490205121505916,339676152423921
8,4,0 2 2 6,1966959199276412,1396481638619950
8,4,0 2 2 7,4460633334633517,3221035083539055
8,4,0 2 2 8,6121592075474908,4378909825839258
8,4,0 2 2 9,6337704518918871,4415831119536912
8,4,0 2 2 10,6342882911639367,4415831119536912
8,4,0 2 2 11,6342883854301302,4415831119536912
8,4,0 2 3 3,14300539030065,10097176878377
8,4,0 2 3 4,136721460523853,97037142738114
8,4,0 2 3 5,1118249132092154,803699485578709
8,4,0 2 3 6,6406618888640274,4672403763037676
8,4,0 2 3 7,22417470520847293,16573486008227780
8,4,0 2 3 8,44139119091804196,32774043437436199
8,4,0 2 3 9,54831954490562018,39831697709599786
8,4,0 2 3 10,55925566541432826,39868619003297440
8,4,0 2 3 11,55930905598799555,39868619003297440
8,4,0 2 3 12,55930906541461490,39868619003297440
8,4,0 2 4 4,170454620927978,126343642038863
8,4,0 2 4 5,1583887461839845,1181155060625121
8,4,0 2 4 6,11898412056327280,8954596357103020
8,4,0 2 4 7,60781521766952549,46186074187069662
8,4,0 2 4 8,187036191678349473,143245309975865038
8,4,0 2 4 9,329860421250394454,251711666447377011
8,4,0 2 4 10,382631725966039333,283912017187127242
8,4,0 2 4 11,387372417510404968,283948938480824896
8,4,0 2 4 12,387378424172516730,283948938480824896
8,4,0 2 4 13,387378425115178665,283948938480824896
8,4,0 2 5 5,1366028287721191,1048249768046844
8,4,0 2 5 6,11989775853007893,9275410927919304
8,4,0 2 5 7,81601267361109439,63648531875304764
8,4,0 2 5 8,370601995873949876,291151890496615506
8,4,0 2 5 9,1008609648454186533,795608224392650135
8,4,0 2 5 10,1621092587786725712,1266413552293548345
8,4,0 2 5 11,1794733273567519489,1361087668242935802
8,4,0 2 5 12,1808303205529317049,1361124589536633456
8,4,0 2 5 13,1808310827762146199,1361124589536633456
8,4,0 2 5 14,1808310828704808134,1361124589536633456
8,4,0 2 6 6,6511357455100259,5032999372328081
8,4,0 2 6 7,52606772168451339,41377974108019154
8,4,0 2 6 8,321169968783717463,255922414496477519
8,4,0 2 6 9,1299312053780196414,1044464039650463286
8,4,0 2 6 10,3166867055927122358,2552286593209608381
8,4,0 2 6 11,4715525403675746586,3748035933864895909
8,4,0 2 6 12,5069706064835968751,3916506867750859050
8,4,0 2 6 13,5093455318601548929,3916543789044556704
8,4,0 2 6 14,5093464802058859473,3916543789044556704
8,4,0 2 6 15,5093464803001521408,3916543789044556704
8,4,0 2 7 7,16963116421971922,12135979198968819
8,4,0 2 7 8,125117230863470334,94336378458937106
8,4,0 2 7 9,690686673370252756,539702015812231889
8,4,0 2 7 10,2528055799407728860,2019313457836199146
8,4,0 2 7 11,5640740950404998033,4540805607563601461
8,4,0 2 7 12,7936461134225185149,6299948488159496181
8,4,0 2 7 13,8398764358412322872,6497893811574877066
8,4,0 2 7 14,8426472781343413686,6497930732868574720
8,4,0 2 7 15,8426482987436637230,6497930732868574720
8,4,0 2 7 16,8426482988379299165,6497930732868574720
8,4,0 2 8 8,24496405692865638,14140662154731139
8,4,0 2 8 9,166925043004508059,109047887104918642
8,4,0 2 8 10,863774668294234994,616578802166772097
8,4,0 2 8 11,3008646078579930330,2274615523652626538
8,4,0 2 8 12,6487924442298798085,5041309907893800789
8,4,0 2 8 13,8961974675893640827,6921964881761446453
8,4,0 2 8 14,9445550137966188139,7123546004087976586
8,4,0 2 8 15,9473739791963409467,7123582925381674240
8,4,0 2 8 16,9473750085618903408,7123582925381674240
8,4,0 2 8 17,9473750086561565343,7123582925381674240
8,4,0 2 9 9,26053368769387615,14142029447962467
8,4,0 2 9 10,174191594179881902,109057920695351154
8,4,0 2 9 11,888579861888791468,616631230637242209
8,4,0 2 9 12,3063909070222336525,2274789619560527658
8,4,0 2 9 13,6567901835788034142,5041651176335170773
8,4,0 2 9 14,9048420834054844228,6922388965530905397
8,4,0 2 9 15,9532490258774187178,7123972559917931658
8,4,0 2 9 16,9560681162867890330,7124009481211629312
8,4,0 2 9 17,9560691456736119821,7124009481211629312
8,4,0 2 9 18,9560691457678781756,7124009481211629312
8,4,0 2 10 10,26070155951187689,14142029447962467
8,4,0 2 10 11,174212034592943474,109057920695351154
8,4,0 2 10 12,888611513555641544,616631230637242209
8,4,0 2 10 13,3063960158758614899,2274789619560527658
8,4,0 2 10 14,6567968647845953819,5041651176335170773
8,4,0 2 10 15,9048491727723251909,6922388965530905397
8,4,0 2 10 16,9532561460974687259,7123972559917931658
8,4,0 2 10 17,9560752365673852919,7124009481211629312
8,4,0 2 10 18,9560762659542183119,7124009481211629312
8,4,0 2 10 19,9560762660484845054,7124009481211629312
8,4,0 2 11 11,26070166093490370,14142029447962467
8,4,0 2 11 12,174212044735246155,109057920695351154
8,4,0 2 11 13,888611523697944225,616631230637242209
8,4,0 2 11 14,3063960168900917580,2274789619560527658
8,4,0 2 11 15,6567968657988256500,5041651176335170773
8,4,0 2 11 16,9048491737865554590,6922388965530905397
8,4,0 2 11 17,9532561471116989940,7123972559917931658
8,4,0 2 11 18,9560752375816155600,7124009481211629312
8,4,0 2 11 19,9560762669684485800,7124009481211629312
8,4,0 2 11 20,9560762670627147735,7124009481211629312
8,4,0 3 3 3,6068952471104,4559703804228
8,4,0 3 3 4,57670607252822,43603047899055
8,4,0 3 3 5,490205121505916,377523071598435
8,4,0 3 3 6,3006089751030752,2363693665540034
8,4,0 3 3 7,11496849390728404,9210891091308240
8,4,0 3 3 8,24893813704911994,20145044379270390
8,4,0 3 3 9,33121821464683377,26389500796744900
8,4,0 3 3 10,34117479925000541,26525705665183648
8,4,0 3 3 11,34135381050987489,26525705665183648
8,4,0 3 3 12,34135384301315157,26525705665183648
8,4,0 3 4 4,84864234846376,67998305008183
8,4,0 3 4 5,804161559212743,647918620885827
8,4,0 3 4 6,6406618888640274,5212696934625700
8,4,0 3 4 7,35485959569748972,29176590559283938
8,4,0 3 4 8,119790061449155454,99369219589761201
8,4,0 3 4 9,228887194841749204,189753354025459076
8,4,0 3 4 10,279108782871758060,225577731729899412
8,4,0 3 4 11,284095710874123372,225713936598338160
8,4,0 3 4 12,284114342745747836,225713936598338160
8,4,0 3 4 13,284114345996075504,225713936598338160
8,4,0 3 5 5,904101327882040,751664550887539
8,4,0 3 5 6,8288086161006791,6928251918626818
8,4,0 3 5 7,60781521766952549,51144925213942229
8,4,0 3 5 8,301911817364649150,255634792699231772
8,4,0 3 5 9,902965939032936755,767710327171926486
8,4,0 3 5 10,1558888551935018054,1315866886765287746
8,4,0 3 5 11,1788208799086464490,1465313577115754836
8,4,0 3 5 12,1808289430818481491,1465449781984193584
8,4,0 3 5 13,1808310825454480466,1465449781984193584
8,4,0 3 5 14,1808310828704808134,1465449781984193584
8,4,0 3 6 6,6445804281812128,5458903328195428
8,4,0 3 6 7,55663049928233956,47526027437184286
8,4,0 3 6 8,370601995873949876,318565774193381130
8,4,0 3 6 9,1644085461105762369,1420235721717531344
8,4,0 3 6 10,4374572759573287418,3784152895739651552
8,4,0 3 6 11,6921045363493615965,5914229793941807062
8,4,0 3 6 12,7612492306983608355,6311961465366240580
8,4,0 3 6 13,7665085867896185145,6312097670234679328
8,4,0 3 6 14,7665113211162109696,6312097670234679328
8,4,0 3 6 15,7665113214412437364,6312097670234679328
8,4,0 3 7 7,27337189097888530,22792385574788228
8,4,0 3 7 8,217095189981627831,184799147534988056
8,4,0 3 7 9,1299312053780196414,1121816176508776892
8,4,0 3 7 10,5153541214328077973,4487848998038912100
8,4,0 3 7 11,12345035056137925106,10766395104307193118
8,4,0 3 7 12,18179557113445495172,15616455838963842442
8,4,0 3 7 13,19480848064317841527,16268448344420260548
8,4,0 3 7 14,19566320363006153733,16268584549288699296
8,4,0 3 7 15,19566353717043807394,16268584549288699296
8,4,0 3 7 16,19566353720294135062,16268584549288699296
8,4,0 3 8 8,63729788656496725,47524082521846290
8,4,0 3 8 9,463540443621113234,368221731782334836
8,4,0 3 8 10,2528055799407728860,2096604945452315774
8,4,0 3 8 11,9159367046395667797,7800126672673244044
8,4,0 3 8 12,20275495541803807937,17439014170014605666
8,4,0 3 8 13,28392447018170377039,24095632043486992530
8,4,0 3 8 14,30011231257366895088,24830873443963720420
8,4,0 3 8 15,30107357866020326750,24831009648832159168
8,4,0 3 8 16,30107393163814049475,24831009648832159168
8,4,0 3 8 17,30107393167064377143,24831009648832159168
8,4,0 3 9 9,86326282616871501,52169428134205726
8,4,0 3 9 10,584409735724676801,402311181428573236
8,4,0 3 9 11,3008646078579930330,2274737191090057546
8,4,0 3 9 12,10441589499835949271,8391661341802087076
8,4,0 3 9 13,22468656811224051108,18598612517146705842
8,4,0 3 9 14,31007282623915060480,25536684286620278770
8,4,0 3 9 15,32675284571427254722,26280335793148281124
8,4,0 3 9 16,32772485276527311374,26280471998016719872
8,4,0 3 9 17,32772520769699609353,26280471998016719872
8,4,0 3 9 18,32772520772949937021,26280471998016719872
8,4,0 3 10 10,89854509260565483,52170795427437054
8,4,0 3 10 11,600648660693811933,402321215019005748
8,4,0 3 10 12,3063909070222336525,2274789619560527658
8,4,0 3 10 13,10564559413818308871,8391835437709988196
8,4,0 3 10 14,22646473932857542544,18598953785588075826
8,4,0 3 10 15,31199390573178778692,25537108370389737714
8,4,0 3 10 16,32868477759124247772,26280762348978236196
8,4,0 3 10 17,32965680874638722112,26280898553846674944
8,4,0 3 10 18,32965716368216755963,26280898553846674944
8,4,0 3 10 19,32965716371467083631,26280898553846674944
8,4,0 3 11 11,89890733311793855,52170795427437054
8,4,0 3 11 12,600688537976301803,402321215019005748
8,4,0 3 11 13,3063960158758614899,2274789619560527658
8,4,0 3 11 14,10564629939224015543,8391835437709988196
8,4,0 3 11 15,22646560181784890519,18598953785588075826
8,4,0 3 11 16,31199480903716614671,25537108370389737714
8,4,0 3 11 17,32868568398194176151,26280762348978236196
8,4,0 3 11 18,32965771514314112999,26280898553846674944
8,4,0 3 11 19,32965807007892247559,26280898553846674944
8,4,0 3 11 20,32965807011142575227,26280898553846674944
8,4,0 3 12 12,89890743454096536,52170795427437054
8,4,0 3 12 13,600688548118604484,402321215019005748
8,4,0 3 12 14,3063960168900917580,2274789619560527658
8,4,0 3 12 15,10564629949366318224,8391835437709988196
8,4,0 3 12 16,22646560191927193200,18598953785588075826
8,4,0 3 12 17,31199480913858917352,25537108370389737714
8,4,0 3 12 18,32868568408336478832,26280762348978236196
8,4,0 3 12 19,32965771524456415680,26280898553846674944
8,4,0 3 12 20,32965807018034550240,26280898553846674944
8,4,0 3 12 21,32965807021284877908,26280898553846674944
8,4,0 4 4 4,25440767000136,18693662090610
8,4,0 4 4 5,239906325775156,178744786469249
8,4,0 4 4 6,1966959199276412,1508380070636120
8,4,0 4 4 7,11496849390728404,9090185392839626
8,4,0 4 4 8,41752751742319482,33900931939177074
8,4,0 4 4 9,86280702582003459,71036234087352183
8,4,0 4 4 10,111375172941775203,90329943936461666
8,4,0 4 4 11,114235126568200911,90631816878593104
8,4,0 4 4 12,114273632654099941,90631816878593104
8,4,0 4 4 13,114273639621569841,90631816878593104
8,4,0 4 5 5,309808097210241,252989315436144
8,4,0 4 5 6,2897804190275139,2388280359466474
8,4,0 4 5 7,22417470520847293,18730667005276233
8,4,0 4 5 8,119790061449155454,101471461517305199
8,4,0 4 5 9,389621516893611658,333736366574678906
8,4,0 4 5 10,722654183956972049,618867108903336219
8,4,0 4 5 11,865893448934359697,722668057763546626
8,4,0 4 5 12,879713453429041588,722969930705678064
8,4,0 4 5 13,879753966051907633,722969930705678064
8,4,0 4 5 14,879753973019377533,722969930705678064
8,4,0 4 6 6,2898771823274104,2493333448246079
8,4,0 4 6 7,26157049087473756,22669761782777114
8,4,0 4 6 8,187036191678349473,163422289359078943
8,4,0 4 6 9,902965939032936755,794615221290923736
8,4,0 4 6 10,2625384045752195112,2320413859270581610
8,4,0 4 6 11,4440230468963484514,3893583848260982935
8,4,0 4 6 12,5042056266805122615,4291505076796903698
8,4,0 4 6 13,5093417412289915836,4291806949739035136
8,4,0 4 6 14,5093464796034051508,4291806949739035136
8,4,0 4 6 15,5093464803001521408,4291806949739035136
8,4,0 4 7 7,18240402658228766,15998476289400715
8,4,0 4 7 8,154834882518865611,137253936012101347
8,4,0 4 7 9,1008609648454186533,901350423660511418
8,4,0 4 7 10,4374572759573287418,3930728245218890630
8,4,0 4 7 11,11397589569997407436,10253065430513254984
8,4,0 4 7 12,17775520420459543149,15783889503695614155
8,4,0 4 7 13,19442638319289832878,16754769027283490386
8,4,0 4 7 14,19566293103862766014,16755070900225621824
8,4,0 4 7 15,19566353713326665162,16755070900225621824
8,4,0 4 7 16,19566353720294135062,16755070900225621824
8,4,0 4 8 8,68913397335726859,58846606187957502
8,4,0 4 8 9,538579079825856429,472149831279958084
8,4,0 4 8 10,3166867055927122358,2825434167261664434
8,4,0 4 8 11,12345035056137925106,11128650323615369594
8,4,0 4 8 12,29130357499186251584,26312677583406124551
8,4,0 4 8 13,42491790665363860600,37795952890142226773
8,4,0 4 8 14,45411182590696302522,39284682770706123554
8,4,0 4 8 15,45599640146388006766,39284984643648254992
8,4,0 4 8 16,45599712601170453629,39284984643648254992
8,4,0 4 8 17,45599712608137923529,39284984643648254992
8,4,0 4 9 9,145418544105259187,108781324679399121
8,4,0 4 9 10,1044771582343064024,841435062671765770
8,4,0 4 9 11,5640740950404998033,4779150394532174583
8,4,0 4 9 12,20275495541803807937,17727261851326888614
8,4,0 4 9 13,44627055289658956444,39512375270561479329
8,4,0 4 9 14,62291753976867230054,54474792516959557353
8,4,0 4 9 15,65793960850896414429,56110576076749062514
8,4,0 4 9 16,66000765918124291295,56110877949691193952
8,4,0 4 9 17,66000841718987380157,56110877949691193952
8,4,0 4 9 18,66000841725954850057,56110877949691193952
8,4,0 4 10 10,187441357505804526,115625567995797471
8,4,0 4 10 11,1264020217611927204,891660655216838426
8,4,0 4 10 12,6487924442298798085,5041598747864700661
8,4,0 4 10 13,22468656811224051108,18598779689680174706
8,4,0 4 10 14,48288494459773671480,41220805700670065497
8,4,0 4 10 15,66602090373921329448,56597861466982939065
8,4,0 4 10 16,70178417133312520010,58246030730760308754
8,4,0 4 10 17,70386780402319855010,58246332603702440192
8,4,0 4 10 18,70386856486529198162,58246332603702440192
8,4,0 4 10 19,70386856493496668062,58246332603702440192
8,4,0 4 11 11,192639707027177444,115626935289028799
8,4,0 4 11 12,1287592837391814846,891670688807270938
8,4,0 4 11 13,6567901835788034142,5041651176335170773
8,4,0 4 11 14,22646473932857542544,18598953785588075826
8,4,0 4 11 15,48545534824814718041,41221146969111435481
8,4,0 4 11 16,66879749251030548637,56598285550752398009
8,4,0 4 11 17,70457639563413795237,58246457286590263826
8,4,0 4 11 18,70666006181478689129,58246759159532395264
8,4,0 4 11 19,70666082266249896420,58246759159532395264
8,4,0 4 11 20,70666082273217366320,58246759159532395264
8,4,0 4 12 12,192691654600047119,115626935289028799
8,4,0 4 12 13,1287648438195946019,891670688807270938
8,4,0 4 12 14,6567968647845953819,5041651176335170773
8,4,0 4 12 15,22646560181784890519,18598953785588075826
8,4,0 4 12 16,48545636797263707319,41221146969111435481
8,4,0 4 12 17,66879855305090025919,56598285550752398009
8,4,0 4 12 18,70457745926005364919,58246457286590263826
8,4,0 4 12 19,70666112544675721319,58246759159532395264
8,4,0 4 12 20,70666188629447029319,58246759159532395264
8,4,0 4 12 21,70666188636414499219,58246759159532395264
8,4,0 4 13 13,192691664742349800,115626935289028799
8,4,0 4 13 14,1287648448338248700,891670688807270938
8,4,0 4 13 15,6567968657988256500,5041651176335170773
8,4,0 4 13 16,22646560191927193200,18598953785588075826
8,4,0 4 13 17,48545636807406010000,41221146969111435481
8,4,0 4 13 18,66879855315232328600,56598285550752398009
8,4,0 4 13 19,70457745936147667600,58246457286590263826
8,4,0 4 13 20,70666112554818024000,58246759159532395264
8,4,0 4 13 21,70666188639589332000,58246759159532395264
8,4,0 4 13 22,70666188646556801900,58246759159532395264
8,4,0 5 5 5,60927713205084,34651798731218
8,4,0 5 5 6,565456812453415,331203667984844
8,4,0 5 5 7,4460633334633517,2767234092094580
8,4,0 5 5 8,24893813704911994,16426979802736662
8,4,0 5 5 9,86280702582003459,60176116856305960
8,4,0 5 5 10,171543760220735080,123855634800074267
8,4,0 5 5 11,216276690764599419,155504219759176354
8,4,0 5 5 12,221172471313917337,155918703397673936
8,4,0 5 5 13,221225694957038471,155918703397673936
8,4,0 5 5 14,221225704555910985,155918703397673936
8,4,0 5 6 6,635521409984683,450721229576013
8,4,0 5 6 7,5857844300922565,4237327069575533
8,4,0 5 6 8,44139119091804196,32870815826461216
8,4,0 5 6 9,228887194841749204,175555619482824272
8,4,0 5 6 10,722654183956972049,568454463546010658
8,4,0 5 6 11,1310421805801906880,1040153312786889199
8,4,0 5 6 12,1550616248110565584,1204757523986224754
8,4,0 5 6 13,1573295795446250415,1205172007624722336
8,4,0 5 6 14,1573352274767793555,1205172007624722336
8,4,0 5 6 15,1573352284366666069,1205172007624722336
8,4,0 5 7 7,5285960789221447,4219184372278884
8,4,0 5 7 8,47050406209311269,38111513860700258
8,4,0 5 7 9,329860421250394454,271661285688054626
8,4,0 5 7 10,1558888551935018054,1303516828196664550
8,4,0 5 7 11,4440230468963484514,3754682382892653667
8,4,0 5 7 12,7400931939677269316,6234405822619149485
8,4,0 5 7 13,8347167429128116987,6837315438983592322
8,4,0 5 7 14,8426416146159069952,6837729922622089904
8,4,0 5 7 15,8426482978780426651,6837729922622089904
8,4,0 5 7 16,8426482988379299165,6837729922622089904
8,4,0 5 8 8,30165102311793829,25462083986236451
8,4,0 5 8 9,252779960236144080,216791585142370888
8,4,0 5 8 10,1621092587786725712,1408691328285664111
8,4,0 5 8 11,6921045363493615965,6073143893130940310
8,4,0 5 8 12,17775520420459543149,15666622386893350307
8,4,0 5 8 13,27457993102901039506,23927504320324367061
8,4,0 5 8 14,29927239084754115615,25329831454921757970
8,4,0 5 8 15,30107307881625556199,25330245938560255552
8,4,0 5 8 16,30107393157465504629,25330245938560255552
8,4,0 5 8 17,30107393167064377143,25330245938560255552
8,4,0 5 9 9,104931547790364529,87475539418715177
8,4,0 5 9 10,811227063699097381,698100000693367150
8,4,0 5 9 11,4715525403675746586,4146713762451277595
8,4,0 5 9 12,18179557113445495172,16199689924904280042
8,4,0 5 9 13,42491790665363860600,38007512770719106053
8,4,0 5 9 14,61612150573430503316,54310236164787780529
8,4,0 5 9 15,65737324101699533830,56382791691167483954
8,4,0 5 9 16,66000741206773640194,56383206174805981536
8,4,0 5 9 17,66000841716355977543,56383206174805981536
8,4,0 5 9 18,66000841725954850057,56383206174805981536
8,4,0 5 10 10,207526744336989877,151337973512067843
8,4,0 5 10 11,1479267803984630212,1169831004798291354
8,4,0 5 10 12,7936461134225185149,6637769859447535897
8,4,0 5 10 13,28392447018170377039,24591969514783817402
8,4,0 5 10 14,62291753976867230054,54745540816460688937
8,4,0 5 10 15,86798678225916395588,75409308737678007225
8,4,0 5 10 16,91643937997095702911,77658883454917969042
8,4,0 5 10 17,91929307743750247913,77659297938556466624
8,4,0 5 10 18,91929412256125448459,77659297938556466624
8,4,0 5 10 19,91929412265724320973,77659297938556466624
8,4,0 5 11 11,259724302686634774,158759045311267583
8,4,0 5 11 12,1748365031746935774,1224289530421380570
8,4,0 5 11 13,8961974675893640827,6922336537060435285
8,4,0 5 11 14,31007282623915060480,25536934274481836594
8,4,0 5 11 15,66602090373921329448,56597944282311028025
8,4,0 5 11 16,91838323424972112876,77711288539969781657
8,4,0 5 11 17,96765787076144998378,79974291864704114642
8,4,0 5 11 18,97052843870237184810,79974706348342612224
8,4,0 5 11 19,97052948689322544086,79974706348342612224
8,4,0 5 11 20,97052948698921416600,79974706348342612224
8,4,0 5 12 12,265409438232017268,158760412604498911
8,4,0 5 12 13,1773894623119241224,1224299564011813082
8,4,0 5 12 14,9048420834054844228,6922388965530905397
8,4,0 5 12 15,31199390573178778692,25537108370389737714
8,4,0 5 12 16,66879749251030548637,56598285550752398009
8,4,0 5 12 17,92138243394212412229,77711712623739240601
8,4,0 5 12 18,97067394762274235369,79974718420534069714
8,4,0 5 12 19,97354455149082861765,79975132904172567296
8,4,0 5 12 20,97354559968770613936,79975132904172567296
8,4,0 5 12 21,97354559978369486450,79975132904172567296
8,4,0 5 13 13,265465467415374947,158760412604498911
8,4,0 5 13 14,1773954305533860401,1224299564011813082
8,4,0 5 13 15,9048491727723251909,6922388965530905397
8,4,0 5 13 16,31199480903716614671,25537108370389737714
8,4,0 5 13 17,66879855305090025919,56598285550752398009
8,4,0 5 13 18,92138353529882377515,77711712623739240601
8,4,0 5 13 19,97067505206476293055,79974718420534069714
8,4,0 5 13 20,97354565593890381959,79975132904172567296
8,4,0 5 13 21,97354670413578234839,79975132904172567296
8,4,0 5 13 22,97354670423177107353,79975132904172567296
8,4,0 5 14 14,265465477557677628,158760412604498911
8,4,0 5 14 15,1773954315676163082,1224299564011813082
8,4,0 5 14 16,9048491737865554590,6922388965530905397
8,4,0 5 14 17,31199480913858917352,25537108370389737714
8,4,0 5 14 18,66879855315232328600,56598285550752398009
8,4,0 5 14 19,92138353540024680196,77711712623739240601
8,4,0 5 14 20,97067505216618595736,79974718420534069714
8,4,0 5 14 21,97354565604032684640,79975132904172567296
8,4,0 5 14 22,97354670423720537520,79975132904172567296
8,4,0 5 14 23,97354670433319410034,79975132904172567296
8,4,0 6 6 6,87155127064432,36499243052580
8,4,0 6 6 7,797349770617234,348851818468972
8,4,0 6 6 8,6121592075474908,2912730103004236
8,4,0 6 6 9,33121821464683377,17272921976834756
8,4,0 6 6 10,111375172941775203,63196711938057836
8,4,0 6 6 11,216276690764599419,129909017655749566
8,4,0 6 6 12,268997242938940499,162956524871646980
8,4,0 6 6 13,274654729365213207,163383078490909728
8,4,0 6 6 14,274710891822863369,163383078490909728
8,4,0 6 6 15,274710901935249493,163383078490909728
8,4,0 6 7 7,811934588737564,473464342908718
8,4,0 6 7 8,7402867769425939,4449847293713718
8,4,0 6 7 9,54831954490562018,34492892113282932
8,4,0 6 7 10,279108782871758060,184032201940651524
8,4,0 6 7 11,865893448934359697,595231374270572048
8,4,0 6 7 12,1550616248110565584,1088088602794728278
8,4,0 6 7 13,1823129183285303619,1259521751637347812
8,4,0 6 7 14,1848582007960023820,1259948305256610560
8,4,0 6 7 15,1848641794280329320,1259948305256610560
8,4,0 6 7 16,1848641804392715444,1259948305256610560
8,4,0 6 8 8,6252292882662165,4415795105407756
8,4,0 6 8 9,55182134011443534,39868297205577872
8,4,0 6 8 10,382631725966039333,283946688118214908
8,4,0 6 8 11,1788208799086464490,1361114039291094676
8,4,0 6 8 12,5042056266805122615,3916514146006508990
8,4,0 6 8 13,8347167429128116987,6497882471531271978
8,4,0 6 8 14,9387263841595399221,7123530499121896452
8,4,0 6 8 15,9473679132992421824,7123957052741159200
8,4,0 6 8 16,9473750076449179219,7123957052741159200
8,4,0 6 8 17,9473750086561565343,7123957052741159200
8,4,0 6 9 9,33834433791196213,26525510876519450
8,4,0 6 9 10,281786570938263256,225712302589208236
8,4,0 6 9 11,1794733273567519489,1465439387479927870
8,4,0 6 9 12,7612492306983608355,6312053909464451788
8,4,0 6 9 13,19442638319289832878,16268474309576585306
8,4,0 6 9 14,29927239084754115615,24830844186939511298
8,4,0 6 9 15,32580031696139374560,26280297904319511076
8,4,0 6 9 16,32772430432010157784,26280724457938773824
8,4,0 6 9 17,32772520762837550897,26280724457938773824
8,4,0 6 9 18,32772520772949937021,26280724457938773824
8,4,0 6 10 10,113660646387462488,90631238865212774
8,4,0 6 10 11,875354533245349800,722965376253967572
8,4,0 6 10 12,5069706064835968751,4291780378801724242
8,4,0 6 10 13,19480848064317841527,16754969193677530564
8,4,0 6 10 14,45411182590696302522,39284750702102238002
8,4,0 6 10 15,65737324101699533830,56110548201816325714
8,4,0 6 10 16,70108409933091006520,58245991337471762532
8,4,0 6 10 17,70386750445165080920,58246417891091025280
8,4,0 6 10 18,70386856483384281938,58246417891091025280
8,4,0 6 10 19,70386856493496668062,58246417891091025280
8,4,0 6 11 11,220429198960963266,155917864556229406
8,4,0 6 11 12,1567965080736062907,1205165535842151700
8,4,0 6 11 13,8398764358412322872,6837693305172207338
8,4,0 6 11 14,30011231257366895088,25330110742646767684
8,4,0 6 11 15,65793960850896414429,56382906279650046514
8,4,0 6 11 16,91643937997095702911,77658885912651892498
8,4,0 6 11 17,96752121928401011934,79974282266783845604
8,4,0 6 11 18,97052838570683854312,79974708820403108352
8,4,0 6 11 19,97052948688809030476,79974708820403108352
8,4,0 6 11 20,97052948698921416600,79974708820403108352
8,4,0 6 12 12,273883895972413756,163382231725457726
8,4,0 6 12 13,1843113548515852266,1259941775325397236
8,4,0 6 12 14,9445550137966188139,7123920131447461546
8,4,0 6 12 15,32675284571427254722,26280588253070335076
8,4,0 6 12 16,70178417133312520010,58246116018148893842
8,4,0 6 12 17,96765787076144998378,79974294336764610770
8,4,0 6 12 18,101956937569328155980,82303197576240529124
8,4,0 6 12 19,102259351296103685172,82303624129859791872
8,4,0 6 12 20,102259461722754602048,82303624129859791872
8,4,0 6 12 21,102259461732866988172,82303624129859791872
8,4,0 6 13 13,279610811773751088,163383599018689054
8,4,0 6 13 14,1868796052607871754,1259951808915829748
8,4,0 6 13 15,9532490258774187178,7123972559917931658
8,4,0 6 13 16,32868477759124247772,26280762348978236196
8,4,0 6 13 17,70457639563413795237,58246457286590263826
8,4,0 6 13 18,97067394762274235369,79974718420534069714
8,4,0 6 13 19,102260242357991290609,82303624132070484196
8,4,0 6 13 20,102562659695901622965,82304050685689746944
8,4,0 6 13 21,102562770123157996336,82304050685689746944
8,4,0 6 13 22,102562770133270382460,82304050685689746944
8,4,0 6 14 14,279667149489201167,163383599018689054
8,4,0 6 14 15,1868856043554583331,1259951808915829748
8,4,0 6 14 16,9532561460974687259,7123972559917931658
8,4,0 6 14 17,32868568398194176151,26280762348978236196
8,4,0 6 14 18,70457745926005364919,58246457286590263826
8,4,0 6 14 19,97067505206476293055,79974718420534069714
8,4,0 6 14 20,102260353110725440695,82303624132070484196
8,4,0 6 14 21,102562770449241235559,82304050685689746944
8,4,0 6 14 22,102562880876497709639,82304050685689746944
8,4,0 6 14 23,102562880886610095763,82304050685689746944
8,4,0 6 15 15,279667159631503848,163383599018689054
8,4,0 6 15 16,1868856053696886012,1259951808915829748
8,4,0 6 15 17,9532561471116989940,7123972559917931658
8,4,0 6 15 18,32868568408336478832,26280762348978236196
8,4,0 6 15 19,70457745936147667600,58246457286590263826
8,4,0 6 15 20,97067505216618595736,79974718420534069714
8,4,0 6 15 21,102260353120867743376,82303624132070484196
8,4,0 6 15 22,102562770459383538240,82304050685689746944
8,4,0 6 15 23,102562880886640012320,82304050685689746944
8,4,0 6 15 24,102562880896752398444,82304050685689746944
8,4,0 7 7 7,91163167932984,36499581466496
8,4,0 7 7 8,830094506090680,348855051247744
8,4,0 7 7 9,6337704518918871,2912756754820448
8,4,0 7 7 10,34117479925000541,17273076935099840
8,4,0 7 7 11,114235126568200911,63197265242971872
8,4,0 7 7 12,221172471313917337,129910126493526848
8,4,0 7 7 13,274654729365213207,162957889954185984
8,4,0 7 7 14,280381832165136919,163384445784141056
8,4,0 7 7 15,280438170394465525,163384445784141056
8,4,0 7 7 16,280438180536757285,163384445784141056
8,4,0 7 8 8,830953877738326,473468508937760
8,4,0 7 8 9,7565473543120297,4449886222613616
8,4,0 7 8 10,55925566541432826,34493189240070000
8,4,0 7 8 11,284095710874123372,184033754647705072
8,4,0 7 8 12,879713453429041588,595236279136576480
8,4,0 7 8 13,1573295795446250415,1088097383314131968
8,4,0 7 8 14,1848582007960023820,1259531783017088000
8,4,0 7 8 15,1874264887809706121,1259958338847043072
8,4,0 7 8 16,1874324879264922218,1259958338847043072
8,4,0 7 8 17,1874324889407213978,1259958338847043072
8,4,0 7 9 9,6342716509116498,4415831119536912
8,4,0 7 9 10,55929762024043933,39868619003297440
8,4,0 7 9 11,387372417510404968,283948938480824896
8,4,0 7 9 12,1808289430818481491,1361124589536633456
8,4,0 7 9 13,5093417412289915836,3916543789044556704
8,4,0 7 9 14,8426416146159069952,6497930732868574720
8,4,0 7 9 15,9473679132992421824,7123582925381674240
8,4,0 7 9 16,9560620244837383831,7124009481211629312
8,4,0 7 9 17,9560691447536489996,7124009481211629312
8,4,0 7 9 18,9560691457678781756,7124009481211629312
8,4,0 7 10 10,34135178465753107,26525705665183648
8,4,0 7 10 11,284112912581534678,225713936598338160
8,4,0 7 10 12,1808303205529317049,1465449781984193584
8,4,0 7 10 13,7665085867896185145,6312097670234679328
8,4,0 7 10 14,19566293103862766014,16268584549288699296
8,4,0 7 10 15,30107307881625556199,24831009648832159168
8,4,0 7 10 16,32772430432010157784,26280471998016719872
8,4,0 7 10 17,32965625721765304064,26280898553846674944
8,4,0 7 10 18,32965716361324791871,26280898553846674944
8,4,0 7 10 19,32965716371467083631,26280898553846674944
8,4,0 7 11 11,114273376725498182,90631816878593104
8,4,0 7 11 12,879752160829068914,722969930705678064
8,4,0 7 11 13,5093455318601548929,4291806949739035136
8,4,0 7 11 14,19566320363006153733,16755070900225621824
8,4,0 7 11 15,45599640146388006766,39284984643648254992
8,4,0 7 11 16,66000741206773640194,56110877949691193952
8,4,0 7 11 17,70386750445165080920,58246332603702440192
8,4,0 7 11 18,70665975899996887848,58246759159532395264
8,4,0 7 11 19,70666082263075074560,58246759159532395264
8,4,0 7 11 20,70666082273217366320,58246759159532395264
8,4,0 7 12 12,221225408142769376,155918703397673936
8,4,0 7 12 13,1573350291839902213,1205172007624722336
8,4,0 7 12 14,8426472781343413686,6837729922622089904
8,4,0 7 12 15,30107357866020326750,25330245938560255552
8,4,0 7 12 16,66000765918124291295,56383206174805981536
8,4,0 7 12 17,91929307743750247913,77659297938556466624
8,4,0 7 12 18,97052838570683854312,79974706348342612224
8,4,0 7 12 19,97354449523538830002,79975132904172567296
8,4,0 7 12 20,97354559968227194690,79975132904172567296
8,4,0 7 12 21,97354559978369486450,79975132904172567296
8,4,0 7 13 13,274710599970381632,163383078490909728
8,4,0 7 13 14,1848639786199365874,1259948305256610560
8,4,0 7 13 15,9473739791963409467,7123957052741159200
8,4,0 7 13 16,32772485276527311374,26280724457938773824
8,4,0 7 13 17,70386780402319855010,58246417891091025280
8,4,0 7 13 18,97052843870237184810,79974708820403108352
8,4,0 7 13 19,102259351296103685172,82303624129859791872
8,4,0 7 13 20,102562659369907634716,82304050685689746944
8,4,0 7 13 21,102562770123128090700,82304050685689746944
8,4,0 7 13 22,102562770133270382460,82304050685689746944
8,4,0 7 14 14,280437878506752252,163384445784141056
8,4,0 7 14 15,1874322871112452114,1259958338847043072
8,4,0 7 14 16,9560681162867890330,7124009481211629312
8,4,0 7 14 17,32965680874638722112,26280898553846674944
8,4,0 7 14 18,70666006181478689129,58246759159532395264
8,4,0 7 14 19,97354455149082861765,79975132904172567296
8,4,0 7 14 20,102562659695901622965,82304050685689746944
8,4,0 7 14 21,102865971380876519817,82304477241519702016
8,4,0 7 14 22,102866082134702438308,82304477241519702016
8,4,0 7 14 23,102866082144844730068,82304477241519702016
8,4,0 7 15 15,280494216827664839,163384445784141056
8,4,0 7 15 16,1874382862664626199,1259958338847043072
8,4,0 7 15 17,9560752365673852919,7124009481211629312
8,4,0 7 15 18,32965771514314112999,26280898553846674944
8,4,0 7 15 19,70666112544675721319,58246759159532395264
8,4,0 7 15 20,97354565593890381959,79975132904172567296
8,4,0 7 15 21,102562770449241235559,82304050685689746944
8,4,0 7 15 22,102866082134821594919,82304477241519702016
8,4,0 7 15 23,102866192888647614119,82304477241519702016
8,4,0 7 15 24,102866192898789905879,82304477241519702016
8,4,0 7 16 16,280494226969967520,163384445784141056
8,4,0 7 16 17,1874382872806928880,1259958338847043072
8,4,0 7 16 18,9560752375816155600,7124009481211629312
8,4,0 7 16 19,32965771524456415680,26280898553846674944
8,4,0 7 16 20,70666112554818024000,58246759159532395264
8,4,0 7 16 21,97354565604032684640,79975132904172567296
8,4,0 7 16 22,102562770459383538240,82304050685689746944
8,4,0 7 16 23,102866082144963897600,82304477241519702016
8,4,0 7 16 24,102866192898789916800,82304477241519702016
8,4,0 7 16 25,102866192908932208560,82304477241519702016
8,4,0 8 8 8,91314665014544,36499581466496
8,4,0 8 8 9,831107966277243,348855051247744
8,4,0 8 8 10,6342882911639367,2912756754820448
8,4,0 8 8 11,34135381050987489,17273076935099840
8,4,0 8 8 12,114273632654099941,63197265242971872
8,4,0 8 8 13,221225694957038471,129910126493526848
8,4,0 8 8 14,274710891822863369,162957889954185984
8,4,0 8 8 15,280438170394465525,163384445784141056
8,4,0 8 8 16,280494508715467901,163384445784141056
8,4,0 8 8 17,280494518857770581,163384445784141056
8,4,0 8 9 9,831108123429954,473468508937760
8,4,0 8 9 10,7566510780833624,4449886222613616
8,4,0 8 9 11,55930905598799555,34493189240070000
8,4,0 8 9 12,284114342745747836,184033754647705072
8,4,0 8 9 13,879753966051907633,595236279136576480
8,4,0 8 9 14,1573352274767793555,1088097383314131968
8,4,0 8 9 15,1848641794280329320,1259531783017088000
8,4,0 8 9 16,1874324879264922218,1259958338847043072
8,4,0 8 9 17,1874384870817186092,1259958338847043072
8,4,0 8 9 18,1874384880959488772,1259958338847043072
8,4,0 8 10 10,6342883826645400,4415831119536912
8,4,0 8 10 11,55930906356652877,39868619003297440
8,4,0 8 10 12,387378424172516730,283948938480824896
8,4,0 8 10 13,1808310825454480466,1361124589536633456
8,4,0 8 10 14,5093464796034051508,3916543789044556704
8,4,0 8 10 15,8426482978780426651,6497930732868574720
8,4,0 8 10 16,9473750076449179219,7123582925381674240
8,4,0 8 10 17,9560691447536489996,7124009481211629312
8,4,0 8 10 18,9560762650342542374,7124009481211629312
8,4,0 8 10 19,9560762660484845054,7124009481211629312
8,4,0 8 11 11,34135384273659255,26525705665183648
8,4,0 8 11 12,284114345811266891,225713936598338160
8,4,0 8 11 13,1808310827762146199,1465449781984193584
8,4,0 8 11 14,7665113211162109696,6312097670234679328
8,4,0 8 11 15,19566353713326665162,16268584549288699296
8,4,0 8 11 16,30107393157465504629,24831009648832159168
8,4,0 8 11 17,32772520762837550897,26280471998016719872
8,4,0 8 11 18,32965716361324791871,26280898553846674944
8,4,0 8 11 19,32965807001000272547,26280898553846674944
8,4,0 8 11 20,32965807011142575227,26280898553846674944
8,4,0 8 12 12,114273639593913939,90631816878593104
8,4,0 8 12 13,879753972834568920,722969930705678064
8,4,0 8 12 14,5093464802058859473,4291806949739035136
8,4,0 8 12 15,19566353717043807394,16755070900225621824
8,4,0 8 12 16,45599712601170453629,39284984643648254992
8,4,0 8 12 17,66000841716355977543,56110877949691193952
8,4,0 8 12 18,70386856483384281938,58246332603702440192
8,4,0 8 12 19,70666082263075074560,58246759159532395264
8,4,0 8 12 20,70666188626272196539,58246759159532395264
8,4,0 8 12 21,70666188636414499219,58246759159532395264
8,4,0 8 13 13,221225704528255083,155918703397673936
8,4,0 8 13 14,1573352284181857456,1205172007624722336
8,4,0 8 13 15,8426482987436637230,6837729922622089904
8,4,0 8 13 16,30107393163814049475,25330245938560255552
8,4,0 8 13 17,66000841718987380157,56383206174805981536
8,4,0 8 13 18,91929412256125448459,77659297938556466624
8,4,0 8 13 19,97052948688809030476,79974706348342612224
8,4,0 8 13 20,97354559968227194690,79975132904172567296
8,4,0 8 13 21,97354670413034804673,79975132904172567296
8,4,0 8 13 22,97354670423177107353,79975132904172567296
8,4,0 8 14 14,274710901907593591,163383078490909728
8,4,0 8 14 15,1848641804207906831,1259948305256610560
8,4,0 8 14 16,9473750085618903408,7123957052741159200
8,4,0 8 14 17,32772520769699609353,26280724457938773824
8,4,0 8 14 18,70386856486529198162,58246417891091025280
8,4,0 8 14 19,97052948689322544086,79974708820403108352
8,4,0 8 14 20,102259461722754602048,82303624129859791872
8,4,0 8 14 21,102562770123128090700,82304050685689746944
8,4,0 8 14 22,102562880876467793083,82304050685689746944
8,4,0 8 14 23,102562880886610095763,82304050685689746944
8,4,0 8 15 15,280438180509101383,163384445784141056
8,4,0 8 15 16,1874324889222405365,1259958338847043072
8,4,0 8 15 17,9560691456736119821,7124009481211629312
8,4,0 8 15 18,32965716368216755963,26280898553846674944
8,4,0 8 15 19,70666082266249896420,58246759159532395264
8,4,0 8 15 20,97354559968770613936,79975132904172567296
8,4,0 8 15 21,102562770123157996336,82304050685689746944
8,4,0 8 15 22,102866082134702438308,82304477241519702016
8,4,0 8 15 23,102866192888647603199,82304477241519702016
8,4,0 8 15 24,102866192898789905879,82304477241519702016
8,4,0 8 16 16,280494518830114679,163384445784141056
8,4,0 8 16 17,1874384880774680159,1259958338847043072
8,4,0 8 16 18,9560762659542183119,7124009481211629312
8,4,0 8 16 19,32965807007892247559,26280898553846674944
8,4,0 8 16 20,70666188629447029319,58246759159532395264
8,4,0 8 16 21,97354670413578234839,79975132904172567296
8,4,0 8 16 22,102562880876497709639,82304050685689746944
8,4,0 8 16 23,102866192888647614119,82304477241519702016
8,4,0 8 16 24,102866303642592879719,82304477241519702016
8,4,0 8 16 25,102866303652735182399,82304477241519702016
8,4,0 8 17 17,280494528972417360,163384445784141056
8,4,0 8 17 18,1874384890916982840,1259958338847043072
8,4,0 8 17 19,9560762669684485800,7124009481211629312
8,4,0 8 17 20,32965807018034550240,26280898553846674944
8,4,0 8 17 21,70666188639589332000,58246759159532395264
8,4,0 8 17 22,97354670423720537520,79975132904172567296
8,4,0 8 17 23,102562880886640012320,82304050685689746944
8,4,0 8 17 24,102866192898789916800,82304477241519702016
8,4,0 8 17 25,102866303652735182400,82304477241519702016
8,4,0 8 17 26,102866303662877485080,82304477241519702016
8,4,0 9 9 9,91314692670446,36499581466496
8,4,0 9 9 10,831108151085856,348855051247744
8,4,0 9 9 11,6342883854301302,2912756754820448
8,4,0 9 9 12,34135384301315157,17273076935099840
8,4,0 9 9 13,114273639621569841,63197265242971872
8,4,0 9 9 14,221225704555910985,129910126493526848
8,4,0 9 9 15,274710901935249493,162957889954185984
8,4,0 9 9 16,280438180536757285,163384445784141056
8,4,0 9 9 17,280494518857770581,163384445784141056
8,4,0 9 9 18,280494529000073262,163384445784141056
8,4,0 9 10 10,831108151085856,473468508937760
8,4,0 9 10 11,7566510965642237,4449886222613616
8,4,0 9 10 12,55930906541461490,34493189240070000
8,4,0 9 10 13,284114345996075504,184033754647705072
8,4,0 9 10 14,879753973019377533,595236279136576480
8,4,0 9 10 15,1573352284366666069,1088097383314131968
8,4,0 9 10 16,1848641804392715444,1259531783017088000
8,4,0 9 10 17,1874324889407213978,1259958338847043072
8,4,0 9 10 18,1874384880959488772,1259958338847043072
8,4,0 9 10 19,1874384891101791453,1259958338847043072
8,4,0 9 11 11,6342883854301302,4415831119536912
8,4,0 9 11 12,55930906541461490,39868619003297440
8,4,0 9 11 13,387378425115178665,283948938480824896
8,4,0 9 11 14,1808310828704808134,1361124589536633456
8,4,0 9 11 15,5093464803001521408,3916543789044556704
8,4,0 9 11 16,8426482988379299165,6497930732868574720
8,4,0 9 11 17,9473750086561565343,7123582925381674240
8,4,0 9 11 18,9560691457678781756,7124009481211629312
8,4,0 9 11 19,9560762660484845054,7124009481211629312
8,4,0 9 11 20,9560762670627147735,7124009481211629312
8,4,0 9 12 12,34135384301315157,26525705665183648
8,4,0 9 12 13,284114345996075504,225713936598338160
8,4,0 9 12 14,1808310828704808134,1465449781984193584
8,4,0 9 12 15,7665113214412437364,6312097670234679328
8,4,0 9 12 16,19566353720294135062,16268584549288699296
8,4,0 9 12 17,30107393167064377143,24831009648832159168
8,4,0 9 12 18,32772520772949937021,26280471998016719872
8,4,0 9 12 19,32965716371467083631,26280898553846674944
8,4,0 9 12 20,32965807011142575227,26280898553846674944
8,4,0 9 12 21,32965807021284877908,26280898553846674944
8,4,0 9 13 13,114273639621569841,90631816878593104
8,4,0 9 13 14,879753973019377533,722969930705678064
8,4,0 9 13 15,5093464803001521408,4291806949739035136
8,4,0 9 13 16,19566353720294135062,16755070900225621824
8,4,0 9 13 17,45599712608137923529,39284984643648254992
8,4,0 9 13 18,66000841725954850057,56110877949691193952
8,4,0 9 13 19,70386856493496668062,58246332603702440192
8,4,0 9 13 20,70666082273217366320,58246759159532395264
8,4,0 9 13 21,70666188636414499219,58246759159532395264
8,4,0 9 13 22,70666188646556801900,58246759159532395264
8,4,0 9 14 14,221225704555910985,155918703397673936
8,4,0 9 14 15,1573352284366666069,1205172007624722336
8,4,0 9 14 16,8426482988379299165,6837729922622089904
8,4,0 9 14 17,30107393167064377143,25330245938560255552
8,4,0 9 14 18,66000841725954850057,56383206174805981536
8,4,0 9 14 19,91929412265724320973,77659297938556466624
8,4,0 9 14 20,97052948698921416600,79974706348342612224
8,4,0 9 14 21,97354559978369486450,79975132904172567296
8,4,0 9 14 22,97354670423177107353,79975132904172567296
8,4,0 9 14 23,97354670433319410034,79975132904172567296
8,4,0 9 15 15,274710901935249493,163383078490909728
8,4,0 9 15 16,1848641804392715444,1259948305256610560
8,4,0 9 15 17,9473750086561565343,7123957052741159200
8,4,0 9 15 18,32772520772949937021,26280724457938773824
8,4,0 9 15 19,70386856493496668062,58246417891091025280
8,4,0 9 15 20,97052948698921416600,79974708820403108352
8,4,0 9 15 21,102259461732866988172,82303624129859791872
8,4,0 9 15 22,102562770133270382460,82304050685689746944
8,4,0 9 15 23,102562880886610095763,82304050685689746944
8,4,0 9 15 24,102562880896752398444,82304050685689746944
8,4,0 9 16 16,280438180536757285,163384445784141056
8,4,0 9 16 17,1874324889407213978,1259958338847043072
8,4,0 9 16 18,9560691457678781756,7124009481211629312
8,4,0 9 16 19,32965716371467083631,26280898553846674944
8,4,0 9 16 20,70666082273217366320,58246759159532395264
8,4,0 9 16 21,97354559978369486450,79975132904172567296
8,4,0 9 16 22,102562770133270382460,82304050685689746944
8,4,0 9 16 23,102866082144844730068,82304477241519702016
8,4,0 9 16 24,102866192898789905879,82304477241519702016
8,4,0 9 16 25,102866192908932208560,82304477241519702016
8,4,0 9 17 17,280494518857770581,163384445784141056
8,4,0 9 17 18,1874384880959488772,1259958338847043072
8,4,0 9 17 19,9560762660484845054,7124009481211629312
8,4,0 9 17 20,32965807011142575227,26280898553846674944
8,4,0 9 17 21,70666188636414499219,58246759159532395264
8,4,0 9 17 22,97354670423177107353,79975132904172567296
8,4,0 9 17 23,102562880886610095763,82304050685689746944
8,4,0 9 17 24,102866192898789905879,82304477241519702016
8,4,0 9 17 25,102866303652735182399,82304477241519702016
8,4,0 9 17 26,102866303662877485080,82304477241519702016
8,4,0 9 18 18,280494529000073262,163384445784141056
8,4,0 9 18 19,1874384891101791453,1259958338847043072
8,4,0 9 18 20,9560762670627147735,7124009481211629312
8,4,0 9 18 21,32965807021284877908,26280898553846674944
8,4,0 9 18 22,70666188646556801900,58246759159532395264
8,4,0 9 18 23,97354670433319410034,79975132904172567296
8,4,0 9 18 24,102562880896752398444,82304050685689746944
8,4,0 9 18 25,102866192908932208560,82304477241519702016
8,4,0 9 18 26,102866303662877485080,82304477241519702016
8,4,0 9 18 27,102866303673019787761,82304477241519702016


==> anc/tables/joint-distribution-A_n.csv <==
n,top_tau,indeg_rho,A_n
1,-1,0,1
1,0,1,1
1,1,2,1
2,-1,0,1
2,0,1,1
2,1,1,1
2,1,2,1
2,2,3,1
3,-1,0,1
3,0,1,1
3,1,1,2
3,1,2,1
3,2,1,1
3,2,2,2
3,2,3,1
3,3,4,1
4,-1,0,1
4,0,1,1
4,1,1,3
4,1,2,1
4,2,1,4
4,2,2,5
4,2,3,1
4,3,1,1
4,3,2,4
4,3,3,3
4,3,4,1
4,4,5,1
5,-1,0,1
5,0,1,1
5,1,1,4
5,1,2,1
5,2,1,10
5,2,2,9
5,2,3,1
5,3,1,9
5,3,2,24
5,3,3,9
5,3,4,1
5,4,1,1
5,4,2,9
5,4,3,10
5,4,4,4
5,4,5,1
5,5,6,1
6,-1,0,1
6,0,1,1
6,1,1,5
6,1,2,1
6,2,1,20
6,2,2,14
6,2,3,1
6,3,1,43
6,3,2,84
6,3,3,19
6,3,4,1
6,4,1,25
6,4,2,143
6,4,3,84
6,4,4,14
6,4,5,1
6,5,1,1
6,5,2,25
6,5,3,43
6,5,4,20
6,5,5,5
6,5,6,1
6,6,7,1
7,-1,0,1
7,0,1,1
7,1,1,6
7,1,2,1
7,2,1,35
7,2,2,20
7,2,3,1
7,3,1,147
7,3,2,224
7,3,3,34
7,3,4,1
7,4,1,267
7,4,2,1080
7,4,3,393
7,4,4,34
7,4,5,1
7,5,1,95
7,5,2,1242
7,5,3,1080
7,5,4,224
7,5,5,20
7,5,6,1
7,6,1,1
7,6,2,95
7,6,3,267
7,6,4,147
7,6,5,35
7,6,6,6
7,6,7,1
7,7,8,1
8,-1,0,1
8,0,1,1
8,1,1,7
8,1,2,1
8,2,1,56
8,2,2,27
8,2,3,1
8,3,1,406
8,3,2,504
8,3,3,55
8,3,4,1
8,4,1,1775
8,4,2,5448
8,4,3,1352
8,4,4,69
8,4,5,1
8,5,1,2662
8,5,2,22446
8,5,3,12009
8,5,4,1352
8,5,5,55
8,5,6,1
8,6,1,552
8,6,2,18040
8,6,3,22446
8,6,4,5448
8,6,5,504
8,6,6,27
8,6,7,1
8,7,1,1
8,7,2,552
8,7,3,2662
8,7,4,1775
8,7,5,406
8,7,6,56
8,7,7,7
8,7,8,1
8,8,9,1


==> anc/verification-code/binomial_basis.py <==
# Changelog (reverse chronological):
# 2026-08-02 - Claude: added verify_against_jts_forskning_note(), cross-checking
#   shift_matrix_binomial_formula_a against an independent, earlier derivation
#   of the same question found in jts-forskning/projekt/exteriorconvex/
#   exteriorconvex.tex (migrated here as ../artefacts/exterior-convex.tex) --
#   see ../artefacts/binomial-basis-shift-crosscheck.typ for the writeup.
# 2026-08-02 - Claude: added worked_example_n4_d2_ones(), the concrete
#   n=4, d=2, a=(1,1,1,1) case shown by hand in chat, plus an all-ones/
#   generic-a case list passed to verify_shift_formula_general_a in
#   __main__ (previously only exercised via ad-hoc session calls, not
#   committed here).
# 2026-08-02 - Claude: generalized from the Kozlov-specific a=kozlov_vector(n)
#   to arbitrary positive-integer a: S_matrix_a/T_matrix_a/
#   shift_matrix_binomial_formula_a take a directly (the old n-only functions
#   are now thin wrappers calling these with a=kozlov_vector(n)). Added
#   enumerate_lattice_points_a/lattice_image_condition_a, characterizing
#   (proved, not just checked -- see right-angle-simplices-notes.md) exactly
#   which points of the standard simplex are T(a)-images of integer lattice
#   points inside right_angle_simplex(a), for general a. Answers Jan's
#   follow-up "for general a" question from the same session.
# 2026-08-02 - Claude: created this file. Implements the "binomial basis"
#   {v_1,...,v_n} of R^n (v_i = kozlov_simplex vertices), the change-of-basis
#   matrices S(n) [columns = v_i, standard->binomial] / T(n) = S(n)^-1, the
#   matrix of shift^d in the binomial basis (both by direct conjugation and a
#   derived closed form -- see ../artefacts/right-angle-simplices-notes.md's
#   "Binomial basis" section for the derivation), and a Kruskal-Katona
#   shadow-bound implementation used to enumerate/characterize which lattice
#   points inside the Kozlov simplex are actually f-vectors of simplicial
#   complexes on n vertices. Answers Jan's four-part question from the
#   2026-08-02 session (see LOGBOOK.md).

"""
The "binomial basis" of R^n: v_1,...,v_n, the vertices of the Kozlov simplex
\\angle(kozlov_vector(n)) (see right_angle_simplex.py), used as a basis of R^n
(not just as a spanning set of an (n-1)-dim simplex).

Convention (fixed 2026-08-02 with Jan): S(n) = [v_1 | v_2 | ... | v_n], the
matrix with the v_i as COLUMNS (in standard coordinates). This is the
"standard" change-of-basis matrix: for x in standard coordinates,
x = S(n) [x]_v, i.e. [x]_v = T(n) x with T(n) := S(n)^-1.

For a linear map F: R^n -> R^n with matrix A w.r.t. the standard basis, its
matrix B w.r.t. the binomial basis is the ordinary similarity transform
    B = T(n) A S(n) = S(n)^-1 A S(n).

Kruskal-Katona: f-vectors here are indexed by cardinality, f_i = number of
faces of size i (i = 1,...,n; this excludes the empty face), matching Kozlov
1997 Theorem 4.1's F~_k(n) = (binom(n,1),...,binom(n,k),0,...,0) convention
already confirmed in right_angle_simplex.py. In this convention, (f_1,...,f_n)
is the f-vector of some simplicial complex on (a subset of) n labeled
vertices iff f_1 <= n and, for i=2,...,n, f_i <= shadow_bound(f_{i-1}, i)
(the Kruskal-Katona upper bound, kk_shadow_bound below) -- both necessary
(classical) and sufficient (achieved by an appropriate compressed/colex
complex at each level; verified computationally below by brute force for
n=4).
"""

from itertools import combinations


def kk_cascade(m, i):
    """
    The i-cascade (i-th binomial) representation of m >= 0: unique list of
    pairs [(a_i, i), (a_{i-1}, i-1), ..., (a_j, j)] with
    a_i > a_{i-1} > ... > a_j >= j >= 1 and
    m = binomial(a_i, i) + binomial(a_{i-1}, i-1) + ... + binomial(a_j, j).
    Returns [] if m == 0. Requires i >= 1.
    """
    terms = []
    remaining = m
    level = i
    a_bound = None  # next chosen a must be strictly less than this
    while remaining > 0 and level >= 1:
        a = level - 1  # binomial(level-1, level) = 0, valid starting point
        while binomial(a + 1, level) <= remaining and (a_bound is None or a + 1 < a_bound):
            a += 1
        terms.append((a, level))
        remaining -= binomial(a, level)
        a_bound = a
        level -= 1
    assert remaining == 0, (m, i, terms, remaining)
    return terms


def kk_shadow_bound(m, i):
    """
    Kruskal-Katona upper bound on f_i given f_{i-1} = m (cardinality
    convention, i >= 2). Returns max achievable f_i.
    """
    if m == 0:
        return 0
    return sum(binomial(a, level + 1) for (a, level) in kk_cascade(m, i - 1))


def enumerate_f_vectors(n):
    """
    All (f_1,...,f_n) achievable as f-vectors (cardinality convention) of a
    simplicial complex on (a subset of) n labeled vertices, via the
    Kruskal-Katona recursion: f_1 in 0..n, f_i in 0..kk_shadow_bound(f_{i-1}, i).
    Returns a list of tuples.
    """
    results = []

    def rec(prefix):
        i = len(prefix) + 1
        if i > n:
            results.append(tuple(prefix))
            return
        if i == 1:
            hi = n
        else:
            hi = kk_shadow_bound(prefix[-1], i)
        for f_i in range(hi + 1):
            rec(prefix + [f_i])

    rec([])
    return results


def brute_force_f_vectors(n):
    """
    Ground-truth check (small n only): enumerate ALL simplicial complexes on
    n labeled vertices (all downward-closed subsets of the 2^n - 1 nonempty
    subsets of {1,...,n}) by brute force, and return the SET of f-vectors
    (cardinality convention) actually achieved. Only feasible for n <= 4
    (2^(2^n - 1) candidate families).
    """
    verts = range(1, n + 1)
    nonempty = []
    for k in range(1, n + 1):
        nonempty.extend(combinations(verts, k))
    nonempty_set = set(nonempty)
    m = len(nonempty)
    achieved = set()
    for mask in range(2 ** m):
        chosen = [nonempty[j] for j in range(m) if (mask >> j) & 1]
        chosen_set = set(chosen)
        # downward closure check
        ok = True
        for face in chosen:
            if len(face) > 1:
                for sub in combinations(face, len(face) - 1):
                    if sub not in chosen_set:
                        ok = False
                        break
                if not ok:
                    break
        if not ok:
            continue
        f = [0] * n
        for face in chosen:
            f[len(face) - 1] += 1
        achieved.add(tuple(f))
    return achieved


def S_matrix_a(a):
    """
    S(a) = [v_1 | ... | v_n], columns = vertices of right_angle_simplex(a),
    for ANY list of n positive integers a (n = len(a)). Generalizes S_matrix
    (which is just S_matrix_a(kozlov_vector(n))).
    """
    load('right_angle_simplex.py')  # noqa: brings in right_angle_simplex_vertices
    vs = right_angle_simplex_vertices(list(a))
    return matrix(QQ, vs).transpose()


def T_matrix_a(a):
    """T(a) = S(a)^-1: converts standard coordinates to a's binomial-basis coordinates."""
    return S_matrix_a(a).inverse()


def S_matrix(n):
    """S(n) = S_matrix_a(kozlov_vector(n)): the Kozlov-specific case."""
    load('right_angle_simplex.py')  # noqa: brings in kozlov_vector
    return S_matrix_a(kozlov_vector(n))


def T_matrix(n):
    """T(n) = S(n)^-1: converts standard coordinates to binomial-basis coordinates."""
    return S_matrix(n).inverse()


def binomial_coords_from_fvector(f):
    """
    Direct formula (bypasses matrix multiplication) for T(n)*f, using T's
    bidiagonal structure: y_j = f_j/a_j - f_{j+1}/a_{j+1} for j<n, y_n = f_n/a_n.
    a_i = binomial(n,i), n = len(f). Equivalent to T_matrix(n)*vector(f).
    """
    n = len(f)
    a = [binomial(n, i) for i in range(1, n + 1)]
    y = [QQ(f[j]) / a[j] - QQ(f[j + 1]) / a[j + 1] for j in range(n - 1)]
    y.append(QQ(f[n - 1]) / a[n - 1])
    return y


def is_density_monotone(f):
    """
    Check f_1/a_1 >= f_2/a_2 >= ... >= f_n/a_n (a_i=binomial(n,i)) --
    equivalent to all binomial_coords_from_fvector(f) entries being >= 0.
    Proved (2026-08-02, elementary double-counting, see
    right-angle-simplices-notes.md) to hold for every f-vector of an
    (n-vertex) simplicial complex.
    """
    return all(c >= 0 for c in binomial_coords_from_fvector(f))


def shift_matrix_standard(n, d):
    """N^d: matrix of shift^d: R^n -> R^n (shift(x_1,...,x_n)=(0,x_1,...,x_{n-1})) in the standard basis."""
    N = matrix(QQ, n, n)
    for i in range(1, n):
        N[i, i - 1] = 1
    return N ** d


def shift_matrix_binomial_direct(n, d):
    """Matrix of shift^d in the binomial basis, by direct conjugation T*N^d*S."""
    S = S_matrix(n)
    T = S.inverse()
    return T * shift_matrix_standard(n, d) * S


def shift_matrix_binomial_formula_a(a, d):
    """
    Matrix of shift^d in the binomial basis for GENERAL positive-integer a
    (n = len(a)), via the closed form derived 2026-08-02 (see
    right-angle-simplices-notes.md -- the derivation never used a_i =
    binomial(n,i) specifically, only that a is a positive vector, so this
    generalizes verbatim). With c_i := a_i / a_{i+d} for i=0,...,n-d+1
    (c_0 := 0, c_{n-d+1} := 0), B_d is zero in rows 1..d-1, and for
    j = d,...,n (i := j-d):
      - if i == 0: row j is constant, equal to c_0 - c_1 = -c_1
      - if i >= 1: (B_d)_{j,k} = 0 for k < i, = c_i for k = i,
                    = c_i - c_{i+1} for k > i
    """
    n = len(a)
    aa = [None] + list(a)  # 1-indexed: aa[1],...,aa[n]
    B = matrix(QQ, n, n)
    if d >= n:
        return B  # zero matrix

    def c(i):
        if i == 0 or i == n - d + 1:
            return QQ(0)
        return QQ(aa[i]) / QQ(aa[i + d])

    for j in range(d, n + 1):  # 1-indexed row
        i = j - d
        for k in range(1, n + 1):  # 1-indexed column
            if i == 0:
                B[j - 1, k - 1] = -c(1)
            elif k < i:
                B[j - 1, k - 1] = 0
            elif k == i:
                B[j - 1, k - 1] = c(i)
            else:
                B[j - 1, k - 1] = c(i) - c(i + 1)
    return B


def shift_matrix_binomial_formula(n, d):
    """Kozlov-specific case: shift_matrix_binomial_formula_a(kozlov_vector(n), d)."""
    load('right_angle_simplex.py')  # noqa
    return shift_matrix_binomial_formula_a(kozlov_vector(n), d)


def verify_shift_formula(n_max=8):
    """Check shift_matrix_binomial_formula against direct conjugation for n=2..n_max, d=0..n."""
    for n in range(2, n_max + 1):
        for d in range(0, n + 1):
            direct = shift_matrix_binomial_direct(n, d)
            formula = shift_matrix_binomial_formula(n, d)
            if direct != formula:
                return False, (n, d)
    return True, None


def verify_shift_formula_general_a(cases):
    """
    Check shift_matrix_binomial_formula_a against direct conjugation
    T(a)*N^d*S(a) for a list of (a, d) test cases (a arbitrary positive
    integer lists, not just kozlov_vector).
    """
    for a, d in cases:
        n = len(a)
        S = S_matrix_a(a)
        T = S.inverse()
        direct = T * shift_matrix_standard(n, d) * S
        formula = shift_matrix_binomial_formula_a(a, d)
        if direct != formula:
            return False, (a, d)
    return True, None


def enumerate_lattice_points_a(a):
    """
    All integer points x in Z^n (n=len(a)) lying in right_angle_simplex(a):
    x_1 = a_1 (forced -- the simplex lies in this hyperplane), and, for
    j=2,...,n, x_j in 0..floor(a_j * x_{j-1} / a_{j-1}) (the H-representation
    "x_j/a_j <= x_{j-1}/a_{j-1}, ratios non-increasing" derived from writing
    x as a convex combination of the v_i and reading off the tail sums --
    see right-angle-simplices-notes.md). Returns a list of tuples.
    """
    a = list(a)
    n = len(a)
    results = []

    def rec(prefix):
        j = len(prefix) + 1
        if j > n:
            results.append(tuple(prefix))
            return
        if j == 1:
            candidates = [a[0]]
        else:
            hi = (a[j - 1] * prefix[-1]) // a[j - 2]
            candidates = range(0, hi + 1)
        for v in candidates:
            rec(prefix + [v])

    rec([])
    return results


def lovasz_curve(n, x):
    """
    gamma(x) = (binomial(x,1),...,binomial(x,n)) in R^n, x real -- the
    Lovasz real-binomial extension used in the "continuous" Kruskal-Katona
    bound. For x = 1,...,n integer this hits exactly the Kozlov-simplex
    vertices v_1,...,v_n. Exploratory (2026-08-02, speculative KK/binomial-
    basis connection, see right-angle-simplices-notes.md): T(kozlov_vector(n))
    * gamma(x) always sums to x/n (same linear identity as for f-vectors,
    holds for any vector), but has NEGATIVE entries for non-integer x in
    (1,n) -- so this naive curve is not simply "the path along the simplex
    boundary between consecutive v_i", it leaves the density-monotone
    (nonneg-binomial-coordinate) region between skeleton vertices.
    """
    return [binomial(x, i) for i in range(1, n + 1)]


def lattice_image_condition_a(a, y, tol=1e-9):
    """
    Check the necessary-and-sufficient condition (derived 2026-08-02) for
    y in the standard simplex Delta^(n-1) to be T(a)*x for some integer
    lattice point x in right_angle_simplex(a): writing tailsum_j(y) =
    y_j + y_{j+1} + ... + y_n, require a_j * tailsum_j(y) in Z for every
    j=1,...,n (equivalently x = S(a)*y is an integer vector).
    """
    a = list(a)
    n = len(a)
    tail = QQ(0)
    for j in range(n - 1, -1, -1):
        tail += QQ(y[j])
        val = QQ(a[j]) * tail
        if val.denominator() != 1:
            return False
    return True


def worked_example_n4_d2_ones():
    """
    Prints S(a), T(a), N^d, and B_d = T(a)*N^d*S(a) for the concrete worked
    example n=4, d=2, a=(1,1,1,1) (2026-08-02 session, shown by hand and
    cross-checked in chat before being added here). Since a is all-ones,
    S(a) is literally the all-ones upper-triangular matrix U and T(a)=U^-1
    is the plain backward-difference matrix -- the simplest nontrivial
    instance of the general-a closed form (formula_a's c_i are all 0 or 1
    here). Returns (S, T, Nd, B) as Sage matrices for reuse/further checks.
    """
    a = [1, 1, 1, 1]
    n, d = 4, 2
    S = S_matrix_a(a)
    T = S.inverse()
    Nd = shift_matrix_standard(n, d)
    B_direct = T * Nd * S
    B_formula = shift_matrix_binomial_formula_a(a, d)
    assert B_direct == B_formula, "direct conjugation and closed form disagree"
    print('S(a) ='); print(S)
    print('T(a) ='); print(T)
    print('N^2 ='); print(Nd)
    print('B_2 = T(a) N^2 S(a) ='); print(B_direct)
    return S, T, Nd, B_direct


def verify_against_jts_forskning_note():
    """
    Cross-checks shift_matrix_binomial_formula_a against an INDEPENDENT,
    earlier derivation of the same question, found 2026-08-02 in
    jts-forskning/projekt/exteriorconvex/exteriorconvex.tex (migrated
    verbatim into this project as ../artefacts/exterior-convex.tex; see
    ../artefacts/binomial-basis-shift-crosscheck.typ for the full writeup).

    That note uses different notation (0-indexed weight vector c_0,...,c_N,
    n=N+1) for the same setup: basis vectors f_k = proj_k(c), matrix of
    shift^d in that basis. Its N=5, d=2 worked example gives an explicit
    6x6 matrix with entries symbolic in c_0,...,c_5 (transcribed below
    verbatim from the LaTeX source, NOT from its buggy general-N,d Theorem
    statement just above that example -- that symbolic theorem has a
    transcription error, a literal '-c_0/c_3' where the pattern needs
    '-c_0/c_d', not reproduced here).

    Evaluated at generic, pairwise-distinct a = c = (2,3,5,7,11,13) (chosen
    so no coincidental cancellation could hide a disagreement), this
    project's formula and the old note's worked example agree exactly,
    entry for entry -- confirmed here programmatically, not just by eye.
    Returns True (and raises AssertionError on any mismatch, printing the
    offending entry) rather than silently passing.
    """
    a = [QQ(2), QQ(3), QQ(5), QQ(7), QQ(11), QQ(13)]  # a_1..a_6 = c_0..c_5
    d = 2
    c = a  # alias matching the old note's variable name, same values

    # exterior-convex.tex's explicit N=5, d=2 worked-example matrix,
    # transcribed row by row (0-indexed rows/cols 0..5, matching the LaTeX).
    old_note_B2 = matrix(QQ, [
        [0, 0, 0, 0, 0, 0],
        [-c[0] / c[2]] * 6,
        [c[0] / c[2]] + [c[0] / c[2] - c[1] / c[3]] * 5,
        [0, c[1] / c[3]] + [c[1] / c[3] - c[2] / c[4]] * 4,
        [0, 0, c[2] / c[4]] + [c[2] / c[4] - c[3] / c[5]] * 3,
        [0, 0, 0] + [c[3] / c[5]] * 3,
    ])

    ours_B2 = shift_matrix_binomial_formula_a(a, d)
    assert ours_B2 == old_note_B2, (
        f"mismatch:\nours=\n{ours_B2}\nold note=\n{old_note_B2}"
    )
    print('Cross-check against jts-forskning/exteriorconvex.tex: MATCH')
    return True


if __name__ in ('__main__', 'sage.all'):
    # `sage binomial_basis.py` sets __name__ to 'sage.all', not '__main__' --
    # a known Sage gotcha (confirmed 2026-08-02: silently skips this block,
    # no error, exit 0). Accept both so `sage binomial_basis.py` actually runs it.
    # Tradeoff: a future script that `load()`s this file from within another
    # `sage script.py` batch run will also trigger this block (harmless
    # extra output, not an error) -- only matters if this file is ever
    # imported as a dependency from such a script rather than run directly.
    ok, bad = verify_shift_formula(8)
    print('shift formula verified for n=2..8, all d:', ok, bad)

    ok_a, bad_a = verify_shift_formula_general_a([
        ([2, 5, 3, 7], 1), ([2, 5, 3, 7], 2), ([2, 5, 3, 7], 3),
        ([3, 1, 4, 1, 5], 2), ([6, 2, 2, 2, 2, 2], 3),
        ([1, 1, 1, 1], 2),
    ])
    print('shift formula verified for generic/all-ones a:', ok_a, bad_a)

    print()
    print('Worked example n=4, d=2, a=(1,1,1,1):')
    worked_example_n4_d2_ones()

    print()
    verify_against_jts_forskning_note()

    # KK enumeration vs brute force, n=4
    bf = brute_force_f_vectors(4)
    kk = set(enumerate_f_vectors(4))
    print('n=4: brute force count =', len(bf), ' KK-recursion count =', len(kk),
          ' match:', bf == kk)


==> anc/verification-code/build_notebooklm_package.py <==
#!/usr/bin/env python3
"""build_notebooklm_package.py

Changelog (reverse chronological):
  2026-09-05  Created.  Assembles a folder that can be uploaded to NotebookLM (or
              any other document-QA tool) covering ARTICLE 1 of this project --
              the manuscript, the cited literature we actually hold, and the
              working notes behind it.

              Why a script rather than a checked-in folder: everything it copies
              already exists in the repository, and duplicating ~15 MB of PDFs
              into git to make a convenience folder is a bad trade.  The output
              directory is gitignored; re-run the script to rebuild it.

              PROVENANCE IS ENFORCED, NOT ASSUMED.  This repo's literature/
              convention is that literature/ holds open-access material only,
              while literature/subscription/ holds items obtained through Jan's
              LiU subscription that are NOT freely redistributable.  Uploading a
              file to NotebookLM transfers it to Google.  So:
                * open-access items go in 02-cited-literature/;
                * anything restricted goes in 90-RESTRICTED-decide-before-upload/
                  with a warning file, and is NEVER placed alongside the rest.

              Later the same day: Jan settled both open points.  The series is
              article 1 = the convex hull (this package), article 2 = ff-vector
              counting, article 3 = the lattice-point question and open problems.
              And Ziegler's textbook -- the only restricted candidate -- is NOT
              to be uploaded, so it moved from CITED_RESTRICTED to CITED_WITHHELD
              and the package no longer emits a restricted folder at all.  The
              quarantine machinery is kept for article 2's package.

  2026-09-06  article/exterior-convex_draft_*.* renamed to
              article/exterior-convex_article1_draft_*.*, so the series naming is
              uniform (article1 / article2 / article3).  Source path and upload
              name updated to match; nothing else about the package changed.

Usage:
    python3 code/build_notebooklm_package.py [--out DIR] [--list]

    --out    where to build (default: artefacts/notebooklm-article1/, gitignored)
    --list   print the plan and exit, copying nothing
"""

import argparse
import shutil
import sys
from pathlib import Path

PROJ = Path(__file__).resolve().parent.parent          # 20-projects/exterior-convex
ROOT = PROJ.parent.parent                              # repository root

# --- the manuscript -------------------------------------------------------
# The reviewer's brief. Ships as 00-... so it sorts above everything else. Round 2 exists
# because round 1 produced three "critical findings" that were all misreadings of the working
# notes' account of ALREADY-FIXED bugs; the brief addresses that head-on.
BRIEF = [
    ("artefacts/notebooklm-brief-article1-round2.md",
     "00-BRIEF-READ-THIS-FIRST.md"),
]

MANUSCRIPT = [
    ("article/exterior-convex_article1_draft_4.pdf",
     "Snellman-ARTICLE1-draft4-Hilbert-functions-and-Minkowski-sums-of-Kozlov-simplices.pdf"),
]

# --- literature cited by article 1, that we actually hold -----------------
# (reference number in draft 4, source path relative to PROJ, upload name)
CITED_OPEN = [
    (1, "literature/Amata and Crupi - 2020 - HILBERT FUNCTIONS OF GRADED MODULES OVER AN EXTERIOR ALGEBRA AN ALGORITHMIC APPROACH.pdf",
        "Amata-Crupi-2020-Hilbert-functions-graded-modules-exterior-algebra-algorithmic.pdf"),
    (2, "literature/Amata and Crupi - 2020 - A generalization of Kruskal–Katona’s theorem.pdf",
        "Amata-Crupi-2020-A-generalization-of-Kruskal-Katona.pdf"),
    (3, "literature/Amata and Crupi - 2022 - ExteriorModules a package for computing monomial modules over an exterior algebra.pdf",
        "Amata-Crupi-2021-ExteriorModules-package.pdf"),
    (4, "literature/Aramova et al. - 1997 - Gotzmann Theorems for Exterior Algebras and Combinatorics.pdf",
        "Aramova-Herzog-Hibi-1997-Gotzmann-theorems-exterior-algebras.pdf"),
    (9, "literature/Kozlov - 1997 - Convex Hulls of f- and β-Vectors.pdf",
        "Kozlov-1997-Convex-hulls-of-f-and-beta-vectors.pdf"),
    (11, "literature/Kupreyeva - 2019 - Simplices of f-vectors (bachelor's thesis).pdf",
         "Kupreyeva-2019-Simplices-of-f-vectors-BSc-thesis.pdf"),
    (12, "literature/Linusson - 1999 - The Number of M-Sequences and f-Vectors.pdf",
         "Linusson-1999-The-number-of-M-sequences-and-f-vectors.pdf"),
    (15, "literature/skoldberg-monomial-golod-quotients-exterior-algebra.pdf",
         "Skoldberg-1999-Monomial-Golod-quotients-of-exterior-algebras.pdf"),
    (16, "literature/snellman-morenosocias_generic-ideals-exterior-algebra_arXiv-math0007089.pdf",
         "Snellman-MorenoSocias-2002-Generic-ideals-in-the-exterior-algebra.pdf"),
]

# Jan's own paper, cited in article 1's open-problem list; lives with the
# publication record rather than in literature/.
CITED_OPEN_ELSEWHERE = [
    (13, ROOT / "50-writing/preprints-publications/published/math_0010117_lifting-grobner-bases-from-the-exterior-algebra.pdf",
         "Nilsson-Snellman-2003-Lifting-Grobner-bases-from-the-exterior-algebra.pdf"),
]

# --- cited, held, but NOT freely redistributable --------------------------
# Anything listed here is copied into 90-RESTRICTED-decide-before-upload/ rather than into
# 02-cited-literature/, with a warning file, so it can never be swept into an upload by accident.
# Currently empty: the only candidate was Ziegler, and Jan decided on 2026-09-05 not to upload it
# (see CITED_WITHHELD below). The machinery stays because article 2's package will likely need it.
CITED_RESTRICTED: list[tuple[int, str, str, str]] = []

# --- cited, held, and deliberately NOT included ---------------------------
CITED_WITHHELD = [
    (18, "Ziegler 1995, Lectures on Polytopes, Springer GTM 152 -- a commercially published "
         "textbook, cited by article 1 only for standard polytope background. "
         "Jan's decision, 2026-09-05: do not upload. (This project's literature/ convention "
         "forbids downloading textbooks at all; the local copy predates the rule being written "
         "down.)"),
]

# --- cited but not held ---------------------------------------------------
CITED_MISSING = [
    (5, "Aramova & Herzog 2000, Almost regular sequences and Betti numbers, Amer. J. Math. 122"),
    (6, "Eisenbud 1995, Commutative Algebra with a View Toward Algebraic Geometry (textbook)"),
    (7, "Herzog & Hibi 2011, Monomial Ideals (textbook)"),
    (8, "Katona 1968, A theorem of finite sets (proceedings; page range unresolved -- see draft 4)"),
    (10, "Kruskal 1963, The number of simplices in a complex (proceedings)"),
    (14, "Schutzenberger 1959, RLE Quarterly Progress Report 55, MIT"),
    (17, "Stanley 1996, Combinatorics and Commutative Algebra, 2nd ed. (textbook)"),
]

# --- working notes, as generated Markdown previews ------------------------
NOTES_CORE = [
    ("working-notes/r-vectors-of-simplicial-complexes.md",
     "NOTE-1-r-vectors-and-ff-vectors.md"),
    ("working-notes/ids-modules-direct-sums-of-graded-ideals.md",
     "NOTE-2-ids-modules.md"),
    ("working-notes/amata-crupi-monomial-modules.md",
     "NOTE-3-Amata-Crupi-monomial-modules.md"),
    ("working-notes/kozlov-simplex-and-kozlov-polytope.md",
     "NOTE-4-Kozlov-simplex-and-Kozlov-polytope.md"),
    ("working-notes/kruskal-katona-and-the-amata-crupi-generalization.md",
     "NOTE-5-Kruskal-Katona-and-the-Amata-Crupi-generalization.md"),
    ("working-notes/multigraded-hilbert-functions.md",
     "NOTE-6-multigraded-Hilbert-functions.md"),
    ("working-notes/README.md",
     "NOTE-0-working-notes-index.md"),
]

NOTES_SUPPORTING = [
    ("working-notes/rank-r-kozlov-minkowski-proof-attempt.md",
     "PROOF-full-from-scratch-proof-and-Kozlov-audit.md"),
    ("working-notes/proper-hilbert-functions-kozlov-minkowski.md",
     "PROOF-claim-with-definitions-and-citations.md"),
    ("working-notes/right-angle-simplices-notes.md",
     "DETAIL-right-angle-simplices-extremal-matrix-H-representations.md"),
    ("working-notes/skoldberg-indicator-module.md",
     "DETAIL-Skoldberg-indicator-module.md"),
    ("working-notes/counting-ff-vectors.md",
     "ARTICLE2-MATERIAL-counting-ff-vectors-Linusson-extended.md"),
    ("crupi-amata-bugreport/2026-08-07-1107-note-theorem-4-2-review.md",
     "REVIEW-Amata-Crupi-Theorem-4.2-adversarial-review.md"),
    # Added 2026-09-06: these two say what has already been tried on the rank-r
    # V-description, which is the reviewer's main task. Including them is what stops
    # a second review from re-proposing the prefix-sum route or the all-circuits
    # hope, both of which are already known to fail.
    ("working-notes/pairwise-reduction-proof-strategies.md",
     "OPEN-PROBLEM-1-pairwise-reduction-four-strategies.md"),
    ("working-notes/strategy-a-attempt.md",
     "OPEN-PROBLEM-2-what-has-been-proved-and-what-failed.md"),
]

NOTES_BACKGROUND = [
    (ROOT / "30-notes/products-duals-and-polar-polytopes.md",
     "BACKGROUND-products-duals-and-polar-polytopes.md"),
    (ROOT / "30-notes/abstract-polytopes.md",
     "BACKGROUND-abstract-polytopes.md"),
    (ROOT / "30-notes/abel-summation.md",
     "BACKGROUND-abel-summation.md"),
    (ROOT / "30-notes/theorems-of-the-alternative.md",
     "BACKGROUND-theorems-of-the-alternative.md"),
]

README = """# NotebookLM package — exterior-convex, article 1

Built by `code/build_notebooklm_package.py` on {date}. Everything here is a **copy** of something
already in the repository; nothing here is a source of truth. Rebuild rather than edit.

## What this covers

Part I of the exterior-convex series *Hilbert functions over the exterior algebra and f-vectors in
higher rank*, subtitled *I: Minkowski sums of Kozlov simplices* — the manuscript in
`01-manuscript/`, the papers it cites, and the working notes behind it.

## Folders

| folder | what it is | upload? |
|---|---|---|
| `01-manuscript/` | the manuscript itself, draft 4 | yes — upload first |
| `02-cited-literature/` | the cited papers we hold, all open access | yes |
| `03-working-notes-core/` | the six notes matching the manuscript's sections, plus their index | yes |
| `04-working-notes-supporting/` | full proofs, the long exploratory record, the Theorem 4.2 review | yes, if you want depth |
| `05-background/` | cross-cutting notes from the repo's `30-notes/` | optional |

## Read `00-BRIEF-READ-THIS-FIRST.md` before the manuscript

It answers the previous review point by point and sets the task. It also states the one thing a
reviewer of this package must understand: **the working notes are a historical record of the
project, not a description of the current manuscript.** Passages describing errors are almost always
describing errors that were found and fixed, often weeks before the current draft. The previous
review reported three of them as critical live defects. The brief asks for every claimed defect to
be backed by a quotation from the manuscript itself.

**Upload the whole folder.** Nothing in it is withheld-by-default and nothing needs a decision at
upload time; the decisions were made when it was built, and are recorded below.

## Where this sits in the series

Article 1 is the manuscript here — the convex hull. Article 2 will be the *ff*-vector counting
result (Linusson's recursion extended to rank *r*); article 3 will be the lattice-point question and
the open problems. Draft 4 refers to both as companion papers.

## What is deliberately not here

Uploading a file to NotebookLM transfers it to Google. This repository distinguishes open-access
material (`literature/`) from material obtained via the LiU subscription and *not* freely
redistributable (`literature/subscription/`); `02-cited-literature/` is open access only. Nothing
from `literature/subscription/` is cited by article 1, so that distinction does not bite here.

Cited, held locally, and withheld by decision:

{withheld}

Cited and not held at all — mostly textbooks, which this project's conventions say not to download,
and two old conference proceedings:

{missing}

If NotebookLM is asked about any of these it will have only what the manuscript and the notes say
about them. That is worth knowing before trusting an answer about, say, exactly what Kruskal's 1963
paper states, or about a definition attributed to Ziegler.

## Suggested questions, once it is loaded

These are chosen to exercise the parts where the manuscript makes claims that the sources can
check, or where the notes and the manuscript deliberately differ:

- Does the manuscript's Corollary (facets of the Kozlov simplex) actually follow from Kozlov's
  Theorem 4.1, and is the facet description anywhere in Kozlov's paper?
- The manuscript claims Kozlov's own convention makes the properness restriction automatic. Where
  in his paper is that convention stated, and does his second proof depend on it?
- Compare the manuscript's Definition of an ids-module with Amata and Crupi's Definition 2.1. What
  does the manuscript add, and why?
- The Theorem 4.2 review claims the published clause is wrong for tied generator degrees. Reconstruct
  the counterexample from the review and check it against the Amata–Crupi paper itself.
- Linusson's paper counts f-vectors. What exactly would have to change to count ff-vectors instead?
  (The `ARTICLE2-MATERIAL-` note answers this; see whether NotebookLM gets there from Linusson
  alone, given only his paper and the manuscript.)
- Where do the manuscript and the working notes disagree, if anywhere?

## A caution

NotebookLM is grounded in these sources but still paraphrases, and it will not flag a subtle
misreading of a proof. This project has already been bitten once by exactly that failure mode — an
audit criticised Kozlov for an omission he had not made, because it checked his proof against a
definition from elsewhere rather than his own. Treat answers as leads to check, not as findings.
"""

RESTRICTED_NOTE = """# Read before uploading anything in this folder

These files are cited by article 1 and are held locally, but they are **not open access** and are
therefore **not** included in `02-cited-literature/`. Uploading a file to NotebookLM transfers it to
Google. Whether that is acceptable for these items is Jan's decision, not a default.

{items}

Deleting this folder is the safe option, and costs only that NotebookLM will answer questions about
standard polytope background from the manuscript's own summary instead of from the source.
"""


def plan():
    """Return a list of (kind, src, dest_subdir, dest_name)."""
    items = []
    for src, name in MANUSCRIPT:
        items.append(("manuscript", PROJ / src, "01-manuscript", name))
    for src, name in BRIEF:
        items.append(("brief", PROJ / src, ".", name))
    for _, src, name in CITED_OPEN:
        items.append(("cited", PROJ / src, "02-cited-literature", name))
    for _, src, name in CITED_OPEN_ELSEWHERE:
        items.append(("cited", Path(src), "02-cited-literature", name))
    for _, src, name, _why in CITED_RESTRICTED:
        items.append(("restricted", PROJ / src, "90-RESTRICTED-decide-before-upload", name))
    for src, name in NOTES_CORE:
        items.append(("note", PROJ / src, "03-working-notes-core", name))
    for src, name in NOTES_SUPPORTING:
        items.append(("note", PROJ / src, "04-working-notes-supporting", name))
    for src, name in NOTES_BACKGROUND:
        items.append(("note", Path(src), "05-background", name))
    return items


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--out", default=str(PROJ / "artefacts" / "notebooklm-article1"))
    ap.add_argument("--list", action="store_true")
    ap.add_argument("--date", default="2026-09-05",
                    help="stamped into the README (no clock access in this script)")
    args = ap.parse_args()

    items, missing_files = plan(), []
    for kind, src, sub, name in items:
        if not src.exists():
            missing_files.append((kind, src))

    if args.list:
        for kind, src, sub, name in items:
            mark = " " if src.exists() else "!"
            print("%s %-10s %-34s %s" % (mark, kind, sub, name))
        if missing_files:
            print("\nMISSING (%d):" % len(missing_files))
            for kind, src in missing_files:
                print("   ", src)
        return 1 if missing_files else 0

    if missing_files:
        print("Refusing to build: %d source file(s) missing." % len(missing_files))
        for kind, src in missing_files:
            print("   ", src)
        print("Run with --list to see the whole plan.")
        return 1

    out = Path(args.out)
    if out.exists():
        shutil.rmtree(out)
    counts = {}
    for kind, src, sub, name in items:
        d = out / sub
        d.mkdir(parents=True, exist_ok=True)
        shutil.copy2(src, d / name)
        counts[sub] = counts.get(sub, 0) + 1

    missing_md = "\n".join("- [%d] %s" % (n, t) for n, t in CITED_MISSING)
    withheld_md = ("\n".join("- [%d] %s" % (n, t) for n, t in CITED_WITHHELD)
                   if CITED_WITHHELD else "- (none)")
    (out / "00-README-FIRST.md").write_text(
        README.format(date=args.date, missing=missing_md, withheld=withheld_md))
    if CITED_RESTRICTED:
        restricted_items = "\n".join(
            "## %s\n\n%s\n" % (name, why) for _, _src, name, why in CITED_RESTRICTED)
        (out / "90-RESTRICTED-decide-before-upload" / "00-READ-THIS-FIRST.md").write_text(
            RESTRICTED_NOTE.format(items=restricted_items))

    total = sum(counts.values())
    size = sum(f.stat().st_size for f in out.rglob("*") if f.is_file())
    print("Built %s" % out)
    for sub in sorted(counts):
        print("   %-38s %2d file(s)" % (sub, counts[sub]))
    print("   %-38s %2d files, %.1f MB" % ("TOTAL", total, size / 1048576))
    if CITED_RESTRICTED:
        print("\nUpload everything EXCEPT 90-RESTRICTED-decide-before-upload/ "
              "unless you have decided otherwise.")
    else:
        print("\nNothing is withheld at upload time: upload the whole folder.")
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/verification-code/extremal_matrix_general_verification.py <==
# Changelog (reverse chronological):
# 2026-07-31 20:25 - Claude-Code (agent-shell, no web session): added check_strong_converse,
#   verifying Theorem thm:strong in ../artefacts/extremal-matrix-general.tex (the "strong
#   converse": a=ones vs a=Kozlov specifically diverge for EVERY n>=4 and every d with
#   1<=d<=n-3, i.e. m=n-d>=3 -- not just an existence witness like check_divergence_witness
#   below). Checks the same vertex pair (i=d+1,j=3) and its general-d exposability condition
#   a_2*a_{d+3} < a_{d+2}*a_3, which the article proves algebraically holds unconditionally for
#   Kozlov (reduces to -1<n) and never for ones (reduces to 1<1) -- confirms both the matrix
#   entry and, for a spread including larger d, genuine is_combinatorially_isomorphic=False.
# 2026-07-31 20:19 - Claude-Code (agent-shell, no web session): added
#   check_divergence_witness, verifying Proposition prop:divergence in
#   ../artefacts/extremal-matrix-general.tex (existence of a divergent a,a' pair at every m>=3 --
#   the "weak converse" to Theorem thm:facelattice): compares a=ones against a=ones-with-a_3
#   bumped, for d=1, n=m+1, m=3,...,6, confirming both the specific extremal-matrix entry
#   M_{d+1,3} flips 0->1 as predicted by the derived condition a_2*a_4 < a_3^2, and that the
#   resulting polytopes are genuinely combinatorially non-isomorphic (not just a relabeled
#   extremal matrix), with strictly more vertices for the bumped a.
# 2026-07-31 20:09 - Claude-Code (agent-shell, no web session): created this file. Extracted the
#   ad-hoc Sage snippets run interactively while working out Theorem thm:facelattice (full
#   face-lattice a-independence for m=n-d<=2, arbitrary positive a) in
#   ../artefacts/extremal-matrix-general.tex, so the computational confirmation cited in that
#   article's "Computational confirmation" remark is saved/rerunnable rather than living only in
#   chat history. Two functions: check_face_lattice_isomorphism (one (n,d) pair) and
#   sweep_m_threshold (the m=1,2,3 spot-check that originally motivated/confirmed the theorem:
#   True at m=1,2, False at m=3).

"""
Computational verification for the a-independence results in
../artefacts/extremal-matrix-general.tex (Theorem thm:m2, vertex-level, and Theorem
thm:facelattice, full face lattice, both for m=n-d<=2, any two positive vectors a).

Checks Polyhedron.is_combinatorially_isomorphic directly -- a stronger check than comparing
f-vectors alone (matching f-vectors is necessary but not sufficient for combinatorial
isomorphism); this is the check actually cited in that article's "Computational confirmation"
remark.

Usage (from the code/ directory):

    sage -c "load('extremal_matrix_general_verification.py'); sweep_m_threshold()"
"""

load('right_angle_simplex.py')  # noqa -- brings in ones_vector, kozlov_vector,
                                 # right_angle_minkowski_sum


def check_face_lattice_isomorphism(n, d, a1_name='ones', a2_name='kozlov'):
    """
    n, d: parameters of R = angle(a) + shift^d(angle(a)); a1_name, a2_name in {'ones', 'kozlov'}.
    Returns (is_isomorphic, f_vector_1, f_vector_2) for the two choices of a at this (n, d).

    m = n - d is the shared-coordinate-block size in extremal-matrix-general.tex's notation.
    Theorem thm:facelattice there predicts is_isomorphic=True whenever m<=2, for ANY two positive
    a (not just ones/kozlov specifically) -- this function defaults to ones vs. kozlov since
    that's the pair the whole investigation started from (see LOGBOOK.md 2026-07-31), but any two
    a-vectors of length n could be substituted.
    """
    a_by_name = {'ones': ones_vector, 'kozlov': kozlov_vector}
    a1 = a_by_name[a1_name](n)
    a2 = a_by_name[a2_name](n)
    R1 = right_angle_minkowski_sum(a1, [0, d])
    R2 = right_angle_minkowski_sum(a2, [0, d])
    iso = R1.is_combinatorially_isomorphic(R2)
    return bool(iso), R1.f_vector(), R2.f_vector()


def sweep_m_threshold():
    """
    Reproduces the spot-check that confirmed Theorem thm:facelattice and Remark rem:m3 (the m=3
    breakdown) computationally: True at m=1, True at m=2 (three separate (n,d) pairs), False at
    m=3. Prints one line per case; returns a dict {(n,d): is_isomorphic}.
    """
    cases = [
        (6, 5, 'm=1 (known via the disjoint-support Cartesian-product argument)'),
        (5, 3, 'm=2'),
        (6, 4, 'm=2'),
        (7, 5, 'm=2'),
        (6, 3, 'm=3 (expected False -- outside Theorem thm:facelattice\'s hypothesis)'),
    ]
    results = {}
    for n, d, label in cases:
        iso, fv1, fv2 = check_face_lattice_isomorphism(n, d)
        results[(n, d)] = iso
        print(f'n={n} d={d} ({label}): combinatorially isomorphic = {iso}')
        if fv1 != fv2:
            print(f'  f-vectors differ (expected once m>=3): {fv1} vs {fv2}')
    return results


def check_divergence_witness(m_values=(3, 4, 5, 6), K=5, outdir=None):
    """
    Verifies Proposition prop:divergence in ../artefacts/extremal-matrix-general.tex: for each
    m in m_values, sets d=1, n=m+1, compares a=ones against a'=ones with only a'_3 replaced by K
    (K>1). Checks (1) the extremal matrix entry M_{d+1,3} (0-indexed [d][2]) is 0 for a, 1 for a',
    matching the derived feasibility condition a_2*a_4 < a_3^2 (false for ones: 1<1; true for a':
    1<K^2); (2) the two polytopes are NOT combinatorially isomorphic (not just differently
    labeled); (3) a' has strictly more vertices. Prints one line per m; returns True iff every
    check passed for every m.
    """
    all_ok = True
    for m in m_values:
        d = 1
        n = m + d
        a = ones_vector(n)
        a_bump = ones_vector(n)
        a_bump[2] = K  # bump a_3 (0-indexed position 2)

        M = extremal_matrix(a, d)
        M_bump = extremal_matrix(a_bump, d)
        i0, j0 = d, 2  # 0-indexed (i=d+1, j=3)
        entry_ok = (M[i0, j0] == 0) and (M_bump[i0, j0] == 1)

        R = right_angle_minkowski_sum(a, [0, d])
        R_bump = right_angle_minkowski_sum(a_bump, [0, d])
        iso = R.is_combinatorially_isomorphic(R_bump)
        nv, nv_bump = R.n_vertices(), R_bump.n_vertices()

        ok = entry_ok and (not iso) and (nv_bump > nv)
        all_ok = all_ok and ok
        print(f'm={m} n={n} d={d}: M[d+1,3] {M[i0,j0]}->{M_bump[i0,j0]} '
              f'(expect 0->1), n_vertices {nv}->{nv_bump}, '
              f'combinatorially_isomorphic={iso} (expect False) -- {"OK" if ok else "MISMATCH"}')
    return all_ok


def check_strong_converse(n_max=10, isomorphism_spot_check=(
        (4, 1), (5, 2), (6, 3), (7, 1), (7, 4), (8, 1), (8, 5))):
    """
    Verifies Theorem thm:strong in ../artefacts/extremal-matrix-general.tex: for a=ones vs
    a=Kozlov specifically (not an arbitrary bump), the vertex pair (i=d+1, j=3) is extremal for
    Kozlov and never for ones, for EVERY n=4,...,n_max and every valid d=1,...,n-3 (m=n-d>=3) --
    checked via the extremal matrix directly (cheap, exhaustive over this whole range). Separately
    spot-checks genuine is_combinatorially_isomorphic=False (more expensive, so only for the
    (n,d) pairs in isomorphism_spot_check, which deliberately includes larger d values, not just
    d=1). Prints progress; returns True iff every check passed.
    """
    all_ok = True
    print('-- exhaustive extremal-matrix-entry check, n=4..%d, all valid d --' % n_max)
    for n in range(4, n_max + 1):
        for d in range(1, n - 2):  # d = 1, ..., n-3
            a_ones = ones_vector(n)
            a_koz = kozlov_vector(n)
            M_ones = extremal_matrix(a_ones, d)
            M_koz = extremal_matrix(a_koz, d)
            i0, j0 = d, 2  # 0-indexed (i=d+1, j=3)
            ok = (M_ones[i0, j0] == 0) and (M_koz[i0, j0] == 1)
            all_ok = all_ok and ok
            if not ok:
                print(f'  MISMATCH at n={n} d={d}: M_ones={M_ones[i0,j0]} M_koz={M_koz[i0,j0]}')
    print(f'  all n=4..{n_max}, all valid d: {"OK" if all_ok else "SOME MISMATCH -- see above"}')

    print('-- is_combinatorially_isomorphic spot-check (includes larger d, not just d=1) --')
    for n, d in isomorphism_spot_check:
        a_ones, a_koz = ones_vector(n), kozlov_vector(n)
        R1 = right_angle_minkowski_sum(a_ones, [0, d])
        R2 = right_angle_minkowski_sum(a_koz, [0, d])
        iso = R1.is_combinatorially_isomorphic(R2)
        ok = not iso
        all_ok = all_ok and ok
        print(f'  n={n} d={d} m={n-d}: combinatorially_isomorphic={iso} (expect False) -- '
              f'{"OK" if ok else "MISMATCH"}')
    return all_ok


==> anc/verification-code/face_lattice_pipeline.py <==
# Changelog (reverse chronological):
# 2026-07-31 17:08 - Claude-Code (agent-shell, no web session): removed the
#   OOM crash's root cause. What actually happened (confirmed via
#   `journalctl -k` and reproduced in isolation -- see LOGBOOK.md): the
#   original `stage2_watcher`/`stage3_watcher` were single long-lived Sage
#   processes looping over ALL jobs in one address space; Sage's internal
#   caches never freed between jobs, so memory climbed monotonically across
#   the 54-job batch and the kernel OOM-killer eventually killed that one
#   process at 15.6GB RSS -- which then dragged the whole terminal (bash,
#   Claude Code, everything sharing its systemd scope) down with it via
#   `systemd`'s cgroup-wide "Stopping timed out, killing" cascade. Measured
#   in isolation afterward: a SINGLE job's peak RSS is actually modest even
#   at the largest case so far (n=8,d=7: ~800MB for stage 2's
#   face_lattice()) -- the crash was accumulation, not any one job being
#   inherently huge. Separately found and fixed a second, sharper bug:
#   `LatticePoset(..., check=True)` (the implicit default stage 3 was
#   using) eagerly computes a dense O(N^2) join_matix() during
#   *construction*, outside `_time_limited`'s try/except entirely -- at
#   N=65026 (n=8,d=7's element count) this is a MemoryError that crashed
#   the whole stage-3 subprocess uncaught. Since these posets are already
#   known-good lattices (reconstructed from Polyhedron.face_lattice()'s own
#   cover relations), added check=False, which defers join/meet computation
#   to only the specific properties that need it lazily -- where it's
#   already safely inside _time_limited's broad except, so an individual
#   property hitting the same O(N^2) wall now degrades to one "not computed
#   (error: MemoryError...)" entry instead of losing the whole job.
#
#   Replaced the two watchers with per-job sentinel-writing entry points
#   (stage{1,2,3}_run_one_job) meant to be invoked one-per-OS-process by the
#   new code/pipeline_orchestrator.py, which runs each job fully isolated
#   (its own systemd --user --scope with a hard MemoryMax/MemorySwapMax
#   ceiling, plus a `ulimit -v` backstop inside it, plus a wall-clock
#   `timeout`) and bounds *aggregate* concurrency across the whole batch --
#   the other latent bug in the original run: 54 stage-1 jobs were launched
#   simultaneously, each individually ulimited but with no cap on their
#   sum. See pipeline_orchestrator.py's own docstring and LOGBOOK.md
#   2026-07-31 for the full writeup, including the actual measured numbers
#   behind the new memory ceilings.
#
# 2026-07-31 - Claude: created this file. Three-stage file-based pipeline
#   for face-lattice statistics, replacing the single-shot
#   face_lattice_stats.py approach for the larger batch Jan wants to run
#   (n>=3, stopping before infeasible -- growth reconnaissance showed total
#   face count grows ~4x per unit n at the worst d, and face_lattice()
#   construction time scales roughly linearly in face count, ~1ms/face,
#   measured up to 24k faces / 23.5s before a 90s timeout was hit at ~89k
#   faces -- see LOGBOOK.md 2026-07-31 for the full numbers).
#
#   Stage 1 (stage1_job): build the polytope, serialize V-repr + H-repr +
#   cheap properties to a "_polytopeonly.json" file. Cheap/fast at every
#   size tested so far (well under a second even at n=12).
#   Stage 2 (stage2_watcher): poll for completed "_polytopeonly.json"
#   files, reconstruct the polytope from its stored V-repr (NOT recomputing
#   the Minkowski sum -- though timing data shows that step was never the
#   bottleneck; this is about clean separation/resumability, not raw
#   speed, per Jan's explicit request), compute face_lattice() (the actual
#   expensive step), and serialize the poset -- as element
#   dimension + vertex-index-set pairs (so poset elements can be matched
#   back to actual faces of the polytope, not just recovered up to
#   isomorphism -- Jan's explicit requirement) plus cover relations -- to a
#   "_polytope-and-flattice.json" file.
#   Stage 3 (stage3_watcher): poll for completed
#   "_polytope-and-flattice.json" files, reconstruct a LatticePoset from
#   the stored cover relations alone, and run the is_*/height/width
#   battery, updating the same file in place. Reconstructing via
#   LatticePoset(cover_relations) rather than using
#   Polyhedron.face_lattice()'s own poset object directly turns out to
#   fix the is_distributive() bug hit in face_lattice_stats.py (that
#   bug is specific to the Polyhedron-native construction) -- confirmed
#   isomorphic to the original face lattice and is_distributive() works,
#   so it's included here despite being excluded there.
#
#   Vertex order is NOT preserved by Polyhedron(vertices=...) reconstruction
#   (confirmed empirically -- Sage's backend reorders), so stage 2 builds an
#   explicit coordinate-based index map from the reconstructed polytope's
#   own vertex order back to stage 1's stored order, and translates every
#   face's ambient_V_indices() through that map before serializing.

"""
Three-stage file-based pipeline for face-lattice statistics of
R = angle(a) + shift^d(angle(a)), a in {ones, kozlov}.

Each (stage, job) unit of work is meant to run as its OWN short-lived OS
process, launched by code/pipeline_orchestrator.py (a plain-Python script,
no Sage import, that does the process management/scheduling and shells out
to `sage -c` per job) -- NOT as one long-lived process handling many jobs.
See that file's docstring and this file's changelog above for why: an
earlier version had stage 2/3 as long-lived "watcher" processes, which
accumulated memory across jobs in one address space and eventually took
the whole terminal down via an OOM cascade.

This module only provides the stage functions themselves -- stage1_job,
stage2_process_one, stage3_process_one do the actual Sage work for one job;
stage{1,2,3}_run_one_job wrap those with a ".started" sentinel file so
external status checks (a human running `ls`, or a fresh orchestrator/agent
after a crash) can distinguish "not started" / "started, still running" /
"started, process gone, no output -- crashed" without needing to inspect
live processes or trust any in-memory state.

Usage (normally invoked by pipeline_orchestrator.py, not by hand):

    sage -c "load('face_lattice_pipeline.py'); stage1_run_one_job(3, 1, 'ones')"
    sage -c "load('face_lattice_pipeline.py'); stage2_run_one_job(3, 1, 'ones')"
    sage -c "load('face_lattice_pipeline.py'); stage3_run_one_job(3, 1, 'ones')"
"""

import json
import os
import time

load('face_lattice_stats.py')  # noqa -- brings in _time_limited, right_angle_simplex.py's
                                # functions, and (unused here) FACE_LATTICE_PROPERTIES


# Stage 3's property battery. Unlike face_lattice_stats.py, is_distributive
# IS included here -- see the changelog comment above for why the bug
# doesn't reproduce on a LatticePoset reconstructed from cover relations.
# Order dimension remains excluded (NP-hard in general, too slow at scale).
POSET_PROPERTIES = [
    'is_graded',
    'is_ranked',
    'is_eulerian',
    'is_modular',
    'is_distributive',
    'is_complemented',
    'is_atomic',
    'is_coatomic',
    'is_self_dual',
    'is_semidistributive',
    'is_join_semidistributive',
    'is_meet_semidistributive',
    'is_upper_semimodular',
    'is_lower_semimodular',
    'is_supersolvable',
    'is_planar',
]


def _atomic_write_json(path, data):
    """
    Write data as indented JSON to path, atomically: write to path + '.tmp'
    then os.rename over the final name (rename is atomic on POSIX, same
    filesystem), so a watcher polling for path's existence never observes
    a half-written file.
    """
    tmp_path = path + '.tmp'
    with open(tmp_path, 'w') as f:
        json.dump(data, f, indent=2)
        f.write('\n')
    os.rename(tmp_path, path)


def _job_basename(n, d, a_name):
    return f'n{n}_d{d}_{a_name}'


def _polytopeonly_path(n, d, a_name, outdir):
    return os.path.join(outdir, _job_basename(n, d, a_name) + '_polytopeonly.json')


def _flattice_path(n, d, a_name, outdir):
    return os.path.join(outdir, _job_basename(n, d, a_name) + '_polytope-and-flattice.json')


def _started_path(stage, n, d, a_name, outdir):
    return os.path.join(outdir, _job_basename(n, d, a_name) + f'_stage{stage}.started')


def _write_started(stage, n, d, a_name, outdir):
    """
    Write a small ".started" sentinel, the FIRST thing a per-job subprocess
    does, before any Sage computation. Deliberately separate from the
    (possibly large) output file -- lets external status checks tell "not
    started" / "started, still running" / "started, no output, process
    gone (crashed/killed)" apart from just the existence of the real
    output file, without inspecting live processes.
    """
    os.makedirs(outdir, exist_ok=True)
    path = _started_path(stage, n, d, a_name, outdir)
    with open(path, 'w') as f:
        json.dump({'pid': os.getpid(), 'started_at': time.time()}, f)


# ---------------------------------------------------------------------------
# Stage 1: polytope construction (V-repr, H-repr, cheap properties)
# ---------------------------------------------------------------------------

def stage1_job(n, d, a_name, outdir='../runs'):
    """
    Build R = angle(a) + shift^d(angle(a)) and serialize its V-representation,
    H-representation, and cheap/fast properties to
    ../runs/n{n}_d{d}_{a_name}_polytopeonly.json.
    """
    os.makedirs(outdir, exist_ok=True)
    a = ones_vector(n) if a_name == 'ones' else kozlov_vector(n)

    t0 = time.time()
    R = right_angle_minkowski_sum(a, [0, d])
    vertices = [[int(x) for x in v] for v in R.vertices_list()]
    equations = [[int(x) for x in eq] for eq in R.equations_list()]
    inequalities = [[int(x) for x in ieq] for ieq in R.inequalities_list()]
    f_vector = [int(x) for x in R.f_vector()]
    t_construct = time.time() - t0

    data = {
        '_description': (
            f'Stage 1 (polytope only) for R = angle(a) + shift^{d}(angle(a)), '
            f'n={n}, d={d}, a={a_name}. V-representation, H-representation, and '
            f'cheap/fast properties only -- no face lattice yet. Generated by '
            f'code/face_lattice_pipeline.py:stage1_job. See ../runs/description.md.'
        ),
        'stage': 1,
        'n': int(n),
        'd': int(d),
        'a_name': a_name,
        'a': [int(x) for x in a],
        'vertices': vertices,
        'equations': equations,
        'inequalities': inequalities,
        'dim': int(R.dim()),
        'ambient_dim': int(R.ambient_dim()),
        'f_vector': f_vector,
        'n_vertices': len(vertices),
        'n_facets': int(R.n_facets()),
        'total_faces': int(sum(f_vector)),
        'timing': {
            # NB: plain round() is shadowed by Sage's own round() in this
            # namespace (load()-ed code shares globals with the calling
            # Sage session), which returns a non-JSON-serializable RDF
            # element rather than a Python float -- see
            # face_lattice_stats.py for where this was first hit.
            'construct_polytope_seconds': float(round(t_construct, 4)),
        },
        'wall_clock_seconds': float(round(time.time() - t0, 4)),
    }
    path = _polytopeonly_path(n, d, a_name, outdir)
    _atomic_write_json(path, data)
    return path


def stage1_batch(jobs, outdir='../runs'):
    """jobs: list of (n, d, a_name) tuples. Runs them sequentially in this process."""
    return [stage1_job(n, d, a_name, outdir) for n, d, a_name in jobs]


def stage1_run_one_job(n, d, a_name, outdir='../runs'):
    """
    Entry point for pipeline_orchestrator.py: write the ".started" sentinel,
    then run stage 1 for exactly this one job. Meant to be the whole
    workload of one short-lived OS process (see module docstring).
    """
    _write_started(1, n, d, a_name, outdir)
    return stage1_job(n, d, a_name, outdir)


# ---------------------------------------------------------------------------
# Stage 2: face lattice construction from stored V-repr
# ---------------------------------------------------------------------------

def _reconstruct_polytope_and_index_map(stage1_data):
    """
    Rebuild the Polyhedron from stage1_data['vertices'], and return
    (R2, index_map) where index_map[j] gives the index into stage1_data's
    ORIGINAL vertex list for the j-th vertex of the reconstructed polytope
    R2 -- needed because Polyhedron(vertices=...) does not preserve input
    order (confirmed empirically; the backend re-sorts).
    """
    stored_vertices = stage1_data['vertices']
    R2 = Polyhedron(vertices=stored_vertices)
    stored_lookup = {tuple(v): i for i, v in enumerate(stored_vertices)}
    index_map = {j: stored_lookup[tuple(v)] for j, v in enumerate(R2.vertices_list())}
    return R2, index_map


def stage2_process_one(n, d, a_name, outdir='../runs', face_lattice_timeout=180):
    """
    Read the completed polytopeonly file for (n, d, a_name), reconstruct
    the polytope from its stored V-repr, compute the face lattice, and
    write the polytope-and-flattice file. Returns the output path.

    face_lattice() itself is wrapped in a wall-clock timeout (SIGALRM, same
    mechanism as face_lattice_stats.py's per-property timeout) -- at larger
    n this is the one truly expensive, size-dependent step (measured
    roughly linear in face count, ~1ms/face, but a single oversized job
    hanging here would otherwise block this whole watcher process
    indefinitely). On timeout, no 'poset' key is written and
    'face_lattice_status' records why -- stage 3 skips such files rather
    than erroring on a missing 'poset' key.
    """
    in_path = _polytopeonly_path(n, d, a_name, outdir)
    with open(in_path) as f:
        stage1_data = json.load(f)

    t0 = time.time()
    R2, index_map = _reconstruct_polytope_and_index_map(stage1_data)
    t_reconstruct = time.time() - t0

    data = dict(stage1_data)  # carry stage 1's fields forward
    data['stage'] = 2
    data['timing']['reconstruct_polytope_seconds'] = float(round(t_reconstruct, 4))

    ok, val = _time_limited(R2.face_lattice, face_lattice_timeout)
    if not ok:
        data['_description'] = (
            f'Stage 2 (polytope + face lattice attempt) for '
            f'R = angle(a) + shift^{d}(angle(a)), n={n}, d={d}, a={a_name}. '
            f'face_lattice() did not complete -- see face_lattice_status. '
            f'No poset data in this file; stage 3 will skip it. Generated by '
            f'code/face_lattice_pipeline.py:stage2_process_one. '
            f'See ../runs/description.md.'
        )
        data['face_lattice_status'] = val
        data['wall_clock_seconds'] = float(round(time.time() - t0, 4))
        out_path = _flattice_path(n, d, a_name, outdir)
        _atomic_write_json(out_path, data)
        return out_path

    FL = val
    t_face_lattice = time.time() - t0 - t_reconstruct

    elements = list(FL)
    element_index = {e: i for i, e in enumerate(elements)}
    elements_serialized = [
        {
            'dim': int(e.dim()),
            # sorted indices into stage 1's ORIGINAL vertex list (self-contained
            # cross-reference: matches poset elements back to actual faces of
            # the polytope, not just recovering the poset up to isomorphism)
            'vertex_indices': sorted(index_map[j] for j in e.ambient_V_indices()),
        }
        for e in elements
    ]
    cover_relations = [
        [element_index[x], element_index[y]] for x, y in FL.cover_relations()
    ]

    data['_description'] = (
        f'Stage 2 (polytope + face lattice) for R = angle(a) + shift^{d}(angle(a)), '
        f'n={n}, d={d}, a={a_name}. Poset serialized as element '
        f'dim/vertex_indices pairs plus cover_relations (index pairs); '
        f'vertex_indices refer back to this same file\'s own "vertices" list, '
        f'so poset elements can be matched to specific faces of the polytope, '
        f'not just recovered up to isomorphism. Generated by '
        f'code/face_lattice_pipeline.py:stage2_process_one. '
        f'See ../runs/description.md.'
    )
    data['poset'] = {
        'elements': elements_serialized,
        'cover_relations': cover_relations,
    }
    data['face_lattice_status'] = 'ok'
    data['timing']['face_lattice_seconds'] = float(round(t_face_lattice, 4))
    data['wall_clock_seconds'] = float(round(time.time() - t0, 4))

    out_path = _flattice_path(n, d, a_name, outdir)
    _atomic_write_json(out_path, data)
    return out_path


def stage2_run_one_job(n, d, a_name, outdir='../runs'):
    """
    Entry point for pipeline_orchestrator.py: write the ".started" sentinel,
    then run stage 2 for exactly this one job. Meant to be the whole
    workload of one short-lived OS process (see module docstring -- this
    replaces the old stage2_watcher, which ran ALL jobs in one long-lived
    process and was the direct cause of the 2026-07-31 OOM crash).
    """
    _write_started(2, n, d, a_name, outdir)
    return stage2_process_one(n, d, a_name, outdir)


# ---------------------------------------------------------------------------
# Stage 3: poset statistics from stored cover relations
# ---------------------------------------------------------------------------

def stage3_process_one(n, d, a_name, outdir='../runs', timeout=30):
    """
    Read the completed polytope-and-flattice file for (n, d, a_name),
    reconstruct a LatticePoset from its stored cover relations alone, run
    the is_*/height/width battery, and update the same file in place with
    the results.

    If stage 2 gave up on face_lattice() (no 'poset' key -- see
    stage2_process_one's face_lattice_timeout), this is a no-op beyond
    recording that fact, rather than a KeyError.
    """
    path = _flattice_path(n, d, a_name, outdir)
    with open(path) as f:
        data = json.load(f)

    if 'poset' not in data:
        data['poset_stats'] = 'not computed (stage 2 has no poset data -- see face_lattice_status)'
        data['stage'] = 3
        _atomic_write_json(path, data)
        return path

    elements = data['poset']['elements']
    cover_relations = [tuple(pair) for pair in data['poset']['cover_relations']]
    N = len(elements)

    t0 = time.time()
    # check=False: skip LatticePoset's default eager join_matrix() validation
    # (O(N^2), computed during CONSTRUCTION itself -- outside _time_limited's
    # try/except, so at N=65026 this was an uncaught MemoryError that took
    # down the whole subprocess -- see the 2026-07-31 changelog entry above).
    # Safe to skip: this poset is already a known-good lattice, reconstructed
    # from Polyhedron.face_lattice()'s own cover relations (confirmed
    # isomorphic, see stage2_process_one). Individual properties below that
    # still need the join/meet table now hit the same O(N^2) wall lazily,
    # but INSIDE _time_limited's broad except -- so it costs one "not
    # computed (error: MemoryError...)" entry, not the whole job.
    LP = LatticePoset((list(range(N)), cover_relations), cover_relations=True, check=False)

    stats = {
        'excluded_properties': {
            'order_dimension': 'NP-hard in general, too slow at this scale',
        },
        'timeout_seconds': int(timeout),
    }
    ok, val = _time_limited(LP.height, timeout)
    stats['height'] = int(val) if ok else val
    ok, val = _time_limited(LP.width, timeout)
    stats['width'] = int(val) if ok else val
    for prop in POSET_PROPERTIES:
        ok, val = _time_limited(getattr(LP, prop), timeout)
        stats[prop] = bool(val) if ok else val

    data['_description'] = (
        f'Stage 3 (poset statistics) for R = angle(a) + shift^{d}(angle(a)), '
        f'n={n}, d={d}, a={a_name}. LatticePoset reconstructed from this '
        f"file's own cover_relations alone (NOT from the polytope directly), "
        f'then the is_*/height/width battery run on it -- including '
        f'is_distributive, which is broken on Polyhedron.face_lattice()\'s '
        f'own poset object (see code/face_lattice_stats.py) but works fine '
        f'here on the reconstructed LatticePoset. Generated by '
        f'code/face_lattice_pipeline.py:stage3_process_one. '
        f'See ../runs/description.md.'
    )
    data['stage'] = 3
    data['poset_stats'] = stats
    data.setdefault('timing', {})['poset_stats_seconds'] = float(round(time.time() - t0, 4))
    data['wall_clock_seconds'] = float(round(
        data.get('wall_clock_seconds', 0) + (time.time() - t0), 4
    ))

    _atomic_write_json(path, data)
    return path


def stage3_run_one_job(n, d, a_name, outdir='../runs', timeout=30):
    """
    Entry point for pipeline_orchestrator.py: write the ".started" sentinel,
    then run stage 3 for exactly this one job. Meant to be the whole
    workload of one short-lived OS process (see module docstring -- this
    replaces the old stage3_watcher, which ran ALL jobs in one long-lived
    process; combined with the check=True join_matix() bug above, that
    watcher is what actually got OOM-killed on 2026-07-31).
    """
    _write_started(3, n, d, a_name, outdir)
    return stage3_process_one(n, d, a_name, outdir, timeout)


==> anc/verification-code/face_lattice_stats.py <==
# Changelog (reverse chronological):
# 2026-07-31 - Claude: created this file. Computes Sage face-lattice
#   statistics (f-vector, height, width, a battery of is_* structural
#   predicates) for R = angle(a) + shift^d(angle(a)), a=ones/kozlov, and
#   serializes them to human-readable JSON under ../runs/. Deliberately
#   excludes order dimension (NP-hard in general, too slow at these sizes --
#   an attempt on the n=3,d=1 case sat for minutes with no result) and
#   is_distributive (a genuine Sage bug: it calls .join_irreducibles()
#   internally, which raises AttributeError on lattices built via
#   Polyhedron.face_lattice(), as opposed to Poset/LatticePoset built
#   directly -- see LOGBOOK.md 2026-07-31 for the traceback). Every other
#   property is wrapped in a wall-clock timeout (SIGALRM-based) so one
#   slow/hanging predicate doesn't sink an entire run -- timed-out or
#   erroring properties are recorded as a "not computed" string rather than
#   failing the whole log.

"""
Face-lattice statistics for R = angle(a) + shift^d(angle(a)), serialized to
JSON logs under ../runs/.

Depends on right_angle_simplex.py (ones_vector, kozlov_vector,
right_angle_minkowski_sum) -- load that file first, or just load this one,
since it loads its dependency itself (see the load() call below, relative
to the code/ directory).

Usage (from the code/ directory):

    sage -c "load('face_lattice_stats.py'); save_run(3, 1, 'ones')"

or, to (re)generate the whole planned matrix:

    sage -c "load('face_lattice_stats.py'); save_all_runs()"
"""

import json
import os
import signal
import time

load('right_angle_simplex.py')


# Deliberately excluded, see the changelog comment above:
#   - 'is_distributive' (Sage bug: calls .join_irreducibles(), unavailable
#     on Polyhedron.face_lattice() objects)
#   - order dimension / .dimension() (NP-hard in general; too slow here)
FACE_LATTICE_PROPERTIES = [
    'is_graded',
    'is_ranked',
    'is_eulerian',
    'is_modular',
    'is_complemented',
    'is_atomic',
    'is_coatomic',
    'is_self_dual',
    'is_semidistributive',
    'is_join_semidistributive',
    'is_meet_semidistributive',
    'is_upper_semimodular',
    'is_lower_semimodular',
    'is_supersolvable',
    'is_planar',
]


class _Timeout(Exception):
    pass


def _time_limited(func, timeout):
    """
    Call func() with a wall-clock timeout (seconds, via SIGALRM -- Unix
    only, main thread only). Returns (True, result) on success, or
    (False, a human-readable "not computed" string) on timeout or any
    exception, so a single slow/broken property never kills the whole run.
    """
    def _handler(signum, frame):
        raise _Timeout()
    old_handler = signal.signal(signal.SIGALRM, _handler)
    signal.alarm(timeout)
    try:
        return True, func()
    except _Timeout:
        return False, f'not computed (timeout after {timeout}s)'
    except Exception as e:
        return False, f'not computed (error: {type(e).__name__}: {e})'
    finally:
        signal.alarm(0)
        signal.signal(signal.SIGALRM, old_handler)


def face_lattice_stats(n, d, a_name, timeout=30):
    """
    n, d: as in right_angle_minkowski_sum(a, [0, d])
    a_name: 'ones' or 'kozlov'
    timeout: per-property wall-clock limit in seconds

    Returns a JSON-serializable dict of face-lattice statistics for
    R = angle(a) + shift^d(angle(a)).
    """
    a = ones_vector(n) if a_name == 'ones' else kozlov_vector(n)
    t0 = time.time()
    R = right_angle_minkowski_sum(a, [0, d])
    FL = R.face_lattice()

    stats = {
        '_description': (
            f'Face-lattice statistics for R = angle(a) + shift^{d}(angle(a)), '
            f'n={n}, d={d}, a={a_name}. Generated by code/face_lattice_stats.py '
            f'-- see that file and ../runs/description.md for methodology, '
            f'excluded properties, and the timeout convention.'
        ),
        'n': int(n),
        'd': int(d),
        'a_name': a_name,
        'a': [int(x) for x in a],
        'dim': int(R.dim()),
        'ambient_dim': int(R.ambient_dim()),
        'f_vector': [int(x) for x in R.f_vector()],
        'total_faces': int(sum(R.f_vector())),
        'excluded_properties': {
            'is_distributive': 'Sage bug -- calls .join_irreducibles(), '
                                'unavailable on this lattice construction',
            'order_dimension': 'NP-hard in general, too slow at this scale',
        },
        'timeout_seconds': int(timeout),
    }

    ok, val = _time_limited(FL.height, timeout)
    stats['height'] = int(val) if ok else val
    ok, val = _time_limited(FL.width, timeout)
    stats['width'] = int(val) if ok else val

    for prop in FACE_LATTICE_PROPERTIES:
        ok, val = _time_limited(getattr(FL, prop), timeout)
        stats[prop] = bool(val) if ok else val

    # NB: plain round() is shadowed by Sage's own round() in this namespace
    # (load()-ed code shares globals with the calling Sage session), which
    # returns an RDF element rather than a Python float -- not JSON
    # serializable, hence the explicit float() wrapper here.
    stats['wall_clock_seconds'] = float(round(time.time() - t0, 2))
    return stats


def save_run(n, d, a_name, timeout=30, outdir='../runs'):
    """
    Compute face_lattice_stats(n, d, a_name, timeout) and write it as
    human-readable (indented) JSON to ../runs/facelattice_n{n}_d{d}_{a_name}.json.
    Returns the path written.

    outdir defaults to '../runs', relative to the current working directory
    -- NOT to this file's location. (__file__ is not reliable here: Sage's
    load() does not set it to this script's path, it inherits whatever
    __file__ the calling session already had -- e.g. the sage binary's own
    path -- so an os.path.dirname(__file__) default silently writes files
    to the wrong place. Always run these functions from the code/
    directory, as documented in the module docstring above.)
    """
    os.makedirs(outdir, exist_ok=True)
    stats = face_lattice_stats(n, d, a_name, timeout)
    fname = f'facelattice_n{n}_d{d}_{a_name}.json'
    path = os.path.join(outdir, fname)
    with open(path, 'w') as f:
        json.dump(stats, f, indent=2)
        f.write('\n')
    return path


def save_all_runs(timeout=30, outdir='../runs'):
    """
    Generate the full planned matrix: n=3,4; d=1,...,n-1; a in {ones, kozlov}.
    Returns the list of paths written.
    """
    paths = []
    for n in (3, 4):
        for d in range(1, n):
            for a_name in ('ones', 'kozlov'):
                paths.append(save_run(n, d, a_name, timeout, outdir))
    return paths


==> anc/verification-code/hilbert_series_verification.md <==
# Changelog (reverse chronological):
# 2026-07-30 - Claude: created this file, documenting a Macaulay2 session that
#   uses Amata and Crupi's ExteriorIdeals package to compute and verify the
#   f-vectors of simplicial complexes on 4 vertices, and to numerically
#   confirm Kozlov's simplex theorem for n=4 via a convex-hull computation.

# Hilbert series / f-vector verification (n = 4)

## Goal

Verify computationally, for $n = 4$, the correspondence between Hilbert functions of
quotients $E/I$ of the exterior algebra $E = \bigwedge(k^4)$ by a monomial ideal $I$, and
$f$-vectors of simplicial complexes on 4 vertices — and, restricting to complexes that use all 4
vertices, confirm Kozlov's theorem that their convex hull is a 3-dimensional simplex (Kozlov,
"Convex Hulls of $f$- and $\beta$-Vectors," *Discrete Comput. Geom.* **18**(4) (1997), 421–431).

The tool is Amata and Crupi's Macaulay2 package `ExteriorIdeals` (Amata and Crupi,
"ExteriorIdeals: a package for computing monomial ideals in an exterior algebra," *J. Software
for Algebra and Geometry* **8** (2018), 71–79 — see `../literature/`), whose
`allHilbertSequences` function enumerates every Hilbert sequence of a quotient $E/I$ for $E$ on
$n$ generators, via the Kruskal–Katona–Lindström characterization of such sequences (Aramova,
Herzog, and Hibi, *J. Algebra* **191** (1997), 174–211, cited therein as Theorem 2.6). Since a
monomial ideal $I \subset E$ is automatically squarefree, $E/I$ is the indicator algebra of the
simplicial complex $\Delta = \{\sigma : e_\sigma \notin I\}$, and its Hilbert function
$(h_0, h_1, \dots, h_n)$ *is* the $f$-vector $(f_{-1}, f_0, \dots, f_{n-1})$ of $\Delta$.

## 1. All Hilbert sequences / $f$-vectors for $n = 4$

```
$ M2 -q --no-prompts
loadPackage "ExteriorIdeals"
E = QQ[e_1..e_4, SkewCommutative=>true]
hilbSeqs = allHilbertSequences(E)

o3 = {{1, 4, 6, 4, 1}, {1, 4, 6, 4, 0}, {1, 4, 6, 3, 0}, {1, 4, 6, 2, 0}, {1, 4, 6, 1, 0},
      {1, 4, 6, 0, 0}, {1, 4, 5, 2, 0}, {1, 4, 5, 1, 0}, {1, 4, 5, 0, 0}, {1, 4, 4, 1, 0},
      {1, 4, 4, 0, 0}, {1, 4, 3, 1, 0}, {1, 4, 3, 0, 0}, {1, 4, 2, 0, 0}, {1, 4, 1, 0, 0},
      {1, 4, 0, 0, 0}, {1, 3, 3, 1, 0}, {1, 3, 3, 0, 0}, {1, 3, 2, 0, 0}, {1, 3, 1, 0, 0},
      {1, 3, 0, 0, 0}, {1, 2, 1, 0, 0}, {1, 2, 0, 0, 0}, {1, 1, 0, 0, 0}, {1, 0, 0, 0, 0},
      {0, 0, 0, 0, 0}, {-1, 0, 0, 0, 0}}

#hilbSeqs
o4 = 27
```

The installed package is v1.1 (the paper's Example 3.4, which does this exact computation for
$n=4$, cites v1.0 and reports **25** sequences). The extra two, `{0,0,0,0,0}` (the case $I=E$,
i.e. $E/I = 0$) and `{-1,0,0,0,0}` (a negative first entry, not meaningful as a dimension), are
artifacts of the enumeration: reading `/usr/share/Macaulay2/ExteriorIdeals.m2`, `isHilbertSequence`
only rejects `l#0 > 1`, never `l#0 < 1`, so these two degenerate candidates produced by the
algorithm's borrow-cascade pass validation despite not corresponding to any simplicial complex.
Filtering to `h_0 = 1` recovers the paper's 25 exactly:

```
fVectors = select(hilbSeqs, s -> s#0 == 1)
#fVectors
o6 = 25
```

## 2. Restricting to complexes on all 4 vertices (Kozlov's setting)

Kozlov's theorem concerns $f$-vectors with $(I)_1 = 0$, i.e. $h_1 = n$ — no vertex excluded.
Filtering further:

```
kozlovSeqs = select(fVectors, s -> s#1 == 4)
#kozlovSeqs
o... = 16

netList kozlovSeqs
     (1,4,6,4,1) (1,4,6,4,0) (1,4,6,3,0) (1,4,6,2,0) (1,4,6,1,0) (1,4,6,0,0)
     (1,4,5,2,0) (1,4,5,1,0) (1,4,5,0,0) (1,4,4,1,0) (1,4,4,0,0)
     (1,4,3,1,0) (1,4,3,0,0) (1,4,2,0,0) (1,4,1,0,0) (1,4,0,0,0)
```

## 3. Convex hull: confirming the Kozlov simplex

Dropping the fixed coordinates $h_0=1, h_1=4$, the remaining 16 points $(h_2,h_3,h_4) \in
\mathbb{Z}^3$ are fed to `Polyhedra`'s `convexHull`:

```
needsPackage "Polyhedra"
pts = {{6,4,1},{6,4,0},{6,3,0},{6,2,0},{6,1,0},{6,0,0},
       {5,2,0},{5,1,0},{5,0,0},{4,1,0},{4,0,0},
       {3,1,0},{3,0,0},{2,0,0},{1,0,0},{0,0,0}}
P = convexHull transpose matrix pts

dim P
o5 = 3

numColumns vertices P
o6 = 4

vertices P
o7 = | 0 6 6 6 |
     | 0 0 4 4 |
     | 0 0 0 1 |
```

A $d$-dimensional polytope with exactly $d+1$ vertices is, by definition, a simplex — so this is a
3-simplex, confirming Kozlov's theorem for $n=4$. (This M2 version's `Polyhedra` package has no
`isSimplex` predicate to check directly; the dimension/vertex-count argument suffices.)

The 4 vertices, translated back to full Hilbert sequences $(1,4,h_2,h_3,h_4)$, have a clean
description: they are exactly the $f$-vectors of the $k$-skeleta of the full 3-simplex
$\Delta^3$, for $k = 0, 1, 2, 3$:

| vertex $(h_2,h_3,h_4)$ | Hilbert sequence | skeleton of $\Delta^3$ |
|---|---|---|
| $(0,0,0)$ | $(1,4,0,0,0)$ | 0-skeleton: 4 isolated vertices |
| $(6,0,0)$ | $(1,4,6,0,0)$ | 1-skeleton: complete graph $K_4$ |
| $(6,4,0)$ | $(1,4,6,4,0)$ | 2-skeleton: $\partial \Delta^3$ |
| $(6,4,1)$ | $(1,4,6,4,1)$ | 3-skeleton: $\Delta^3$ itself |

I.e. the Kozlov simplex $\mathcal{P}_n$ is the convex hull of the $f$-vectors of the skeleta of
$\Delta^{n-1}$ — a clean, checkable instance of the general theorem, here for $n=4$.


==> anc/verification-code/linusson_ff_counting.py <==
#!/usr/bin/env python3
"""linusson_ff_counting.py

Changelog (reverse chronological):
  2026-10-08  Claude: the self-validation entry point now runs validate_A(6)
              (was validate_A(5)), so the paper's "A_n verified entrywise
              against brute force for n <= 6" is backed by this script; the
              n = 6 brute force (~7.8e6 monotone families) is cached and
              shared with validate_ff_counts.  Output recorded in
              runs/2026-10-08_linusson_ff_counting_selfvalidation.txt
              (review-article2-draft7 items 64, 65).
  2026-09-05  WP4+WP5: the assembled transfer-matrix count.  ff_count(n, ds)
              computes |FF(d)| (proper=False: components range over F_n;
              proper=True: over S_n, i.e. indeg >= 2 columns only) as
              u . T(delta_2) ... T(delta_r) . 1 with A from WP2's identity.
              Validated against direct sumset enumeration (independent path),
              against the recorded Macaulay2 lex-submodule counts 43/69/99/236
              (n = 3), and against the recorded proper counts of
              working-notes/discrete-vs-continuous-kup.md.
  2026-09-05  WP2: the joint (top, indeg) distribution A over F_n.
              A[tau][rho] = #{s in F_n : top(s) = tau, indeg(s) = rho} equals
              E^n(tau, rho-1) - E^n(tau-1, rho-1), with E^n(-2, .) := 0.
              A_from_linusson() computes it that way; A_bruteforce() from
              direct family enumeration; validate_A() compares them.
  2026-09-05  Created (WP1 of PLAN-linusson-ff-vector-counting.md).  Implements
              Linusson's (1999) recursion for the number of f-vectors of
              simplicial complexes -- F^p(n) and its refinement E^p(n,k),
              Theorem 5.2, transcribed from the PDF PAGE IMAGES (pages 17-19),
              not from pdftotext, which mangles the case splits of (11)/(12).
              Validated against every entry of his printed Table 5 (p = 0..9,
              n = -1..8) and Table 6 (p = 0..8, k = -1..8 plus the F^p(p)
              column), and against brute-force enumeration of downward-closed
              families (independent code path) for p <= 5.

              Verbatim statement implemented (Linusson, Theorem 5.2, for
              0 <= k, 1 <= n <= p):

                (11) F^p(n) = 1 + sum_{i=0}^n E^{p-1}(n,i) F^{p-1}(i-1)   if n < p
                     F^p(p) = 1 + F^p(p-1)                                if n = p

                (12) E^p(n,k) = sum_{i=k}^n E^{p-1}(n,i) E^{p-1}(i-1,k-1) if k <= n < p
                     E^p(p,k) = E^p(p-1,k)                                if k < n = p
                     E^p(p,p) = 1                                         if k = n = p

              with the boundary values stated in his Section 5:
              F^p(-1) = 1, F^p(0) = 2, F^0(n) = 2 (n >= 0), and for all
              p >= 0, n >= -1: E^p(n,-1) = 1, E^p(n,n) = 1, E^p(n,k) = 0
              for k > n.

              Definitions (his, cardinality-indexed: f_i = #faces of
              cardinality i, f_0 = 1 for every non-empty complex):
                F^p(n)   = #f-vectors of simplicial complexes with f_1 <= p
                           and f_j = 0 for j > n.  Both degenerate f-vectors
                           (0,0,...) [empty complex] and (1,0,...) [{emptyset}]
                           are included.
                E^p(n,k) = #f-vectors as above with f_i = binom(p,i) for
                           i <= k but f_{k+1} < binom(p,k+1).

Run:  python3 code/linusson_ff_counting.py   (runs the full validation suite)
"""

from functools import lru_cache
from itertools import combinations
from math import comb

# ----------------------------------------------------------------------------
# The recursion (Linusson, Theorem 5.2)
# ----------------------------------------------------------------------------


@lru_cache(maxsize=None)
def E(p, n, k):
    """Linusson's E^p(n,k).  Valid for p >= 0, n >= -1, any integer k >= -1."""
    if p < 0 or n < -1 or k < -1:
        raise ValueError("out of domain: E^%d(%d,%d)" % (p, n, k))
    if k == -1:
        return 1
    if k > n:
        return 0
    if k == n:
        return 1
    # now 0 <= k < n, so n >= 1
    if n > p:
        # f_1 <= p forces f_j = 0 for j > p anyway, so the constraint
        # "f_j = 0 for j > n" is vacuous once n >= p: same count as n = p.
        # (Linusson states Theorem 5.2 only for n <= p; this clause is used
        # only defensively and is exercised by the brute-force check.)
        return E(p, p, k)
    if n == p:
        return E(p, p - 1, k)                       # (12), case k < n = p
    return sum(E(p - 1, n, i) * E(p - 1, i - 1, k - 1)
               for i in range(k, n + 1))            # (12), case k <= n < p


@lru_cache(maxsize=None)
def F(p, n):
    """Linusson's F^p(n).  Valid for p >= 0, n >= -1."""
    if p < 0 or n < -1:
        raise ValueError("out of domain: F^%d(%d)" % (p, n))
    if n == -1:
        return 1
    if n == 0:
        return 2
    if p == 0:
        return 2
    if n > p:
        return F(p, p)                              # vacuous constraint, as in E
    if n == p:
        return 1 + F(p, p - 1)                      # (11), case n = p
    return 1 + sum(E(p - 1, n, i) * F(p - 1, i - 1)
                   for i in range(0, n + 1))        # (11), case n < p


# ----------------------------------------------------------------------------
# Printed tables, transcribed from the PDF page images (pages 24-25).
# Table 5: rows p = 0..9, columns n = -1..8.
# ----------------------------------------------------------------------------

TABLE_5 = {
    0: [1, 2, 2, 2, 2, 2, 2, 2, 2, 2],
    1: [1, 2, 3, 3, 3, 3, 3, 3, 3, 3],
    2: [1, 2, 4, 5, 5, 5, 5, 5, 5, 5],
    3: [1, 2, 5, 9, 10, 10, 10, 10, 10, 10],
    4: [1, 2, 6, 16, 25, 26, 26, 26, 26, 26],
    5: [1, 2, 7, 27, 70, 95, 96, 96, 96, 96],
    6: [1, 2, 8, 43, 190, 457, 552, 553, 553, 553],
    7: [1, 2, 9, 65, 471, 2246, 4908, 5460, 5461, 5461],
    8: [1, 2, 10, 94, 1060, 9705, 48230, 95248, 100708, 100709],
    9: [1, 2, 11, 131, 2189, 35926, 398663, 2016372, 3617645, 3718353],
}

# Table 6: rows p = 0..8, columns k = -1..8, final entry F^p(p).
TABLE_6 = {
    0: ([1, 1, 0, 0, 0, 0, 0, 0, 0, 0], 2),
    1: ([1, 1, 1, 0, 0, 0, 0, 0, 0, 0], 3),
    2: ([1, 2, 1, 1, 0, 0, 0, 0, 0, 0], 5),
    3: ([1, 4, 3, 1, 1, 0, 0, 0, 0, 0], 10),
    4: ([1, 9, 10, 4, 1, 1, 0, 0, 0, 0], 26),
    5: ([1, 25, 43, 20, 5, 1, 1, 0, 0, 0], 96),
    6: ([1, 95, 267, 147, 35, 6, 1, 1, 0, 0], 553),
    7: ([1, 552, 2662, 1775, 406, 56, 7, 1, 1, 0], 5461),
    8: ([1, 5460, 47018, 38525, 8645, 966, 84, 8, 1, 1], 100709),
}


def validate_tables(verbose=True):
    """Check every printed entry of Tables 5 and 6.  Returns #mismatches."""
    bad = 0
    for p, row in TABLE_5.items():
        for j, val in enumerate(row):
            n = j - 1
            got = F(p, n)
            if got != val:
                bad += 1
                print("TABLE 5 MISMATCH: F^%d(%d) = %d, printed %d"
                      % (p, n, got, val))
    for p, (row, fval) in TABLE_6.items():
        for j, val in enumerate(row):
            k = j - 1
            got = E(p, p, k)
            if got != val:
                bad += 1
                print("TABLE 6 MISMATCH: E^%d(%d,%d) = %d, printed %d"
                      % (p, p, k, got, val))
        if F(p, p) != fval:
            bad += 1
            print("TABLE 6 MISMATCH: F^%d(%d) = %d, printed %d"
                  % (p, p, F(p, p), fval))
    if verbose:
        n5 = sum(len(r) for r in TABLE_5.values())
        n6 = sum(len(r) + 1 for r, _ in TABLE_6.values())
        print("Tables validated: %d entries (Table 5) + %d entries (Table 6),"
              " %d mismatches" % (n5, n6, bad))
    return bad


# ----------------------------------------------------------------------------
# Brute force, independent code path: enumerate downward-closed families on
# [p] directly (same method as code/oneoff/ff_vector_collision_vs_disjointness
# .py / ff_transfer_matrix_scouting.py, no Kruskal-Katona, no recursion).
# ----------------------------------------------------------------------------


@lru_cache(maxsize=None)
def brute_fvectors(p):
    """All f-vectors (f_0,...,f_p) of downward-closed families on [p],
    including the void family (all zeros) and {emptyset} = (1,0,...,0).
    Cached: the p = 6 enumeration visits ~7.8e6 monotone families."""
    subs = [frozenset(c) for k in range(1, p + 1)
            for c in combinations(range(p), k)]
    out = set()

    def rec(i, chosen):
        if i == len(subs):
            f = [0] * (p + 1)
            f[0] = 1
            for s in chosen:
                f[len(s)] += 1
            out.add(tuple(f))
            return
        rec(i + 1, chosen)
        s = subs[i]
        if all(frozenset(t) in chosen
               for t in combinations(s, len(s) - 1) if t):
            rec(i + 1, chosen | {s})

    rec(0, frozenset())
    out.add(tuple([0] * (p + 1)))
    return sorted(out)


def brute_E_F(p):
    """Brute-force values of F^p(n) for n = -1..p and E^p(n,k) for
    n = -1..p, k = -1..n, straight from the definitions."""
    fvs = brute_fvectors(p)
    Fbf = {}
    Ebf = {}
    for n in range(-1, p + 1):
        sel = [f for f in fvs if all(f[j] == 0 for j in range(n + 1, p + 1))]
        Fbf[n] = len(sel)
        for k in range(-1, n + 1):
            cnt = 0
            for f in sel:
                full = lambda i: (f[i] if i <= p else 0) == comb(p, i)
                # For k = n the "but f_{k+1} < binom(p,k+1)" clause is dropped:
                # Linusson states E^p(n,n) = 1 as a boundary value (and his
                # Table 6 diagonal E^p(p,p) = 1 confirms it), even though at
                # k = n = p the clause read literally would be vacuously false
                # (binom(p,p+1) = 0 and f_{p+1} = 0).
                if all(full(i) for i in range(0, k + 1)) and \
                        (k == n or not full(k + 1)):
                    cnt += 1
            Ebf[(n, k)] = cnt
    return Fbf, Ebf


def validate_bruteforce(pmax=5, verbose=True):
    """Compare recursion against brute force for all p <= pmax.  Returns
    #mismatches."""
    bad = 0
    for p in range(0, pmax + 1):
        Fbf, Ebf = brute_E_F(p)
        for n, val in Fbf.items():
            if F(p, n) != val:
                bad += 1
                print("BRUTE MISMATCH: F^%d(%d) = %d, brute %d"
                      % (p, n, F(p, n), val))
        for (n, k), val in Ebf.items():
            if E(p, n, k) != val:
                bad += 1
                print("BRUTE MISMATCH: E^%d(%d,%d) = %d, brute %d"
                      % (p, n, k, E(p, n, k), val))
    if verbose:
        print("Brute-force check p <= %d: %d mismatches" % (pmax, bad))
    return bad


# ----------------------------------------------------------------------------
# WP2: the joint (top, indeg) distribution over F_n = all f-vectors of
# downward-closed families on [n] (= brute_fvectors(n); f_1 <= n automatic).
#
#   indeg(s) = least j with s_j < binom(n,j)   (n+1 for the full simplex,
#                                               0 for the void family)
#   top(s)   = greatest j with s_j > 0         (-1 for the void family)
#
# Identity (WP2 of the plan):  for tau = -1..n, rho = 0..n+1,
#
#   A[tau][rho] = E^n(tau, rho-1) - E^n(tau-1, rho-1),   E^n(-2,.) := 0,
#
# because E^n(tau, rho-1) counts exactly {s in F_n : top(s) <= tau,
# indeg(s) = rho}: Linusson's "f_j = 0 for j > tau" is top <= tau, and his
# "f_i = binom(n,i) for i <= rho-1 but f_rho < binom(n,rho)" is indeg = rho
# (his k = n boundary convention handling rho = n+1, cf. WP1 wrinkle).
# Matrices are indexed A[tau+1][rho], tau+1 = 0..n+1, rho = 0..n+1.
# ----------------------------------------------------------------------------


def indeg(f, n):
    """Least j with f_j < binom(n,j); n+1 when f is the full simplex."""
    for j in range(n + 1):
        if f[j] < comb(n, j):
            return j
    return n + 1


def top(f):
    """Greatest j with f_j > 0; -1 for the void family."""
    return max([j for j, x in enumerate(f) if x > 0], default=-1)


def A_from_linusson(n):
    """A[tau+1][rho] via the E-difference identity."""
    return [[E(n, tau, rho - 1) - (E(n, tau - 1, rho - 1) if tau - 1 >= -1 else 0)
             for rho in range(n + 2)]
            for tau in range(-1, n + 1)]


def A_bruteforce(n):
    """A[tau+1][rho] from direct enumeration of downward-closed families."""
    A = [[0] * (n + 2) for _ in range(n + 2)]
    for s in brute_fvectors(n):
        A[top(s) + 1][indeg(s, n)] += 1
    return A


def validate_A(nmax=5, verbose=True):
    """Compare the two computations of A for n <= nmax.  Returns #mismatches."""
    bad = 0
    for n in range(1, nmax + 1):
        AL, AB = A_from_linusson(n), A_bruteforce(n)
        if AL != AB:
            bad += 1
            print("A MISMATCH at n = %d:\n  linusson %s\n  brute    %s"
                  % (n, AL, AB))
    if verbose:
        print("Joint-distribution identity checked for n <= %d: %d mismatches"
              % (nmax, bad))
    return bad


# ----------------------------------------------------------------------------
# WP4 / WP5: the transfer-matrix count.
#
#   |FF(d)| = sum_{tau} ( u . T(delta_2) . T(delta_3) ... T(delta_r) )[tau]
#
# where u[tau+1] = #{s : top(s) = tau} (row sums of A), and
# T(delta)[tau+1][tau'+1] = #{s : top(s) = tau', indeg(s) + delta > tau}
#                         = sum_{rho > tau - delta} A[tau'+1][rho].
# The proper variant restricts every component to S_n (indeg >= 2), i.e.
# zeroes columns rho = 0, 1 of A.
# ----------------------------------------------------------------------------


def restrict_proper(A):
    """A with the indeg = 0 and indeg = 1 columns zeroed (components in S_n)."""
    return [[0 if rho <= 1 else v for rho, v in enumerate(row)] for row in A]


def transfer_matrix(A, delta, n):
    """T(delta)[tau+1][tau'+1], tau, tau' = -1..n."""
    R = n + 2
    return [[sum(A[t2][rho] for rho in range(R) if rho + delta > t - 1)
             for t2 in range(R)] for t in range(R)]


def ff_count(n, ds, proper=False):
    """|FF(d)| (proper=False) or |FF_proper(d)| (proper=True) by the
    Linusson-transfer-matrix formula.  ds must be sorted non-decreasingly."""
    if list(ds) != sorted(ds):
        raise ValueError("shift vector must be sorted")
    A = A_from_linusson(n)
    if proper:
        A = restrict_proper(A)
    R = n + 2
    v = [sum(row) for row in A]
    for i in range(1, len(ds)):
        T = transfer_matrix(A, ds[i] - ds[i - 1], n)
        v = [sum(v[a] * T[a][b] for a in range(R)) for b in range(R)]
    return sum(v)


def ff_count_bruteforce(n, ds, proper=False):
    """|FF(d)| by direct enumeration of the sumset -- independent code path
    (no Linusson recursion, no transfer matrix, no chaining condition)."""
    from itertools import product as iproduct
    S = brute_fvectors(n)
    if proper:
        S = [s for s in S if s[0] == 1 and s[1] == n]
    N = n + max(ds) - min(ds)
    d0 = min(ds)

    def sh(x, d):
        w = [0] * (N + 1)
        for k, y in enumerate(x):
            w[d - d0 + k] = y
        return tuple(w)

    return len({tuple(sum(c) for c in zip(*[sh(s, d) for s, d in zip(t, ds)]))
                for t in iproduct(S, repeat=len(ds))})


def validate_ff_counts(verbose=True):
    """Transfer-matrix formula vs. direct sumset enumeration, both variants,
    plus the recorded external oracle values.  Returns #mismatches."""
    bad = 0
    configs = {2: [[0, 0], [0, 1], [0, 2], [0, 3], [0, 0, 0], [0, 1, 2],
                   [0, 2, 4], [0, 0, 1], [0, 1, 3], [0, 0, 0, 0], [0, 1, 2, 3]],
               3: [[0, 0], [0, 1], [0, 2], [0, 3], [0, 4], [0, 0, 0],
                   [0, 1, 2], [0, 0, 1], [0, 1, 3], [0, 2, 4], [0, 0, 0, 0]],
               4: [[0, 0], [0, 1], [0, 2], [0, 3], [0, 5], [0, 0, 0],
                   [0, 1, 2], [0, 0, 1], [0, 2, 4]],
               5: [[0, 0], [0, 1], [0, 2], [0, 4], [0, 6], [0, 0, 0], [0, 1, 2]],
               6: [[0, 0], [0, 1], [0, 2]]}
    for n, dss in configs.items():
        for ds in dss:
            for proper in (False, True):
                a = ff_count(n, ds, proper)
                b = ff_count_bruteforce(n, ds, proper)
                if a != b:
                    bad += 1
                    print("FF MISMATCH n=%d d=%s proper=%s: formula %d brute %d"
                          % (n, ds, proper, a, b))
    # Macaulay2 lex-submodule counts (ExteriorModules, recorded in
    # working-notes/amata-crupi-monomial-modules.org): third oracle.
    m2 = [(3, [0, 0], False, 43), (3, [0, 1], False, 69),
          (3, [-1, 2], False, 99), (3, [0, 0, 1], False, 236)]
    # Recorded proper counts, working-notes/discrete-vs-continuous-kup.md
    # (re-derived independently in code/oneoff/ff_vector_collision_vs_
    # disjointness.py):
    rec = [(n, [0, 0], True, v) for n, v in
           zip(range(2, 7), [3, 12, 69, 627, 9904])]
    rec += [(n, [0, 1], True, v) for n, v in
            zip(range(2, 7), [4, 22, 162, 1858, 38232])]
    for n, ds, proper, want in m2 + rec:
        got = ff_count(n, ds, proper)
        if got != want:
            bad += 1
            print("ORACLE MISMATCH n=%d d=%s proper=%s: formula %d recorded %d"
                  % (n, ds, proper, got, want))
    # Product-regime consistency: all gaps >= n+1 (improper) resp. n-1
    # (proper) must give |F_n|^r resp. |S_n|^r.
    for n in range(2, 7):
        for r in (2, 3, 4):
            ds = [i * (n + 1) for i in range(r)]
            if ff_count(n, ds, False) != F(n, n) ** r:
                bad += 1
                print("PRODUCT-REGIME MISMATCH (improper) n=%d r=%d" % (n, r))
            ds = [i * (n - 1) for i in range(r)]
            Sn = F(n, n) - F(n - 1, n - 1)
            if ff_count(n, ds, True) != Sn ** r:
                bad += 1
                print("PRODUCT-REGIME MISMATCH (proper) n=%d r=%d" % (n, r))
    if verbose:
        print("Transfer-matrix |FF(d)| validation: %d mismatches" % bad)
    return bad


def write_tables(path):
    """WP4/WP5 deliverable: |FF| and |FF_proper| for n = 2..8, r = 2..5,
    constant gap vectors d = (0, delta, 2*delta, ...), delta = 0..n+1."""
    lines = ["# |FF(d)| tables via the Linusson transfer-matrix formula",
             "",
             "Generated by `code/linusson_ff_counting.py` (2026-09-05); see",
             "`working-notes/counting-ff-vectors.org`.  Shift vectors are",
             "constant-gap, d = (0, delta, ..., (r-1)*delta).  For the improper",
             "count the product regime |F_n|^r starts at delta = n+1; for the",
             "proper count |S_n|^r starts at delta = n-1.",
             ""]
    for proper in (False, True):
        lines.append("## %s count" % ("Proper (components in S_n)" if proper
                                      else "Improper (components in F_n)"))
        lines.append("")
        for n in range(2, 9):
            lines.append("### n = %d   (|%s| = %d)"
                         % (n, "S_%d" % n if proper else "F_%d" % n,
                            F(n, n) - F(n - 1, n - 1) if proper else F(n, n)))
            lines.append("")
            lines.append("| delta \\ r | 2 | 3 | 4 | 5 |")
            lines.append("|---|---|---|---|---|")
            for delta in range(0, n + 2):
                row = ["| %d" % delta]
                for r in range(2, 6):
                    ds = [i * delta for i in range(r)]
                    row.append(" | %d" % ff_count(n, ds, proper))
                lines.append("".join(row) + " |")
            lines.append("")
    with open(path, "w") as fh:
        fh.write("\n".join(lines) + "\n")
    print("wrote", path)


if __name__ == "__main__":
    import sys
    if len(sys.argv) > 1 and sys.argv[1] == "--tables":
        write_tables(sys.argv[2] if len(sys.argv) > 2
                     else "runs/counting-ff-vectors-tables.md")
    else:
        bad = validate_tables()
        bad += validate_bruteforce(5)
        bad += validate_A(6)
        bad += validate_ff_counts()
        # |S_n| = F^n(n) - F^{n-1}(n-1): proper f-vectors (f_1 = n exactly).
        S = [F(n, n) - F(n - 1, n - 1) for n in range(1, 11)]
        print("|S_n|, n = 1..10:", S)
        print("known brute-forced |S_n| 1,2,5,16,70 match:",
              S[:5] == [1, 2, 5, 16, 70])
        print("TOTAL mismatches:", bad)


==> anc/verification-code/make_review_copy.py <==
#!/usr/bin/env python3
"""Build a review copy of the manuscript: text shifted left, ruled right margin.

Changelog (newest first):

2026-09-08  Created at Jan's request, for reading article 1 on paper with a pen. The text block is
            pushed left and a wide right margin is ruled with faint lines to write in.

            It works by post-processing the .tex that the Org export already produces, rather than
            by keeping a second Org file or a second set of headers. That matters: a duplicated
            source is a source that silently drifts, and this document has already been through one
            round of exactly that (three figure images generated by hand and never regenerable).
            The review copy is therefore a pure derivative -- delete it and nothing is lost.

Usage:
    make_review_copy.py [--tex FILE] [--out FILE] [--rule-spacing MM] [--no-build]
"""

from __future__ import annotations

import argparse
import re
import shutil
import subprocess
import sys
from pathlib import Path

# A4 is 210mm x 297mm. The text block keeps a normal left margin and gives up its right-hand
# third; the rules live in that band, inset a few mm from the text and from the paper edge.
PREAMBLE = r"""
%% ---- review copy: added by code/make_review_copy.py, do not edit here ----
\usepackage[a4paper,left=18mm,right=72mm,top=22mm,bottom=22mm,marginparwidth=0pt]{geometry}
\usepackage{eso-pic}
\usepackage{tikz}
\AddToShipoutPictureBG{%
  \begin{tikzpicture}[remember picture,overlay]
    \foreach \k in {0,...,@NRULES@}{%
      \draw[black!22,line width=0.15pt]
        ([shift={(144mm,-22mm-\k*@SPACING@mm)}]current page.north west) --
        ([shift={(202mm,-22mm-\k*@SPACING@mm)}]current page.north west);
    }
  \end{tikzpicture}%
}
%% ---- end review copy block ----
"""


def make_review_tex(tex: Path, out: Path, spacing: float) -> None:
    src = tex.read_text(encoding="utf-8")
    if r"\begin{document}" not in src:
        raise SystemExit(f"{tex}: no \\begin{{document}}; is this the exported manuscript?")
    usable_height = 297 - 22 - 18          # top margin, and a little clear of the foot
    nrules = int(usable_height // spacing)
    # LaTeX comment characters make %-formatting unusable here, so substitute by name.
    block = PREAMBLE.replace("@NRULES@", str(nrules)).replace("@SPACING@", f"{spacing:g}")
    # Insert immediately before \begin{document} so it overrides anything the export set up.
    out.write_text(src.replace(r"\begin{document}", block + "\n" + r"\begin{document}", 1),
                   encoding="utf-8")


def build(tex: Path) -> None:
    if not shutil.which("xelatex"):
        raise SystemExit("xelatex not found")
    for _ in range(3):
        subprocess.run(["xelatex", "-interaction=nonstopmode", tex.name],
                       cwd=tex.parent, stdout=subprocess.DEVNULL, stderr=subprocess.DEVNULL)
    for ext in (".aux", ".log", ".out", ".toc"):
        tex.with_suffix(ext).unlink(missing_ok=True)


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("--tex", type=Path,
                    default=Path("article/exterior-convex_article1_latest.tex"))
    ap.add_argument("--out", type=Path, default=None)
    ap.add_argument("--rule-spacing", type=float, default=8.0, help="mm between rules")
    ap.add_argument("--no-build", action="store_true")
    args = ap.parse_args()

    tex = args.tex
    if not tex.is_file():
        raise SystemExit(f"{tex}: not found (run the Org export first)")
    out = args.out or tex.with_name(tex.stem + "_reviewcopy.tex")

    make_review_tex(tex, out, args.rule_spacing)
    print(f"wrote {out}")
    if not args.no_build:
        build(out)
        pdf = out.with_suffix(".pdf")
        print(f"built {pdf}" if pdf.is_file() else "PDF build FAILED")
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/verification-code/minkowski_tensor.py <==
# Changelog (reverse chronological):
# 2026-07-30 - Claude: ran the SageMath-only functions for the first time
#   (previously untested). Fixed compute_minkowski_sum_volume, which silently
#   returned 0 -- Sage's default .volume() is w.r.t. the ambient space, and
#   this polytope is never full-dimensional there; switched to
#   measure='induced'. Confirmed compute_minkowski_tensor_combinatorial
#   (Method A) disagrees with compute_minkowski_tensor_sage (Method B) and
#   with an independently hand-built Polyhedron whenever the shifted copies'
#   coordinate ranges overlap -- documented as a known bug in its docstring
#   rather than guessed-at, since it reflects a gap in the transcript's own
#   combinatorial argument, not a transcription slip.
# 2026-07-30 - Claude: created this file, extracting and translating (Swedish
#   -> English comments) the Python/SageMath code embedded in
#   ../transcripts/{gemini.md,gemini2.txt,minkowski-gemini.md}; completed the
#   truncated compute_minkowski_tensor_sage by adding the missing final
#   `return M`.

"""
Vertex structure and volume of Minkowski sums of shifted copies of a simplex.

Extracted and translated (Swedish -> English comments) from the Gemini chat
transcripts in ../transcripts/ (gemini.md, gemini2.txt, minkowski-gemini.md).

Setup: P(a) is the simplex in R^(n+1) with vertices
    v_i = (a_0, ..., a_i, 0, ..., 0),   i = 0, ..., n
for a vector a = (a_0, ..., a_n) of positive integers. S^d shifts a vector d
steps to the right (e_m -> e_{m+d}). We study the vertex structure and volume
of the Minkowski sum of r shifted copies

    P(a) + S^{d_1}(P(a)) + ... + S^{d_{r-1}}(P(a))

via the r-dimensional 0/1 tensor M, where M[i_0, ..., i_{r-1}] = 1 iff
v_{i_0} + S^{d_1}(v_{i_1}) + ... + S^{d_{r-1}}(v_{i_{r-1}}) is a true (extreme)
vertex of the sum, rather than a convex combination of other such points.
"""

import numpy as np
import itertools


def verify_conditions(idx_tuple, n, r, shifts):
    """Pure combinatorial check for whether idx_tuple gives a true vertex.

    Builds the tensor without any geometric convex-hull computation, by
    looking for sign contradictions in the normal vector c that would have
    to simultaneously maximize each copy's vertex.

    KNOWN BUG (confirmed by running this against compute_minkowski_tensor_sage
    and against an independent hand-built Sage Polyhedron, 2026-07-30): this
    disagrees with the true vertex set whenever two shifted copies' ambient
    coordinate ranges overlap. Example: n=2, shifts=[0,1], idx_tuple=(0,0) is
    flagged here as a sign conflict (rejected), but (1,1,0,0) is a genuine
    vertex of P((1,1,1)) + S^1(P((1,1,1))) -- confirmed both by
    compute_minkowski_tensor_sage and by direct construction of the Polyhedron
    and inspection of its .vertices(). With non-overlapping shifts (e.g.
    shifts=[0,3] for n=2) this function agrees exactly with the geometric
    method, so the bug is specifically in how overlapping ranges are handled:
    flagging *any* sign disagreement on a shared coordinate as fatal is too
    strict, missing whatever the transcript's own "Villkor 2 (independence at
    the ends)" was meant to capture. Do not trust this function's output when
    shifts overlap (i.e. max(shifts) - min(shifts) <= n); use
    compute_minkowski_tensor_sage instead.
    """
    max_shift = max(shifts)
    ambient_dim = n + 1 + max_shift

    # Requirements on the normal vector c: +1 = positive, -1 = negative, 0 = undetermined
    c_requirements = np.zeros(ambient_dim, dtype=int)

    for m, idx in enumerate(idx_tuple):
        shift = shifts[m]

        # The m-th copy requires a plus sign here
        for k in range(shift, shift + idx + 1):
            if c_requirements[k] == -1:
                return False  # Sign conflict!
            c_requirements[k] = 1

        # The m-th copy requires a minus sign here
        for k in range(shift + idx + 1, shift + n + 1):
            if c_requirements[k] == 1:
                return False  # Sign conflict!
            c_requirements[k] = -1

    return True


def compute_minkowski_tensor_combinatorial(n, r, shifts):
    """Build the 0/1 vertex tensor M using verify_conditions (Method A)."""
    tensor_shape = tuple([n + 1] * r)
    M = np.zeros(tensor_shape, dtype=int)

    for idx_tuple in itertools.product(range(n + 1), repeat=r):
        if verify_conditions(idx_tuple, n, r, shifts):
            M[idx_tuple] = 1

    return M


def compute_minkowski_tensor_sage(n, r, shifts, a_vector=None):
    """Build the 0/1 vertex tensor M by an exact geometric computation in
    SageMath (Method B), using Sage's rational Polyhedron class.

    a_vector defaults to (1, 1, ..., 1) (the order-polytope case); passing an
    explicit a_vector generalizes to an arbitrary simplex P(a).

    Must be run inside a SageMath environment (uses Polyhedron and QQ).
    """
    if a_vector is None:
        a_vector = [1] * (n + 1)

    # Generate the base vertices from the vector a
    base_vertices = []
    for i in range(n + 1):
        v = [0] * (n + 1)
        for k in range(i + 1):
            v[k] = a_vector[k]
        base_vertices.append(v)

    max_shift = max(shifts)
    ambient_dim = n + 1 + max_shift

    # Create the shifted polytopes in Sage (over QQ for exact arithmetic)
    shifted_polytopes = []
    for s in shifts:
        poly_vertices = []
        for v in base_vertices:
            v_shifted = [0] * ambient_dim
            for m in range(n + 1):
                v_shifted[s + m] = v[m]
            poly_vertices.append(v_shifted)
        shifted_polytopes.append(Polyhedron(vertices=poly_vertices, base_ring=QQ))

    # Compute the exact Minkowski sum via Sage's '+' operator
    minkowski_sum = shifted_polytopes[0]
    for P in shifted_polytopes[1:]:
        minkowski_sum = minkowski_sum + P

    true_vertices = set(tuple(int(coord) for coord in vertex) for vertex in minkowski_sum.vertices())

    # Build up the tensor M
    tensor_shape = tuple([n + 1] * r)
    M = np.zeros(tensor_shape, dtype=int)

    for idx_tuple in itertools.product(range(n + 1), repeat=r):
        hypothetical_point = [0] * ambient_dim
        for m, idx in enumerate(idx_tuple):
            s = shifts[m]
            for j in range(n + 1):
                hypothetical_point[s + j] += base_vertices[idx][j]

        if tuple(hypothetical_point) in true_vertices:
            M[idx_tuple] = 1

    return M


def compute_minkowski_sum_volume(n, a, shifts):
    """Build the Minkowski sum P(a) + S^{shifts[1]}(P(a)) + ... exactly in
    Sage and return (dimension, volume) of the resulting polytope.

    The volume is computed with measure='induced': the sum is embedded in an
    ambient space of dimension n+1+max(shifts) but is itself only
    n+len(shifts)-dimensional (one degree of freedom is shared per unit of
    shift overlap), so the plain ambient Lebesgue volume is 0 whenever the
    polytope isn't full-dimensional in its ambient space -- which is always,
    for r>=2 shifted copies. 'induced' gives the volume relative to the
    polytope's own affine hull, matching the "3D-affine volume" the transcript
    describes (confirmed 2026-07-30: reproduces the transcript's claimed
    volume of 1 for n=2, a=(1,1,1), shifts=[0,1], where plain .volume() gives
    0).

    Must be run inside a SageMath environment (uses Polyhedron and QQ).
    """
    # Build the base vertices from the vector a
    base_vertices = []
    for i in range(n + 1):
        v = [0] * (n + 1)
        for k in range(i + 1):
            v[k] = a[k]
        base_vertices.append(v)

    max_shift = max(shifts)
    ambient_dim = n + 1 + max_shift

    # Create the shifted polytopes in Sage
    shifted_polytopes = []
    for s in shifts:
        poly_vertices = []
        for v in base_vertices:
            v_shifted = [0] * ambient_dim
            for m in range(n + 1):
                v_shifted[s + m] = v[m]
            poly_vertices.append(v_shifted)
        shifted_polytopes.append(Polyhedron(vertices=poly_vertices, base_ring=QQ))

    # Compute the Minkowski sum
    minkowski_sum = shifted_polytopes[0]
    for P in shifted_polytopes[1:]:
        minkowski_sum = minkowski_sum + P

    return minkowski_sum.dimension(), minkowski_sum.volume(measure='induced')


if __name__ == "__main__":
    # Example from the transcript: P(1,2,1) + S^1(P(1,2,1)) in R^4
    dimension, volume = compute_minkowski_sum_volume(n=2, a=[1, 2, 1], shifts=[0, 1])
    print(f"Polytope dimension: {dimension}")
    print(f"Exact volume: {volume}")


==> anc/verification-code/oneoff/alexander_duality_snn2.py <==
#!/usr/bin/env python3
"""alexander_duality_snn2.py

Changelog (reverse chronological):
  2026-09-15  Created. Verification battery for the proposed Alexander-duality
              proof of the open identity |S_n| = F^n(n-2) (article 2,
              Remark obs-fnn2 / open problem 3 of Section 9.2).

              The proposed proof: D(f)(j) := binom(n,j) - f(n-j) is the
              f-vector map induced by Alexander duality
              Delta |-> Delta^v = {sigma : [n] \\ sigma not in Delta},
              an involution on F_n = f-vectors of downward-closed families
              on [n].  Since D(f)(n) = 1 - f(0) and D(f)(n-1) = n - f(1),
              D restricts to a bijection
                  S_n = {f : f(0)=1, f(1)=n}
                    <-->  {g in F_n : top(g) <= n-2},
              and the right-hand set has cardinality F^n(n-2) by the
              embedding identification already used in Lemma lem-joint.

              This script verifies, printing each check with its range:
              (1) recursion level: |S_n| = F^n(n)-F^{n-1}(n-1) == F^n(n-2)
                  for n = 1..30, and the equivalent reduced identity
                  F^n(n-1) - F^n(n-2) == F^{n-1}(n-1) - 1 for n = 2..30,
                  with both sides printed for n = 3..8;
              (2) family level (brute force, n <= 6): D maps F_n into F_n,
                  D is an involution, D(S_n) equals {top <= n-2} as sets,
                  and the statistic conjugation indeg(D(f)) = n - top(f),
                  top(D(f)) = n - indeg(f);
              (3) the reduction bijection: {f in F_n : top(f) = n-1} <-->
                  non-void F_{n-1} via D + support-relabelling, n <= 6;
              (4) persymmetry A[tau][rho] = A[n-rho][n-tau] of the joint
                  (top, indeg) matrix, n <= 8, via the Linusson path.

Run:
  systemd-run --user --scope -p MemoryMax=8G timeout 600 \\
      python3 code/oneoff/alexander_duality_snn2.py
"""

import sys
from math import comb

sys.path.insert(0, "code")
from linusson_ff_counting import (  # noqa: E402
    F, A_from_linusson, brute_fvectors, indeg, top)


def D(f, n):
    """Alexander-dual f-vector: D(f)(j) = binom(n,j) - f(n-j)."""
    return tuple(comb(n, j) - f[n - j] for j in range(n + 1))


def main():
    bad = 0

    # ---- (1) recursion level -------------------------------------------
    print("== (1) Recursion level, n = 1..30 ==")
    for n in range(1, 31):
        Sn = F(n, n) - F(n - 1, n - 1)
        rhs = F(n, n - 2)
        if Sn != rhs:
            bad += 1
            print("MISMATCH |S_%d| = %d  !=  F^%d(%d) = %d"
                  % (n, Sn, n, n - 2, rhs))
    print("|S_n| == F^n(n-2) checked for n = 1..30: %s"
          % ("OK" if bad == 0 else "FAILED"))
    for n in range(2, 31):
        lhs = F(n, n - 1) - F(n, n - 2)
        rhs = F(n - 1, n - 1) - 1
        if lhs != rhs:
            bad += 1
            print("REDUCTION MISMATCH at n = %d: %d != %d" % (n, lhs, rhs))
    print("Reduced identity F^n(n-1)-F^n(n-2) == F^{n-1}(n-1)-1, n = 2..30:"
          " %s" % ("OK" if bad == 0 else "FAILED"))
    print("Explicit values, n = 3..8:")
    for n in range(3, 9):
        print("  n=%d: |S_n|=%d  F^n(n-2)=%d ; reduction LHS=%d RHS=%d"
              % (n, F(n, n) - F(n - 1, n - 1), F(n, n - 2),
                 F(n, n - 1) - F(n, n - 2), F(n - 1, n - 1) - 1))

    # ---- (2) family level, brute force ---------------------------------
    # Predicted enumeration sizes (number of downward-closed families on
    # [n] = Dedekind number D(n)): 2, 3, 6, 20, 168, 7581, 7828354.
    # n <= 6 only; |F_n| (distinct f-vectors) = F^n(n) is far smaller.
    print("\n== (2) Family level, n = 1..6 ==")
    print("Predicted #families to enumerate: D(1..6) ="
          " 3, 6, 20, 168, 7581, 7828354")
    for n in range(1, 7):
        Fn = set(brute_fvectors(n))
        print("n=%d: |F_n| = %d (Linusson F^n(n) = %d)"
              % (n, len(Fn), F(n, n)), end="  ")
        ok = True
        for f in Fn:
            g = D(f, n)
            if g not in Fn:
                ok = False; bad += 1
                print("D(f) NOT in F_n for f =", f)
            if D(g, n) != f:
                ok = False; bad += 1
                print("D not involutive at f =", f)
            if indeg(g, n) != n - top(f) or top(g) != n - indeg(f, n):
                ok = False; bad += 1
                print("statistic conjugation fails at f =", f)
        Sn = {f for f in Fn if f[0] == 1 and f[1] == n}
        Tgt = {g for g in Fn if top(g) <= n - 2}
        if {D(f, n) for f in Sn} != Tgt:
            ok = False; bad += 1
            print("D(S_n) != {top <= n-2} at n =", n)
        print("involution/conjugation/D(S_n)={top<=n-2} (|S_n|=%d): %s"
              % (len(Sn), "OK" if ok else "FAILED"))

    # ---- (3) reduction bijection ---------------------------------------
    print("\n== (3) {top = n-1} <--> non-void F_{n-1}, n = 2..6 ==")
    for n in range(2, 7):
        Fn = set(brute_fvectors(n))
        Ln = {f for f in Fn if top(f) == n - 1}
        img = {D(f, n) for f in Ln}
        # image should be {g in F_n : g(0)=1, g(1) <= n-1}; dropping the
        # forced-zero last coordinate should give exactly non-void F_{n-1}
        ok = all(g[0] == 1 and g[1] <= n - 1 and g[n] == 0 for g in img)
        dropped = {g[:n] for g in img}
        nonvoid = {h for h in brute_fvectors(n - 1) if h[0] == 1}
        ok = ok and (dropped == nonvoid)
        if not ok:
            bad += 1
        print("n=%d: |{top=n-1}| = %d, |non-void F_{n-1}| = %d: %s"
              % (n, len(Ln), len(nonvoid), "OK" if ok else "FAILED"))

    # ---- (4) persymmetry of A ------------------------------------------
    print("\n== (4) A[tau][rho] == A[n-rho][n-tau], n = 1..8 ==")
    for n in range(1, 9):
        A = A_from_linusson(n)  # A[tau+1][rho], tau = -1..n, rho = 0..n+1
        ok = all(A[t + 1][r] == A[n - r + 1][n - t]
                 for t in range(-1, n + 1) for r in range(0, n + 2))
        if not ok:
            bad += 1
        print("n=%d: %s" % (n, "OK" if ok else "FAILED"))

    # ---- (5) gap-reversal invariance of |FF(d)| ------------------------
    # Consequence of the duality: (s_1,...,s_r) |-> (D(s_r),...,D(s_1))
    # bijects chained tuples for gap vector (delta_2,...,delta_r) with
    # chained tuples for the reversed gap vector (delta_r,...,delta_2),
    # since top(D f) = n - indeg(f) and indeg(D f) = n - top(f) turn the
    # chaining constraint around.  With thm-chaining this predicts
    # |FF(d)| (and the proper count, S_n being D-paired with {top<=n-2}
    # -- checked only for the improper count here, since D does NOT map
    # S_n to itself) is invariant under reversing the gaps.
    from linusson_ff_counting import ff_count
    print("\n== (5) |FF| invariance under gap reversal (improper), "
          "n = 2..6 ==")
    gapsets = [(1, 2), (0, 3), (1, 3), (2, 3), (1, 2, 4), (0, 1, 2)]
    for n in range(2, 7):
        ok = True
        for gaps in gapsets:
            ds = [0]
            for g in gaps:
                ds.append(ds[-1] + g)
            dsr = [0]
            for g in reversed(gaps):
                dsr.append(dsr[-1] + g)
            a, b = ff_count(n, ds, False), ff_count(n, dsr, False)
            if a != b:
                ok = False; bad += 1
                print("GAP-REVERSAL MISMATCH n=%d gaps=%s: %d != %d"
                      % (n, gaps, a, b))
        print("n=%d, gap vectors %s and reversals: %s"
              % (n, gapsets, "OK" if ok else "FAILED"))

    print("\nTOTAL mismatches:", bad)
    return bad


if __name__ == "__main__":
    sys.exit(0 if main() == 0 else 1)


==> anc/verification-code/oneoff/allones_cycle_implies_2cycle_check.py <==
# allones_cycle_implies_2cycle_check.py
#
# Changelog (reverse chronological):
#   2026-09-06  Created. Brute-force verification of Theorems A1 and A2 of
#               working-notes/strategy-a-attempt.org, BEFORE trusting the
#               pencil proofs (house rule: a proof needs independent
#               verification, not a pass).
#
# Setting (all-ones prefix-sum digraph, see
# working-notes/pairwise-reduction-proof-strategies.org, Strategy A):
#   windows W(p) = [d(p)+1, d(p)+n], chosen positions m(p) = d(p)+j(p),
#   digraph D with edges m(p) -> x for x in W(p) \ {m(p)}.
#
# Checks performed (plain Python, no Sage needed -- pure interval combinatorics):
#   1. A1  : D has a cycle  =>  D has a 2-cycle
#            (exhaustive over n, r, sorted d-tuples with d(1)=0, all j-tuples)
#   2. A2  : D has a 2-cycle  =>  D has a 2-cycle at some consecutive pair (p, p+1)
#            (same exhaustive range)
#   3. A1* : the STRONGER arbitrary-interval version the proof appears to give
#            (windows of unequal lengths, unsorted): cycle => 2-cycle.
#            Exhaustive over small interval systems + randomized for larger r.
#   4. A2* : counterexample hunt for the A2 analogue with UNEQUAL lengths
#            (sorted by left endpoint): expect a counterexample, documenting
#            that A2 genuinely needs equal window lengths.
#
# RESULT (run 2026-09-06, jts-pc, python3):
#   equal-length exhaustive: 970944 (n,d,j) configurations, 920611 cyclic
#     A1 violations (cycle, no 2-cycle):         0
#     A2 violations (2-cycle, none consecutive): 0
#   arbitrary-interval exhaustive (r=3, span=6): 35028 configs, 20396 cyclic, 0 violations
#   arbitrary-interval exhaustive (r=4, span=5): 100751 configs, 77052 cyclic, 0 violations
#   arbitrary-interval random: 200000 trials, 85787 cyclic, 0 violations
#   A2* counterexample (unequal lengths): windows=((1,3),(1,4),(2,3)) m=(2,4,3),
#     only 2-cycle is the non-consecutive pair (0,2)  -- so A2 needs equal lengths.
#   ALL A1/A2 CHECKS PASSED.
# Proofs written up in working-notes/strategy-a-attempt.org.

import itertools
import random
import sys


def has_cycle(edges_by_src):
    """Iterative 3-color DFS on dict {src: set(dsts)}. True iff a directed
    cycle exists."""
    WHITE, GRAY, BLACK = 0, 1, 2
    color = {}
    verts = set(edges_by_src)
    for ds in edges_by_src.values():
        verts |= ds
    for v in verts:
        color[v] = WHITE
    for root in verts:
        if color[root] != WHITE:
            continue
        stack = [(root, iter(sorted(edges_by_src.get(root, ()))))]
        color[root] = GRAY
        while stack:
            v, it = stack[-1]
            advanced = False
            for w in it:
                if color[w] == GRAY:
                    return True
                if color[w] == WHITE:
                    color[w] = GRAY
                    stack.append((w, iter(sorted(edges_by_src.get(w, ())))))
                    advanced = True
                    break
            if not advanced:
                color[v] = BLACK
                stack.pop()
    return False


def build_digraph(windows, m):
    """windows: list of (lo, hi) inclusive; m: list of chosen values,
    m[p] in windows[p]. Returns {src: set(dst)}."""
    edges = {}
    for (lo, hi), mp in zip(windows, m):
        s = edges.setdefault(mp, set())
        s.update(x for x in range(lo, hi + 1) if x != mp)
    return edges


def two_cycles(windows, m):
    """List of pairs (p,q), p<q, forming a 2-cycle."""
    out = []
    r = len(windows)
    for p in range(r):
        for q in range(p + 1, r):
            if m[p] == m[q]:
                continue
            (lp, hp), (lq, hq) = windows[p], windows[q]
            if lp <= m[q] <= hp and lq <= m[p] <= hq:
                out.append((p, q))
    return out


def check_equal_length_exhaustive():
    """Checks 1 (A1) and 2 (A2) over the stated exhaustive range."""
    bad_a1 = []
    bad_a2 = []
    n_cfg = n_cyc = 0
    ranges = [(n, r) for n in range(1, 6) for r in range(2, 6)]
    ranges += [(3, 6)]  # one taller case
    for n, r in ranges:
        dmax = n + 1
        for dtail in itertools.combinations_with_replacement(range(dmax + 1),
                                                             r - 1):
            ds = (0,) + dtail          # WLOG d(1)=0, sorted
            windows = [(d + 1, d + n) for d in ds]
            for jt in itertools.product(range(1, n + 1), repeat=r):
                m = [d + j for d, j in zip(ds, jt)]
                n_cfg += 1
                tc = two_cycles(windows, m)
                cyc = has_cycle(build_digraph(windows, m))
                if cyc:
                    n_cyc += 1
                    if not tc:
                        bad_a1.append((n, ds, jt))
                if tc and not any(q == p + 1 for p, q in tc):
                    bad_a2.append((n, ds, jt, tc))
    print("equal-length exhaustive: %d (n,d,j) configurations, %d cyclic"
          % (n_cfg, n_cyc))
    print("  A1 violations (cycle, no 2-cycle):            %d %s"
          % (len(bad_a1), bad_a1[:3]))
    print("  A2 violations (2-cycle, none consecutive):    %d %s"
          % (len(bad_a2), bad_a2[:3]))
    return not bad_a1 and not bad_a2


def check_arbitrary_intervals_exhaustive(span=6, r=3):
    """Check 3 (A1*), exhaustive: all r-tuples of subintervals of [1,span],
    all m-tuples. Unequal lengths, unsorted order both included."""
    intervals = [(lo, hi) for lo in range(1, span + 1)
                 for hi in range(lo, span + 1)]
    bad = []
    n_cfg = n_cyc = 0
    for windows in itertools.combinations_with_replacement(intervals, r):
        # combinations_with_replacement gives lex-sorted systems; order of
        # windows is irrelevant to both "cycle" and "2-cycle", so this loses
        # no generality and saves a factor r!.
        for m in itertools.product(*[range(lo, hi + 1) for lo, hi in windows]):
            n_cfg += 1
            cyc = has_cycle(build_digraph(windows, list(m)))
            if cyc:
                n_cyc += 1
                if not two_cycles(windows, list(m)):
                    bad.append((windows, m))
    print("arbitrary-interval exhaustive (r=%d, span=%d): %d configs, "
          "%d cyclic, A1* violations: %d %s"
          % (r, span, n_cfg, n_cyc, len(bad), bad[:3]))
    return not bad


def check_arbitrary_intervals_random(trials=200000, seed=20260906):
    """Check 3 (A1*), randomized, larger r and spans."""
    rng = random.Random(seed)
    bad = []
    n_cyc = 0
    for _ in range(trials):
        r = rng.randint(2, 6)
        windows = []
        m = []
        for _ in range(r):
            lo = rng.randint(1, 9)
            hi = lo + rng.randint(0, 5)
            windows.append((lo, hi))
            m.append(rng.randint(lo, hi))
        if has_cycle(build_digraph(windows, m)):
            n_cyc += 1
            if not two_cycles(windows, m):
                bad.append((windows, m))
    print("arbitrary-interval random: %d trials, %d cyclic, "
          "A1* violations: %d %s" % (trials, n_cyc, len(bad), bad[:3]))
    return not bad


def hunt_a2_unequal_counterexample():
    """Check 4 (A2*): with unequal lengths, sorted by left endpoint, look for
    a system with a 2-cycle but no CONSECUTIVE 2-cycle. Finding one shows A2
    genuinely uses equal window lengths."""
    span = 7
    intervals = [(lo, hi) for lo in range(1, span + 1)
                 for hi in range(lo, span + 1)]
    for r in (3, 4):
        for windows in itertools.combinations_with_replacement(intervals, r):
            # combinations_with_replacement output is sorted lexicographically,
            # i.e. by left endpoint (ties by right) -- the natural analogue of
            # the sorted-d convention.
            for m in itertools.product(*[range(lo, hi + 1)
                                         for lo, hi in windows]):
                tc = two_cycles(windows, list(m))
                if tc and not any(q == p + 1 for p, q in tc):
                    print("A2* counterexample (unequal lengths): windows=%s "
                          "m=%s 2-cycles=%s" % (windows, m, tc))
                    return True
        print("  (no A2* counterexample at r=%d, span=%d)" % (r, span))
    return False


if __name__ == "__main__":
    ok = True
    ok &= check_equal_length_exhaustive()
    ok &= check_arbitrary_intervals_exhaustive(span=6, r=3)
    ok &= check_arbitrary_intervals_exhaustive(span=5, r=4)
    ok &= check_arbitrary_intervals_random()
    found = hunt_a2_unequal_counterexample()
    print("A2* unequal-length counterexample found: %s" % found)
    print("ALL A1/A2 CHECKS PASSED" if ok else "*** VIOLATIONS FOUND ***")
    sys.exit(0 if ok else 1)


==> anc/verification-code/oneoff/allones_prefix_sum_digraph_reformulation.sage <==
# allones_prefix_sum_digraph_reformulation.sage
#
# Changelog (reverse chronological):
#   2026-09-06  Created. Validates the prefix-sum reformulation of the extremal
#               tensor in the all-ones case, and measures minimal cycle length.
#
# Result: exact agreement with the polyhedral computation over 25 configurations
# (rank 3 and rank 4), and EVERY minimal cycle found has length 2.  A 2-cycle
# involves exactly two summands, so "infeasible => some 2-cycle" is precisely the
# pairwise reduction of Remark obs-pairwise, for a = (1,...,1).
#
# See working-notes/pairwise-reduction-proof-strategies.org, Strategy A.

# Validate the prefix-sum reformulation for a=(1,...,1), and the claim that
# infeasibility is a CYCLE in a digraph whose minimal cycles are 2-cycles.
#
# S_p(j) = sum_{i<=j} phi_{d_p+i} = Phi(d_p+j) - Phi(d_p), Phi = prefix sums.
# So M[j]=1  <=>  exists real sequence Phi with unique argmax on window
# W_p = [d_p+1, d_p+n] at position m_p = d_p + j_p, for every p.
# That system is feasible iff the digraph with edges m_p -> x (x in W_p, x != m_p)
# is acyclic.
import itertools
from sage.graphs.digraph import DiGraph

def verts(a,d,N):
    return [vector(QQ,[0]*d+[a[j] for j in range(k)]+[0]*(N-d-k)) for k in range(1,len(a)+1)]
def ext(vl,N):
    idx=list(itertools.product(*[range(len(v)) for v in vl]))
    pts={t:sum((vl[k][t[k]] for k in range(len(vl))),vector(QQ,[0]*N)) for t in idx}
    P=Polyhedron(vertices=list(pts.values()),base_ring=QQ)
    V=set(tuple(v) for v in P.vertices_list())
    return {t for t in idx if tuple(pts[t]) in V}

def acyclic_pred(n,ds,r):
    """Digraph-acyclicity prediction of the extremal support."""
    out=set()
    for jt in itertools.product(range(n),repeat=r):
        m=[ds[p]+jt[p]+1 for p in range(r)]        # 1-based argmax positions
        D=DiGraph(loops=True,multiedges=False)
        ok=True
        for p in range(r):
            for x in range(ds[p]+1, ds[p]+n+1):
                if x!=m[p]: D.add_edge(m[p],x)
        if D.has_loops() or not D.is_directed_acyclic(): ok=False
        if ok: out.add(jt)
    return out

def min_cycle_len(n,ds,r,jt):
    m=[ds[p]+jt[p]+1 for p in range(r)]
    D=DiGraph(loops=True)
    for p in range(r):
        for x in range(ds[p]+1, ds[p]+n+1):
            if x!=m[p]: D.add_edge(m[p],x)
    if D.is_directed_acyclic(): return None
    best=99
    for c in D.all_simple_cycles():
        best=min(best,len(c)-1)
    return best

print(" n  r  d               |T|  |acyclic|  match   min cycle lengths seen")
bad=0
for r in (3,4):
  for n in (3,4,5):
    pats = ([[0,1,2],[0,1,3],[0,2,3],[0,2,4],[0,1,1],[0,1,5]] if r==3
            else [[0,1,2,3],[0,1,2,4],[0,2,4,6],[0,1,1,2],[0,0,1,1]])
    for ds in pats:
      if r==4 and n==5: continue
      N=n+max(ds); V=[verts([1]*n,d,N) for d in ds]
      T=ext(V,N); A=acyclic_pred(n,ds,r)
      cyc=set()
      for jt in itertools.product(range(n),repeat=r):
          if jt not in A:
              L=min_cycle_len(n,ds,r,jt)
              if L: cyc.add(L)
      bad += 0 if A==T else 1
      print(" %d  %d  %-14s %4d %8d   %-6s  %s"%(n,r,ds,len(T),len(A),A==T,sorted(cyc)))
print("\nmismatches: %d"%bad)


==> anc/verification-code/oneoff/allones_rank2_closed_form_proof_check.sage <==
# allones_rank2_closed_form_proof_check.sage
#
# Changelog (reverse chronological):
#   2026-09-06  Created. Machine check accompanying the PROOF of the all-ones
#               rank-two closed form (Plan item C), written up in
#               working-notes/logconcavity-and-allones-attempt.org.
#
# The proof chain is:  M[i][j] = 1
#   <=> (Minkowski vertex lemma) some phi uniquely maximizes both summands at
#       the chosen vertices
#   <=> (prefix sums, a = ones) some Phi has unique max on W(1)=[1,n] at
#       m(1)=i and on W(2)=[d+1,d+n] at m(2)=d+j
#   <=> (Lemma 0 of strategy-a-attempt.org) the two-summand digraph D is
#       acyclic
#   <=> NOT ( m(2) in W(1)  and  m(1) in W(2)  and  m(1) != m(2) )
#       [at rank two only m(1), m(2) have out-edges, so any cycle is the
#        2-cycle m(1) -> m(2) -> m(1)]
#   <=> NOT ( j <= n-d  and  i >= d+1  and  i-d != j ),
# which with t = i-d, m = n-d and the automatic bounds t <= m, j >= 1 is
# exactly the conjectured form: M=0 iff 1<=t<=m, 1<=j<=m, t != j.
#
# This script verifies three things over n = 3..9 (and n=10,11 for the
# criterion-only part), every d in 0..n:
#   (1) the polyhedral M equals the 2-cycle criterion  (the proof's endpoints);
#   (2) the 2-cycle criterion equals the closed form as displayed;
#   (3) ORIENTATION: index i belongs to the UNSHIFTED summand (shift 0),
#       j to the shifted one (shift d) -- and the transposed reading fails
#       somewhere, so the orientation in the statement is forced, not free.
#
# Driver at top level (no __main__ guard -- .sage files run as sage.all).

import itertools

def verts(d, n, N):
    return [vector(QQ, [0]*d + [1]*k + [0]*(N-d-k)) for k in range(1, n+1)]

def polyhedral_zero_set(n, d):
    N = n + d
    V1 = verts(0, n, N); V2 = verts(d, n, N)
    pts = {(i, j): V1[i-1] + V2[j-1]
           for i in range(1, n+1) for j in range(1, n+1)}
    P = Polyhedron(vertices=list(pts.values()), base_ring=QQ)
    VS = set(tuple(v) for v in P.vertices_list())
    return {(i, j) for (i, j), x in pts.items() if tuple(x) not in VS}

def twocycle_zero_set(n, d):
    # m(1)=i in W(1)=[1,n]; m(2)=d+j in W(2)=[d+1,d+n]
    return {(i, j) for i in range(1, n+1) for j in range(1, n+1)
            if (d+j <= n) and (i >= d+1) and (i != d+j)}

def closed_form_zero_set(n, d):
    m = n - d
    return {(i, j) for i in range(1, n+1) for j in range(1, n+1)
            if 1 <= i-d <= m and 1 <= j <= m and i-d != j}

bad = 0; entries = 0
for n in range(3, 10):
    for d in range(0, n+1):
        Z_poly = polyhedral_zero_set(n, d)
        Z_2cyc = twocycle_zero_set(n, d)
        Z_form = closed_form_zero_set(n, d)
        entries += n*n
        ok1 = (Z_poly == Z_2cyc); ok2 = (Z_2cyc == Z_form)
        if not (ok1 and ok2):
            bad += 1
            print("MISMATCH n=%d d=%d: poly==2cyc %s, 2cyc==form %s"
                  % (n, d, ok1, ok2))
print("polyhedral == 2-cycle == closed form: checked n=3..9, all d, "
      "%d entries, %d mismatches" % (entries, bad))

# criterion == closed form alone is pure combinatorics; push further
bad2 = 0
for n in range(3, 12):
    for d in range(0, n+1):
        if twocycle_zero_set(n, d) != closed_form_zero_set(n, d):
            bad2 += 1
print("2-cycle == closed form, n=3..11 all d: %d mismatches" % bad2)

# orientation: does the TRANSPOSED closed form (i and j swapped) also match?
# If it fails somewhere, the orientation in the statement is forced.
diffs = []
for n in range(3, 8):
    for d in range(0, n+1):
        Zt = {(j, i) for (i, j) in closed_form_zero_set(n, d)}
        if Zt != polyhedral_zero_set(n, d):
            diffs.append((n, d))
print("transposed form differs from polyhedral M at %d of the (n,d) tested"
      % len(diffs), "-- e.g.", diffs[:4] if diffs else "(never!)")


==> anc/verification-code/oneoff/appendix_tables.py <==
"""Emit the two appendix tables of article 2, the analogues of Linusson's Tables 5 and 6.

His Table 5 is a numeric grid of F^p(n) -- the counts themselves.  His Table 6 is E^p(p,k),
the refinement that drives his recursion, with F^p(p) recovered as the row sum in a last
column.  The analogues here keep that pairing:

  A.1  the joint distribution A[tau][rho] of (top, indeg) for n = 1..6, which is what drives
       OUR formula, with the row sums u[tau] and the grand total |F_n| in last column/row.
  A.2  |FF(n;d)| and |FF_pr(n;d)| for constant-gap d = (0, delta, ..., (r-1)delta).

Writes LaTeX to stdout.  Run from anywhere; paths are resolved against this file.
"""
import sys, os
sys.path.insert(0, os.path.join(os.path.dirname(os.path.abspath(__file__)), os.pardir))
import linusson_ff_counting as L

NMAX_A = 6
out = []
w = out.append

# ---------------------------------------------------------------- A.1: the matrix A
w(r"\begingroup\small")
for n in range(1, NMAX_A + 1):
    A = L.A_from_linusson(n)                      # rows tau=-1..n, cols rho=0..n+1
    rows, cols = len(A), len(A[0])
    w(r"\begin{center}")
    w(r"\begin{tabular}{@{}r|" + "r" * cols + r"|r@{}}")
    w(r"\multicolumn{%d}{@{}l}{\(n=%d\)}\\[2pt]" % (cols + 2, n))
    w(r"\(\tau\backslash\rho\) & " + " & ".join(str(r) for r in range(cols))
      + r" & \(u[\tau]\)\\")
    w(r"\hline")
    for i, row in enumerate(A):
        tau = i - 1
        w(r"\(%d\) & " % tau + " & ".join(str(v) if v else r"\(\cdot\)" for v in row)
          + r" & \(%d\)\\" % sum(row))
    w(r"\hline")
    w(r"\(\Sigma\) & " + " & ".join(str(sum(A[i][j] for i in range(rows))) for j in range(cols))
      + r" & \(\mathbf{%d}\)\\" % sum(sum(r) for r in A))
    w(r"\end{tabular}")
    w(r"\end{center}")
    if n < NMAX_A:
        w(r"\addvspace{4pt}")
w(r"\endgroup")
w("%%SPLIT%%")

# ---------------------------------------------------------------- A.2/A.3: the counts
# Improper and proper go in SEPARATE tables: side by side is 10 numeric columns, and at n = 6
# the entries reach 11 digits, which ran 141 pt over the text block.
RS = [1, 2, 3, 4, 5]
for proper in (False, True):
    w(r"\begingroup\footnotesize")
    w(r"\begin{center}")
    w(r"\begin{tabular}{@{}cc" + "r" * len(RS) + r"@{}}")
    w(r"\toprule")
    w(r"\(n\) & \(\delta\) & " + " & ".join(r"\(r=%d\)" % r for r in RS) + r"\\")
    w(r"\midrule")
    for n in range(2, 7):
        for delta in range(0, n + 2):
            vals = [L.ff_count(n, [i * delta for i in range(r)], proper=proper) for r in RS]
            lead = r"\(%d\)" % n if delta == 0 else ""
            w("%s & \\(%d\\) & " % (lead, delta)
              + " & ".join(f"{v:,}".replace(",", r"\,") for v in vals) + r"\\")
        if n < 6:
            w(r"\addlinespace")
    w(r"\bottomrule")
    w(r"\end{tabular}")
    w(r"\end{center}")
    w(r"\endgroup")
    if not proper:
        w("%%SPLIT%%")
print("\n".join(out))


==> anc/verification-code/oneoff/appendix_tables_bruteforce.py <==
#!/usr/bin/python3
"""appendix_tables_bruteforce.py -- brute-force every feasible cell of the two
count tables of article 2, Appendix A (tab-app-imp: |FF(n;d)|, tab-app-pro:
|FF_pr(n;d)|, constant gap d = (0, delta, ..., (r-1)delta)).

Changelog:
  2026-10-08  Claude: created (review of article 2 draft 7 found only 36 of
              the 120 r >= 2 cells per table brute-forced).  Same day:
              two-word packing for cells above 64 bits, worker pool, and
              skip-after-first-abort replaces the rate-extrapolated limit.

For each cell three numbers are compared:
  (a) the number PRINTED in the manuscript (parsed from the exported .tex),
  (b) the formula, linusson_ff_counting.ff_count (transfer matrix),
  (c) an independent brute force, described below.
A cell PASSes iff (a) == (b) == (c).

Brute-force method (iterative sumset; no Linusson recursion, no transfer
matrix, no chaining condition, no Kruskal-Katona):
  * F_n = set of f-vectors of ALL downward-closed families on [n], obtained by
    enumerating the families themselves (linusson_ff_counting.brute_fvectors,
    the same enumeration ff_count_bruteforce uses).  Proper variant: S_n =
    those with f_0 = 1 and f_1 = n.
  * Each f-vector shifted by i*delta is packed into uint64 words (one word
    if it fits in 64 bits, else two), one bit field per coordinate of the
    ambient vector, wide enough for the largest possible coordinate sum
    sum_i binom(n, j - i*delta), so word-wise integer addition IS vector
    addition (no carries between fields).
  * Sigma_1 = {sh_0(f)}, Sigma_k = {x + sh_{(k-1)delta}(f) : x in Sigma_{k-1},
    f in F_n} as a SET (numpy unique / lexsort), so the work is |Sigma_{k-1}|*|F_n|
    instead of |F_n|^k.  The answer is |Sigma_r|.
  * Memory partition (exact, not heuristic): coordinate 0 is packed in the
    HIGHEST bits, so sorted Sigma_{k-1} is grouped by its coordinates
    j < (k-1)delta, which the k-th summand does not touch; sums from distinct
    groups are therefore distinct, and the per-group distinct counts add up.

Budgets: cells are run cheapest first (predicted work = sum_k |Sigma_{k-1}| *
|F_n|, predicted from the printed table -- used ONLY for scheduling); a cell
is skipped if its predicted work exceeds PER_CELL_WORK, or aborted if it runs
past PER_CELL_SECONDS; the run stops starting new cells after TOTAL_SECONDS.
Once one cell has been aborted, every cell of larger predicted work is
skipped.  Groups are processed in parallel (multiprocessing, WORKERS).

Run:  nice -n 19 /usr/bin/python3 code/oneoff/appendix_tables_bruteforce.py
"""
import os
import re
import sys
import time
import multiprocessing as mp

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, os.path.join(HERE, os.pardir))
import linusson_ff_counting as L  # noqa: E402

TEX = os.path.join(HERE, os.pardir, os.pardir, "article",
                   "exterior-convex_article2_latest.tex")

PER_CELL_SECONDS = 300
TOTAL_SECONDS = 45 * 60
PER_CELL_WORK = 1e11          # candidate sums; the 300 s abort is the real cap
CHUNK = 2 * 10**7             # candidate sums materialised at once, per worker
WORKERS = 8
RATE = None                   # work of the first aborted cell, if any


class Abort(Exception):
    pass


def parse_tables(path):
    """Return {'imp': {(n,delta,r): v}, 'pro': {...}} from the .tex."""
    tex = open(path).read()
    out = {}
    for key in ("imp", "pro"):
        lab = tex.index(r"\label{tab-app-%s}" % key)
        beg = tex.rindex(r"\begin{tabular}", 0, lab)
        end = tex.index(r"\end{tabular}", beg)
        body = tex[beg:end].split(r"\midrule", 1)[1]
        cells = {}
        n = None
        for line in body.split("\n"):
            line = line.strip()
            if not line.endswith(r"\\"):
                continue
            fields = [f.strip() for f in line[:-2].split("&")]
            fields = [re.sub(r"\\\(|\\\)|\\,|\s", "", f) for f in fields]
            if fields[0]:
                n = int(fields[0])
            delta = int(fields[1])
            for r, v in enumerate(fields[2:], start=1):
                cells[(n, delta, r)] = int(v)
        out[key] = cells
    return out


def layout(n, r, delta):
    """Bit fields for the ambient vector (coordinates 0..N).  Coordinates are
    split greedily into consecutive blocks of <= 64 bits, one uint64 word per
    block; inside a word the lower coordinate sits in the higher bits, so the
    lexicographic order of (word_0, word_1, ...) is the lexicographic order of
    the vectors.  Returns (word, offset, width) per coordinate."""
    from math import comb
    N = n + (r - 1) * delta
    width = []
    for j in range(N + 1):
        m = sum(comb(n, j - i * delta) for i in range(r)
                if 0 <= j - i * delta <= n)
        width.append(max(1, m.bit_length()))
    blocks, cur, used = [], [], 0
    for j in range(N + 1):
        if used + width[j] > 64:
            blocks.append(cur)
            cur, used = [], 0
        cur.append(j)
        used += width[j]
    blocks.append(cur)
    lay = [None] * (N + 1)
    for w, blk in enumerate(blocks):
        acc = 0
        for j in reversed(blk):
            lay[j] = (w, acc, width[j])
            acc += width[j]
    return lay, len(blocks)


def wunique(words):
    """Distinct rows of a multi-word array (tuple of uint64 arrays), sorted."""
    if len(words) == 1:
        return (np.unique(words[0]),)
    order = np.lexsort(words[::-1])
    ws = [w[order] for w in words]
    keep = np.ones(len(ws[0]), dtype=bool)
    if len(keep) > 1:
        d = np.zeros(len(ws[0]) - 1, dtype=bool)
        for w in ws:
            d |= w[1:] != w[:-1]
        keep[1:] = d
    return tuple(w[keep] for w in ws)


# globals inherited by forked workers
_S = None
_P = None


def _work(args):
    a, b, per, last = args
    if b - a <= per:
        U = wunique(tuple((s[a:b, None] + p[None, :]).ravel()
                          for s, p in zip(_S, _P)))
    else:   # one oversize group: sub-chunk, then merge
        subs = [wunique(tuple((s[c:min(c + per, b), None] + p[None, :]).ravel()
                              for s, p in zip(_S, _P)))
                for c in range(a, b, per)]
        U = wunique(tuple(np.concatenate([u[k] for u in subs])
                          for k in range(len(_S))))
    return len(U[0]) if last else U


def bruteforce(n, r, delta, proper, t0, workers):
    global _S, _P
    fv = L.brute_fvectors(n)
    if proper:
        fv = [f for f in fv if f[0] == 1 and f[1] == n]
    lay, W = layout(n, r, delta)

    def packed(i):
        rows = set()
        for f in fv:
            w = [0] * W
            for k in range(n + 1):
                wi, o, _ = lay[i * delta + k]
                w[wi] += f[k] << o
            rows.add(tuple(w))
        rows = sorted(rows)
        return tuple(np.array([x[k] for x in rows], dtype=np.uint64)
                     for k in range(W))

    S = wunique(packed(0))
    for i in range(1, r):
        P = packed(i)
        last = (i == r - 1)
        # group key: the coordinates j < i*delta, which summand i leaves alone
        L_ = len(S[0])
        change = np.zeros(max(L_ - 1, 0), dtype=bool)
        for wi in range(W):
            low = sum(wd for (ww, o, wd) in lay[i * delta:] if ww == wi)
            if low >= 64:
                continue
            key = S[wi] >> np.uint64(low)
            change |= key[1:] != key[:-1]
        bnd = np.flatnonzero(change) + 1
        starts = np.concatenate(([0], bnd)).tolist()
        ends = np.concatenate((bnd, [L_])).tolist()
        per = max(1, CHUNK // len(P[0]))
        tasks = []
        g, G = 0, len(starts)
        while g < G:
            b = ends[g]
            g2 = g + 1
            while g2 < G and ends[g2] - starts[g] <= per:
                b = ends[g2]
                g2 += 1
            tasks.append((starts[g], b, per, last))
            g = g2
        _S, _P = S, P
        total = 0
        pieces = []
        with mp.get_context("fork").Pool(workers) as pool:
            for res in pool.imap(_work, tasks):
                if last:
                    total += res
                else:
                    pieces.append(res)
                if time.time() - t0 > PER_CELL_SECONDS:
                    pool.terminate()
                    raise Abort("exceeded %d s" % PER_CELL_SECONDS)
        _S = _P = None
        if last:
            return total
        S = tuple(np.concatenate([u[k] for u in pieces]) for k in range(W))
        del pieces
    return len(S[0])


def main():
    global RATE
    T0 = time.time()
    tables = parse_tables(TEX)
    nfam = {n: len(L.brute_fvectors(n)) for n in range(2, 7)}
    nprop = {n: sum(1 for f in L.brute_fvectors(n) if f[0] == 1 and f[1] == n)
             for n in range(2, 7)}
    jobs = []
    for key, proper in (("imp", False), ("pro", True)):
        for (n, delta, r), printed in tables[key].items():
            size = nprop[n] if proper else nfam[n]
            work = sum(tables[key][(n, delta, k)] for k in range(1, r)) * size
            jobs.append((work, key, proper, n, delta, r, printed))
    jobs.sort()
    print("parsed %d + %d cells from %s"
          % (len(tables["imp"]), len(tables["pro"]), os.path.relpath(TEX)))
    print("|F_n| =", nfam, " |S_n| =", nprop)
    res = {}
    fails = 0
    for work, key, proper, n, delta, r, printed in jobs:
        tag = "%s n=%d delta=%d r=%d" % (key, n, delta, r)
        formula = L.ff_count(n, [i * delta for i in range(r)], proper)
        if time.time() - T0 > TOTAL_SECONDS:
            res[(key, n, delta, r)] = "skip-total"
            print("SKIP %-26s total budget exhausted (work %.2e)" % (tag, work))
            continue
        limit = PER_CELL_WORK if RATE is None else RATE
        if work >= limit:
            res[(key, n, delta, r)] = "skip-work"
            print("SKIP %-26s predicted work %.2e > %.2e" % (tag, work, limit))
            continue
        t0 = time.time()
        try:
            bf = bruteforce(n, r, delta, proper, t0, WORKERS)
        except Abort as e:
            res[(key, n, delta, r)] = "skip-abort"
            RATE = work   # skip every cell at least this expensive
            print("SKIP %-26s %s (predicted work %.2e)" % (tag, e, work))
            continue
        dt = time.time() - t0
        ok = (bf == formula == printed)
        fails += not ok
        res[(key, n, delta, r)] = "pass" if ok else "FAIL"
        print("%s %-26s printed %d formula %d brute %d  (%.1fs)"
              % ("PASS" if ok else "FAIL", tag, printed, formula, bf, dt))
        sys.stdout.flush()
    print()
    print("Coverage summary")
    for key in ("imp", "pro"):
        done = sorted(k for k, v in res.items() if k[0] == key and v == "pass"
                      or k[0] == key and v == "FAIL")
        ge2 = [k for k in done if k[3] >= 2]
        tot2 = sum(1 for k in tables[key] if k[2] >= 2)
        print("  %s: brute-forced %d of %d cells (r>=2: %d of %d)"
              % (key, len(done), len(tables[key]), len(ge2), tot2))
        for n in range(2, 7):
            for r in range(1, 6):
                ds = [d for (kk, nn, d, rr) in done if nn == n and rr == r]
                alld = sorted(d for (nn, d, rr) in tables[key]
                              if nn == n and rr == r)
                miss = [d for d in alld if d not in ds]
                print("    n=%d r=%d: delta done %s%s"
                      % (n, r, sorted(ds) or "none",
                         miss and "  NOT done %s" % miss or ""))
    print()
    print("mismatches: %d" % fails)
    print("OVERALL:", "PASS" if fails == 0 else "FAIL")
    print("elapsed %.1f s" % (time.time() - T0))


if __name__ == "__main__":
    main()


==> anc/verification-code/oneoff/arxiv_anc_tables.py <==
#!/usr/bin/env python3
"""arxiv_anc_tables.py -- the computed tables shipped in article 2's arXiv ancillary directory.

Changelog (newest first):
  2026-10-08  Created (Claude, jts-office) for the arXiv package of article 2.  Writes, into the
              directory given as argv[1] (default ./tables):

    ff-counts.csv        |FF(n;d)| and |FF_pr(n;d)| for 1 <= n <= 8, 1 <= r <= 4, and EVERY gap
                         vector (delta_2, ..., delta_r) with 0 <= delta_i <= n+1.  A gap above n+1
                         changes nothing (the product regime of Prop. prop-threshold), so this is
                         the complete table for that range of n and r.  d is written with
                         d_1 = 0, since only the gaps matter.
    ff-constant-gap.csv  the constant-gap counts d = (0, delta, ..., (r-1) delta) for 1 <= n <= 8,
                         1 <= r <= 8, 0 <= delta <= n+1: the families of the growth section.
    joint-distribution-A_n.csv
                         the matrix A_n[tau][rho] = #{s in F_n : top(s) = tau, indeg(s) = rho},
                         1 <= n <= 8, one row per nonzero entry.

  Every count is the transfer-matrix formula u_n . T_n(delta_2) ... T_n(delta_r) . 1_n, computed by
  linusson_ff_counting.py (A_n from Linusson's recursion).  As a self-check, before writing
  anything, every row of ff-counts.csv with n <= 4 and r <= 2, or n <= 3 and r <= 3, is recomputed by direct enumeration
  of the sumset (linusson_ff_counting.ff_count_bruteforce: no recursion, no transfer matrix), and
  the script refuses to write if any disagree.
"""
import csv, itertools, os, sys
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, os.path.join(HERE, os.pardir))
import linusson_ff_counting as L

NMAX, RMAX, RMAX_CONST = 8, 4, 8
_A = {}


def A(n, proper):
    if (n, proper) not in _A:
        a = L.A_from_linusson(n)
        _A[(n, proper)] = L.restrict_proper(a) if proper else a
    return _A[(n, proper)]


def count(n, gaps, proper):
    a, R = A(n, proper), n + 2
    v = [sum(row) for row in a]
    for delta in gaps:
        T = L.transfer_matrix(a, delta, n)
        v = [sum(v[i] * T[i][j] for i in range(R)) for j in range(R)]
    return sum(v)


def dvec(gaps):
    d = [0]
    for g in gaps:
        d.append(d[-1] + g)
    return " ".join(map(str, d))


def main():
    out = sys.argv[1] if len(sys.argv) > 1 else "tables"
    os.makedirs(out, exist_ok=True)

    rows = []
    for n in range(1, NMAX + 1):
        for r in range(1, RMAX + 1):
            for gaps in itertools.product(range(n + 2), repeat=r - 1):
                rows.append((n, r, dvec(gaps), count(n, gaps, False), count(n, gaps, True)))

    bad = 0
    for n, r, d, ff, ffpr in rows:
        if (n <= 4 and r <= 2) or (n <= 3 and r <= 3):
            ds = list(map(int, d.split()))
            bad += (L.ff_count_bruteforce(n, ds, False) != ff) + (L.ff_count_bruteforce(n, ds, True) != ffpr)
    checked = sum(1 for x in rows if (x[0] <= 4 and x[1] <= 2) or (x[0] <= 3 and x[1] <= 3))
    if bad:
        sys.exit(f"brute-force check FAILED: {bad} mismatches in {checked} rows")
    print(f"brute-force check: {checked} rows (n<=4 r<=2; n<=3 r<=3), both variants, 0 mismatches")

    with open(os.path.join(out, "ff-counts.csv"), "w", newline="") as fh:
        w = csv.writer(fh)
        w.writerow(["n", "r", "d", "FF", "FF_proper"])
        w.writerows(rows)

    with open(os.path.join(out, "ff-constant-gap.csv"), "w", newline="") as fh:
        w = csv.writer(fh)
        w.writerow(["n", "r", "delta", "FF", "FF_proper"])
        for n in range(1, NMAX + 1):
            for delta in range(n + 2):
                for r in range(1, RMAX_CONST + 1):
                    g = (delta,) * (r - 1)
                    w.writerow([n, r, delta, count(n, g, False), count(n, g, True)])

    with open(os.path.join(out, "joint-distribution-A_n.csv"), "w", newline="") as fh:
        w = csv.writer(fh)
        w.writerow(["n", "top_tau", "indeg_rho", "A_n"])
        for n in range(1, NMAX + 1):
            for t, row in enumerate(A(n, False)):          # row index t <-> tau = t - 1
                for rho, val in enumerate(row):
                    if val:
                        w.writerow([n, t - 1, rho, val])
    print(f"wrote {len(rows)} rows to {out}/ff-counts.csv, plus ff-constant-gap.csv and "
          f"joint-distribution-A_n.csv")


if __name__ == "__main__":
    main()


==> anc/verification-code/oneoff/check_gemini_review_kozlov_hrep.sage <==
# check_gemini_review_kozlov_hrep.sage
#
# Changelog (reverse chronological):
#   2026-09-05  Created.  Tests the H-representation for a = the Kozlov vector claimed in
#               review-report-snellman-draft4.pdf section 3.2 -- the Gemini/NotebookLM review of
#               article 1 that Jan added in commit f47e97ae, which presents it as a solution to
#               article 1's Open Problem 2 and states it was "verified exhaustively for n <= 6".
#
#               RESULT: it does not reproduce R = angle(a) + shift^d(angle(a)) in ANY of the 14
#               cases n = 3..6, 1 <= d <= n-1.  Two observations:
#                 * the claimed inequality list has n+d+1 members while R has 2n facets, so for
#                   small d it is structurally too short to cut R out at all (n=6, d=1: the
#                   claimed polytope has 8 facets against R's 12);
#                 * even at d = n-1, where the vertex and facet counts coincide, the two
#                   polytopes are still not equal.
#               This is either a wrong formula or a mis-transcription here of the printed one.
#               NOT RESOLVED -- see TODO.md.  Do not cite the claim either way on this evidence.
#
# Run from the project root:  sage code/oneoff/check_gemini_review_kozlov_hrep.sage

# Test the review's claimed H-representation for a = Kozlov vector (report 1, section 3.2)
def angle(a, d, N):
    verts = []
    for k in range(1, len(a)+1):
        w = [0]*N
        for j in range(k): w[d+j] = a[j]
        verts.append(w)
    return Polyhedron(vertices=verts, base_ring=QQ)

def claimed(n, d):
    a = [binomial(n, j) for j in range(1, n+1)]      # a[0]=a_1 ... a[n-1]=a_n
    A = lambda j: a[j-1]                              # 1-indexed
    N = n + d
    ieqs, eqns = [], []
    def row(): return [0]*(N+1)
    e = row(); e[1] = 1; e[0] = -A(1); eqns.append(e)           # x_1 = a_1
    for j in range(2, d+1):                                      # A-only block
        r = row(); r[j-1] = QQ(1)/A(j-1); r[j] = -QQ(1)/A(j); ieqs.append(r)
    r = row(); r[d+1] = 1; r[0] = -A(1); ieqs.append(r)          # x_{d+1} >= a_1
    r = row(); r[d+1] = -1; r[0] = A(1)
    if d >= 1: r[d] = 1
    ieqs.append(r)                                               # x_{d+1} <= x_d + a_1
    for j in range(d+2, n+1):                                    # overlap block
        r = row(); r[j] = -QQ(1)/A(j); r[j-1] = QQ(1)/A(j-1)
        r[0] = QQ(A(j-d-1) + A(j-d)) / QQ(A(j-1)*A(j))
        ieqs.append(r)
    for j in range(n+1, N+1):                                    # B-only block
        r = row(); r[j-1] = QQ(1)/A(j-d-1); r[j] = -QQ(1)/A(j-d); ieqs.append(r)
    r = row(); r[N] = 1; ieqs.append(r)                          # x_N >= 0
    return Polyhedron(ieqs=ieqs, eqns=eqns, base_ring=QQ)

print("  n  d   actual(V,F)   claimed(V,F)   equal?")
bad = 0
for n in range(3, 7):
    for d in range(1, n):
        a = [binomial(n, j) for j in range(1, n+1)]
        N = n + d
        R = angle(a, 0, N) + angle(a, d, N)
        C = claimed(n, d)
        ok = (R == C)
        if ok is not True: bad += 1
        cv = C.n_vertices() if C.is_compact() else "unbdd"
        print("  %d  %d   (%d,%d)        (%s,%s)      %s"
              % (n, d, R.n_vertices(), R.n_facets(), cv, C.n_facets(), ok))
print("\nfailures:", bad)


==> anc/verification-code/oneoff/check_good_vs_propergood.m2 <==
-- Changelog (reverse chronological):
-- 2026-08-07 - Claude: created, per Jan's question "is in(M) of a 'good'/'proper good'
--   submodule itself Amata-Crupi?" (see artefacts/proper-hilbert-functions-kozlov-minkowski.org,
--   subsection right after the Prop 2.4 remark, for the full theorem this supports). Computes
--   in(M) for two n=2, r=2, d=(0,0) examples: (A) M=E.(g_1+g_2), the standing "good but not
--   proper good" counterexample (no proper N can match its Hilbert function at all); (B)
--   M=E.(x_1x_2 g_1 + x_1x_2 g_2), a genuinely non-monomial "proper good" witness. Confirms by
--   direct computation that in(M) is forced improper in case A and comes out proper in case B --
--   see code/oneoff/check_reversed_order.m2 for the companion check that this doesn't depend on
--   which of the two position orders is used.
needsPackage "ExteriorModules"
E = QQ[x_1,x_2, SkewCommutative=>true]
F = E^{0,0}

-- (A) the "good but not proper good" example: M = E.(g_1+g_2)
phiA = map(F, E^1, matrix{{1_E},{1_E}})
MA = image phiA
print ("A: H_{F/M} = ", hilbertSequence MA)
inMA = initialModule MA
print ("A: getIdeals(in(M)) = ", getIdeals inMA)

-- (B) a "proper good but not itself monomial" example: M = E.(x_1x_2 g_1 + x_1x_2 g_2)
phiB = map(F, E^1, matrix{{x_1*x_2},{x_1*x_2}})
MB = image phiB
print ("B: H_{F/M} = ", hilbertSequence MB)
inMB = initialModule MB
print ("B: getIdeals(in(M)) = ", getIdeals inMB)


==> anc/verification-code/oneoff/check_r3_extremal_tensor_pairwise.sage <==
# check_r3_extremal_tensor_pairwise.sage
#
# Changelog (reverse chronological):
#   2026-09-06  Created.  Tests the claim in section 3.4 of the Gemini/NotebookLM review of
#               article 1: that for r = 3 the extremal tensor is determined by PAIRWISE
#               compatibility -- no triple is excluded unless some pair already excludes it.
#               Article 1's own open problem 4 cautions the opposite ("not a formal consequence
#               of the r = 2 answer ... not determined by its pairwise data").
#
#               RESULT: the review's claim HOLDS in all 32 configurations tested -- a = Kozlov
#               vector and a = all-ones, n = 3,4,5, six shift patterns each including ties
#               (0,1,1) and wide gaps (0,2,4).  Triple extremality equals the conjunction of the
#               three pairwise conditions exactly; 0 disagreements.
#
#               This is wider than the review's own stated range and confirms it independently.
#               It is evidence, NOT a proof: the review's "topological explanation" (nested
#               supports) does not by itself show the simultaneous-exposure LP decomposes into
#               its pairwise sub-LPs, which is what the statement needs.
#
# Run from the project root:  sage code/oneoff/check_r3_extremal_tensor_pairwise.sage

# Does pairwise compatibility determine the r=3 extremal tensor?
# Review report 1, section 3.4 claims yes ("exactly 0 exclusions", n<=5, r=3).
# Draft 4's open problem 4 explicitly warns it is NOT a formal consequence of r=2.
def verts(a, d, N):
    out = []
    for k in range(1, len(a)+1):
        w = [0]*N
        for j in range(k): w[d+j] = a[j]
        out.append(vector(QQ, w))
    return out

def extremal_set(vlists, N):
    """Which index tuples give vertices of the Minkowski sum."""
    import itertools
    idx = list(itertools.product(*[range(len(v)) for v in vlists]))
    pts = {t: sum((vlists[k][t[k]] for k in range(len(vlists))), vector(QQ, [0]*N)) for t in idx}
    P = Polyhedron(vertices=list(pts.values()), base_ring=QQ)
    V = set(tuple(v) for v in P.vertices_list())
    return {t for t in idx if tuple(pts[t]) in V}

print("  a        n  d            triples  pairwise-predicted  agree?")
bad = 0
for aname in ("kozlov", "ones"):
    for n in range(3, 6):
        a = [binomial(n, j) for j in range(1, n+1)] if aname == "kozlov" else [1]*n
        for ds in ([0,1,2], [0,1,3], [0,2,3], [0,1,n-1], [0,2,4], [0,1,1]):
            if max(ds) > n: continue
            N = n + max(ds)
            V = [verts(a, d, N) for d in ds]
            trip = extremal_set(V, N)
            pair = {}
            for (p, q) in [(0,1), (0,2), (1,2)]:
                pair[(p,q)] = extremal_set([V[p], V[q]], N)
            pred = {t for t in [(i,j,k) for i in range(n) for j in range(n) for k in range(n)]
                    if (t[0],t[1]) in pair[(0,1)] and (t[0],t[2]) in pair[(0,2)]
                    and (t[1],t[2]) in pair[(1,2)]}
            ok = (trip == pred)
            if not ok: bad += 1
            extra = len(pred - trip)
            print("  %-8s %d  %-12s %5d  %10d          %s%s"
                  % (aname, n, ds, len(trip), len(pred), ok,
                     "   <-- pairwise OVERPREDICTS by %d" % extra if extra else ""))
print("\ndisagreements:", bad)


==> anc/verification-code/oneoff/check_reversed_order.m2 <==
-- Changelog (reverse chronological):
-- 2026-08-07 - Claude: created as a companion to code/oneoff/check_good_vs_propergood.m2, to
--   check that its conclusion (in(M) forced improper for the g_1+g_2 example, forced proper for
--   the x_1x_2(g_1+g_2) example) is not an artifact of M2's default position order. Recomputes
--   both examples with generator priority reversed (MonomialOrder=>{Position=>Down}). Result:
--   the labels swap (which generator survives/dies, or which carries the (x_1x_2) ideal) but the
--   property itself (improper / proper) does not change -- confirms the phenomenon is a genuine
--   term-order-independent fact about M, not a POT-choice artifact. See
--   artefacts/proper-hilbert-functions-kozlov-minkowski.org for the theorem this supports.
needsPackage "ExteriorModules"
E = QQ[x_2,x_1, SkewCommutative=>true]  -- reversed variable order, shouldn't matter
F = E^{0,0}
Erev = QQ[x_1,x_2, MonomialOrder=>{Position=>Down}, SkewCommutative=>true]
Frev = Erev^{0,0}

-- reversed generator priority via Position=>Down on the free module presentation:
phiA = map(Frev, Erev^1, matrix{{1_Erev},{1_Erev}})
MA = image phiA
print ("A rev: H = ", hilbertSequence MA, " ideals = ", getIdeals initialModule MA)

phiB = map(Frev, Erev^1, matrix{{x_1*x_2},{x_1*x_2}})
MB = image phiB
print ("B rev: H = ", hilbertSequence MB, " ideals = ", getIdeals initialModule MB)


==> anc/verification-code/oneoff/close_gap3_explicit_functional.sage <==
# close_gap3_explicit_functional.sage
#
# Changelog (reverse chronological):
#   2026-09-06  Created.  CLOSES article 1's open problem 1 -- the "always extremal" half of the
#               Kozlov-vector extremal-matrix conjecture for gaps K = j - t >= 3, open since
#               2026-07-31 (only K = 2 was proved).
#
#               The Gemini review's section 3.1 supplied an ansatz for the K-window but said
#               nothing about the functional OUTSIDE the window, where its z = 0 leaves the
#               partial sums constant and strict uniqueness fails.  The completion is easy and is
#               what this script tests: the three index blocks do not interact, so
#                   e_s = +1        for s <= t      (handles t' < t and j' <= t)
#                   the window      for t < s <= j
#                   e_s = -1        for s > j       (handles t' > j and j' > j)
#               and a SIMPLER window than the review's, uniform in K >= 2 (theirs is ill-defined
#               at K = 2): z_1 = -1, z_K = 1 + delta, all others 0, with
#               0 < delta < rho_1/rho_K - 1.
#
#               RESULT: exposes the intended pair in all 175 Kozlov-vector cases, n = 3..9, every
#               d, every valid (t, j) with j - t >= 2.  0 failures.
#
#               The all-ones vector fails by design and the failure is informative: there
#               rho_i = 1 identically, so rho_1/rho_K - 1 = 0 and no delta exists.  The
#               construction needs a_{d+k}/a_k STRICTLY DECREASING -- in fact only rho_1 > rho_K --
#               which is exactly the binomial lemma, and is exactly why the all-ones extremal
#               matrix is a different matrix.
#
# Run from the project root:  sage code/oneoff/close_gap3_explicit_functional.sage

# Attempt to CLOSE article 1's open problem 1 by an explicit functional.
#
# Reduction (re-derived): with m = n-d shared coordinates and e_s = phi_{d+s},
#   exposing v_{d+t} on A  <=>  Q_t = sum_{s<=t} e_s a_{d+s} strict max over t' in [0,m]
#   exposing u_j    on B  <=>  P_j = sum_{s<=j} e_s a_s     strict max over j' in [1,m]
# Window s in [t+1, j], K = j-t.  Put z_i = e_{t+i} a_{t+i}, rho_i = a_{d+t+i}/a_{t+i}.
#
# PROPOSED functional (uniform in K >= 2, simpler than the review's):
#   e_s = +1                      for s <= t          (kills t' < t and j' <= t)
#   z_1 = -1, z_K = 1+delta, else 0  in the window     (0 < delta < rho_1/rho_K - 1)
#   e_s = -1                      for s > j           (kills t' > j and j' > j)
def test(n, d, t, j, a):
    m = n - d
    if not (0 <= t <= m and 1 <= j <= m and j - t >= 2): return None
    K = j - t
    b = [a[t+i-1] for i in range(1, K+1)]          # a_{t+i}
    c = [a[d+t+i-1] for i in range(1, K+1)]        # a_{d+t+i}
    rho = [QQ(c[i])/QQ(b[i]) for i in range(K)]
    delta = (rho[0]/rho[K-1] - 1) / 2              # any value in (0, rho_1/rho_K - 1)
    if delta <= 0: return ("BAD delta", delta)
    z = [0]*K; z[0] = QQ(-1); z[K-1] = 1 + delta
    e = [QQ(0)]*(m+1)                              # 1-indexed
    for s in range(1, t+1):   e[s] = QQ(1)
    for i in range(1, K+1):   e[t+i] = QQ(z[i-1])/QQ(b[i-1])
    for s in range(j+1, m+1): e[s] = QQ(-1)
    BIG = QQ(10)**6
    phi = [QQ(0)]*(n+d+1)                          # 1-indexed, length N = n+d
    for k in range(1, d+1):     phi[k] = BIG       # private-A
    for s in range(1, m+1):     phi[d+s] = e[s]    # shared
    for s in range(1, d+1):     phi[n+s] = -BIG    # private-B
    valA = [sum(phi[k]*a[k-1] for k in range(1, i+1)) for i in range(1, n+1)]
    valB = [sum(phi[d+s]*a[s-1] for s in range(1, jj+1)) for jj in range(1, n+1)]
    okA = all(valA[d+t-1] > valA[i-1] for i in range(1, n+1) if i != d+t)
    okB = all(valB[j-1] > valB[jj-1] for jj in range(1, n+1) if jj != j)
    return okA and okB

print(" a         n  d  cases tested   all expose correctly?")
bad = []
for aname in ("kozlov", "ones"):
    for n in range(3, 10):
        a = [binomial(n, k) for k in range(1, n+1)] if aname=="kozlov" else [1]*n
        for d in range(1, n):
            res, cnt = True, 0
            for t in range(0, n-d+1):
                for j in range(1, n-d+1):
                    r = test(n, d, t, j, a)
                    if r is None: continue
                    cnt += 1
                    if r is not True:
                        res = False; bad.append((aname,n,d,t,j,r))
            if cnt: print("  %-8s %2d %2d   %4d          %s" % (aname, n, d, cnt, res))
print("\nfailures:", len(bad))
for x in bad[:6]: print("   ", x)


==> anc/verification-code/oneoff/compare_n5d1_tandem.py <==
# Changelog (reverse chronological):
# 2026-08-01 - Claude: simplified now that both sides write JSON with the same f_vector
#   convention (parameter_space_n5d1.jl pads Oscar's f_vector to match Sage's) -- no longer needs
#   to know about the Sage-vs-Oscar trivial-entry discrepancy, both files load identically.
# 2026-08-01 - Claude: created this file. Diffs parameter_space_n5d1.py's Sage output against
#   parameter_space_n5d1.jl's Julia/Oscar output for the same shared point list, matching Jan's
#   requirement that every n=5,d=1 experiment run in tandem across both installs.

"""
Compares a Sage results JSON (parameter_space_n5d1.py's run_on_points output) against a Julia
results JSON (parameter_space_n5d1.jl's run_on_points output) for the same underlying point list.
Matches points by their a-vector and reports any f-vector mismatch -- treated as a stop-the-line
bug, not a footnote, per this exploration's tandem-verification requirement.

    python3 compare_n5d1_tandem.py <sage_results.json> <julia_results.json>
"""

import json
import sys


def load(path):
    with open(path) as f:
        data = json.load(f)
    return {tuple(entry['a']): tuple(entry['f_vector']) for entry in data['points']}


def main(sage_path, julia_path):
    sage_results = load(sage_path)
    julia_results = load(julia_path)

    if set(sage_results) != set(julia_results):
        only_sage = set(sage_results) - set(julia_results)
        only_julia = set(julia_results) - set(sage_results)
        print(f'MISMATCHED POINT SETS: {len(only_sage)} only in Sage, '
              f'{len(only_julia)} only in Julia')
        if only_sage:
            print('  only in Sage:', sorted(only_sage)[:5], '...')
        if only_julia:
            print('  only in Julia:', sorted(only_julia)[:5], '...')

    mismatches = []
    for a in sorted(set(sage_results) & set(julia_results)):
        if sage_results[a] != julia_results[a]:
            mismatches.append((a, sage_results[a], julia_results[a]))

    n_common = len(set(sage_results) & set(julia_results))
    if mismatches:
        print(f'FOUND {len(mismatches)}/{n_common} F-VECTOR MISMATCHES:')
        for a, fv_sage, fv_julia in mismatches[:20]:
            print(f'  a={a}: sage={fv_sage} julia={fv_julia}')
        if len(mismatches) > 20:
            print(f'  ... and {len(mismatches) - 20} more')
        sys.exit(1)
    else:
        print(f'OK: all {n_common} points agree between Sage and Julia/Oscar.')


if __name__ == '__main__':
    if len(sys.argv) != 3:
        print(__doc__)
        sys.exit(1)
    main(sys.argv[1], sys.argv[2])


==> anc/verification-code/oneoff/consecutive_pairs_determine_extremal_tensor.sage <==
# consecutive_pairs_determine_extremal_tensor.sage
#
# Changelog (reverse chronological):
#   2026-09-06  Created. Tests the sharpened form of Remark obs-pairwise in
#               article 1: not merely that ALL pairs determine the rank-r
#               extremal tensor, but that the CONSECUTIVE pairs alone do.
#
# Background.  Koz(n; d_1,...,d_r) = sum_p shift^{d_p}(Koz(n)) is a Minkowski
# sum of r right-angle simplices.  Each summand p has vertex set
# {v_p(1),...,v_p(n)}, and a choice j = (j_1,...,j_r) of one vertex from each
# summand gives a candidate vertex sum_p v_p(j_p) of the sum.  The extremal
# tensor is M[j] = 1 iff that sum really is a vertex.
#
# Remark obs-pairwise conjectures the "all pairs" reduction
#     M[j_1,...,j_r] = 1  <=>  M^(p,q)[j_p][j_q] = 1  for every pair p < q,
# with M^(p,q) the rank-two extremal matrix of summands p and q alone.
#
# This script tests the strictly stronger claim that the conjunction may be
# restricted to CONSECUTIVE pairs (p, p+1), the non-consecutive constraints
# being implied.  That matters for the proof strategy, not just the statement:
# it says the constraint network is a PATH rather than a complete graph, which
# puts the problem in tree-structured-CSP territory (arc consistency implies
# global consistency on a tree) and makes a left-to-right induction on r the
# natural proof, extending one summand at a time against only its predecessor.
#
# Note the logical direction.  Consecutive constraints are a SUBSET of all
# pairs, so {consec} superset= {all pairs} superset= T always.  Finding
# consec == T therefore establishes equality throughout, and in particular
# shows the non-consecutive constraints are redundant.
#
# Result: 0 mismatches over 50 configurations (34 at rank 3, 16 at rank 4),
# for a the Kozlov vector and a = (1,...,1), n = 3,4,5, shift patterns
# including ties (0,1,1) and wide gaps (0,2,4,6).

import itertools

def summand_vertices(a, d, N):
    r"""Vertices of shift^d of the right-angle simplex with leg vector a,
    embedded in R^N.  Vertex k is the partial sum of a's first k entries,
    placed starting at coordinate d."""
    return [vector(QQ, [0]*d + [a[j] for j in range(k)] + [0]*(N-d-k))
            for k in range(1, len(a)+1)]

def extremal_support(vertex_lists, N):
    r"""The set of index tuples j whose vertex sum is an actual vertex of the
    Minkowski sum -- i.e. the support of the extremal tensor."""
    idx = list(itertools.product(*[range(len(v)) for v in vertex_lists]))
    pts = {t: sum((vertex_lists[k][t[k]] for k in range(len(vertex_lists))),
                  vector(QQ, [0]*N))
           for t in idx}
    P = Polyhedron(vertices=list(pts.values()), base_ring=QQ)
    V = set(tuple(v) for v in P.vertices_list())
    return {t for t in idx if tuple(pts[t]) in V}

def run(r, ns, shift_patterns):
    print("=== rank %d: %d pairs total, %d consecutive ==="
          % (r, r*(r-1)//2, r-1))
    print("  a        n  d                   T  allpairs  consec   all=T  con=T")
    bad_all = bad_con = 0
    all_pairs = [(p, q) for p in range(r) for q in range(p+1, r)]
    con_pairs = [(p, p+1) for p in range(r-1)]
    for aname in ("kozlov", "ones"):
        for n in ns:
            a = ([binomial(n, j) for j in range(1, n+1)] if aname == "kozlov"
                 else [1]*n)
            for ds in shift_patterns:
                if len(ds) != r:
                    continue
                N = n + max(ds)
                V = [summand_vertices(a, d, N) for d in ds]
                T = extremal_support(V, N)
                pr = {pq: extremal_support([V[pq[0]], V[pq[1]]], N)
                      for pq in all_pairs}
                univ = list(itertools.product(range(n), repeat=r))
                A = {t for t in univ
                     if all((t[p], t[q]) in pr[(p, q)] for (p, q) in all_pairs)}
                C = {t for t in univ
                     if all((t[p], t[q]) in pr[(p, q)] for (p, q) in con_pairs)}
                bad_all += 0 if A == T else 1
                bad_con += 0 if C == T else 1
                print("  %-8s %d  %-15s %5d  %6d  %6d   %-5s  %s"
                      % (aname, n, ds, len(T), len(A), len(C), A == T, C == T))
    print("\n  all-pairs mismatches: %d   consecutive-only mismatches: %d\n"
          % (bad_all, bad_con))
    return bad_all, bad_con

# NB: no `if __name__ == "__main__"` guard.  Under this machine's Sage a .sage
# script runs with __name__ == "sage.all", so such a guard never fires and the
# script silently does nothing while still exiting 0.  This file was committed
# with the guard on 2026-09-06 and did exactly that until it was removed the
# same day; the results quoted in the header were produced by the ungated
# version.  Keep the driver at top level.
b1 = run(3, (3, 4, 5),
         [[0,1,2], [0,1,3], [0,2,3], [0,2,4], [0,1,1], [0,1,5]])
b2 = run(4, (3, 4),
         [[0,1,2,3], [0,1,2,4], [0,2,4,6], [0,1,1,2], [0,1,3,4], [0,0,1,1]])
total = sum(b1) + sum(b2)
print("TOTAL MISMATCHES: %d" % total)
print("consecutive pairs suffice" if total == 0 else "COUNTEREXAMPLE FOUND")


==> anc/verification-code/oneoff/delta0_exact_degree_proof_check.py <==
#!/usr/bin/env python3
"""delta0_exact_degree_proof_check.py

Changelog (reverse chronological):
  2026-09-15  Created.  Numerical verification of every step of the proposed
              PROOF of the exact delta=0 degrees (open problem 2 of article 2
              Section 9.2; Remark rem-delta0-degrees records them as observed
              only).  The proof reduces the degree of the polynomial
              r |-> u . T(0)^{r-1} . 1 to the largest k with u N^k 1 != 0,
              N = T(0) - I nilpotent, and then evaluates that bracket as a
              CORNER ENTRY of a strictly-upper-triangular power:

                improper:  u N^{n+1} 1 = prod_{j=0}^{n}   binom(n,j)  > 0,
                proper:    u' N'^{n-1} 1 = prod_{j=2}^{n} binom(n,j)  > 0
                           (N' = restriction of T'(0) - I to the invariant
                           block tau = 1..n; T'(0) itself is NOT unipotent
                           on the full index set - eigenvalues 0,0,1,...,1),

              resting on two structural facts about the joint distribution A:
                (S1)  A[j][j+1] = 1 for 0 <= j <= n   (full truncation at j),
                (S2)  A[j][j]   = binom(n,j) - 1 for 1 <= j <= n, and
                      A[0][0] = 0; row tau=-1 of A is e_0 (void family only).
              Every claim is checked here for n = 2..8, and the resulting
              polynomial sum_k binom(r-1,k) (u N^k 1) is cross-checked against
              the independent transfer-matrix count ff_count(n, [0]*r) of
              code/linusson_ff_counting.py for r = 1..n+4, both variants,
              with finite differences confirming the degree.

Run:  systemd-run --user --scope -p MemoryMax=8G timeout 600 \
        python3 code/oneoff/delta0_exact_degree_proof_check.py
"""

import sys
from math import comb
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parents[1]))
from linusson_ff_counting import A_from_linusson, ff_count  # noqa: E402

NMIN, NMAX = 2, 8


def mat_mul(P, Q):
    m, k, l = len(P), len(Q), len(Q[0])
    return [[sum(P[i][a] * Q[a][j] for a in range(k)) for j in range(l)]
            for i in range(m)]


def vec_mat(v, M):
    return [sum(v[a] * M[a][j] for a in range(len(v))) for j in range(len(M[0]))]


def transfer0(A):
    """T(0)[tau][tau'] = sum_{rho > tau} A[tau'][rho]; indices tau+1 = 0..n+1."""
    R = len(A)
    return [[sum(A[t2][rho] for rho in range(R) if rho > t - 1)
             for t2 in range(R)] for t in range(R)]


def brackets(u, N, kmax):
    """c_k = u N^k 1 for k = 0..kmax."""
    out, v = [], u[:]
    for _ in range(kmax + 1):
        out.append(sum(v))
        v = vec_mat(v, N)
    return out


def poly_from_brackets(cs, r):
    return sum(comb(r - 1, k) * c for k, c in enumerate(cs) if k <= r - 1)


def finite_diff_degree(vals):
    """Degree of the polynomial interpolating vals (consecutive r); assumes
    len(vals) exceeds degree + 1."""
    d, seq = 0, vals[:]
    while any(x != 0 for x in seq):
        if all(x == seq[0] for x in seq):
            return d, seq[0]
        seq = [b - a for a, b in zip(seq, seq[1:])]
        d += 1
    return -1, 0  # zero polynomial


def main():
    bad = 0
    for n in range(NMIN, NMAX + 1):
        R = n + 2                    # indices tau = -1..n stored at tau+1
        A = A_from_linusson(n)
        print("=" * 72)
        print("n = %d   (matrix size %dx%d)" % (n, R, R))

        # ---- structural facts S1, S2 --------------------------------------
        s1 = all(A[j + 1][j + 1] == 1 for j in range(0, n + 1))
        s2 = (all(A[j + 1][j] == comb(n, j) - 1 for j in range(1, n + 1))
              and A[1][0] == 0
              and A[0] == [1] + [0] * (R - 1))
        # support check: A[tau][rho] = 0 unless rho <= tau+1
        supp = all(A[t][rho] == 0 for t in range(R) for rho in range(R)
                   if rho > t)      # stored: row t = tau+1, so rho <= tau+1 = t
        print("S1  A[j][j+1] = 1, j=0..n:                  %s" % s1)
        print("S2  A[j][j] = C(n,j)-1, j=1..n; row -1 = e0: %s" % s2)
        print("support rho <= tau+1:                        %s" % supp)
        bad += (not s1) + (not s2) + (not supp)

        # ---- improper -----------------------------------------------------
        T0 = transfer0(A)
        tri = all(T0[t][t2] == 0 for t in range(R) for t2 in range(t))
        unidiag = all(T0[t][t] == 1 for t in range(R))
        N = [[T0[i][j] - (i == j) for j in range(R)] for i in range(R)]
        # N^{n+2} = 0?
        P = [row[:] for row in N]
        for _ in range(R - 1):
            P = mat_mul(P, N)
        nilp = all(x == 0 for row in P for x in row)
        u = [sum(row) for row in A]
        cs = brackets(u, N, R)       # c_0..c_{n+2}
        corner_pred = 1
        for j in range(0, n + 1):
            corner_pred *= comb(n, j)
        print("improper: T(0) upper-triangular %s, unit diagonal %s, "
              "N^%d = 0: %s" % (tri, unidiag, R, nilp))
        print("  c_k = u N^k 1, k=0..%d: %s" % (R, cs))
        top_k = max(k for k, c in enumerate(cs) if c != 0)
        ok_deg = (top_k == n + 1)
        ok_corner = (cs[n + 1] == corner_pred)
        print("  largest nonzero k = %d  (want n+1 = %d): %s"
              % (top_k, n + 1, ok_deg))
        print("  c_{n+1} = %d  (predicted prod_j C(n,j) = %d): %s"
              % (cs[n + 1], corner_pred, ok_corner))
        bad += (not tri) + (not unidiag) + (not nilp) + (not ok_deg) \
            + (not ok_corner)

        # cross-check polynomial against independent ff_count
        rmax = n + 4
        vals_poly = [poly_from_brackets(cs, r) for r in range(1, rmax + 1)]
        vals_ff = [ff_count(n, [0] * r, proper=False)
                   for r in range(1, rmax + 1)]
        match = vals_poly == vals_ff
        deg, lead_top = finite_diff_degree(vals_ff)
        print("  poly vs ff_count, r=1..%d: %s   values %s"
              % (rmax, match, vals_ff))
        print("  finite-difference degree = %d, (n+1)!*lead = %d "
              "(want %d): %s" % (deg, lead_top, corner_pred,
                                 lead_top == corner_pred and deg == n + 1))
        bad += (not match) + (deg != n + 1) + (lead_top != corner_pred)

        # ---- proper -------------------------------------------------------
        Ap = [[0 if rho <= 1 else v for rho, v in enumerate(row)] for row in A]
        T0p = transfer0(Ap)
        cols_zero = all(T0p[t][t2] == 0 for t in range(R) for t2 in (0, 1))
        up = [sum(row) for row in Ap]
        up_supp = up[0] == 0 and up[1] == 0 and up[2] == 1
        # restrict to block tau = 1..n  (stored indices 2..n+1)
        B = [[T0p[i][j] for j in range(2, R)] for i in range(2, R)]
        nB = len(B)                  # = n
        triB = all(B[i][j] == 0 for i in range(nB) for j in range(i))
        unidiagB = all(B[i][i] == 1 for i in range(nB))
        NB = [[B[i][j] - (i == j) for j in range(nB)] for i in range(nB)]
        PB = [row[:] for row in NB]
        for _ in range(nB - 1):
            PB = mat_mul(PB, NB)
        nilpB = all(x == 0 for row in PB for x in row)
        uB = up[2:]
        csp = brackets(uB, NB, nB)
        corner_pred_p = 1
        for j in range(2, n + 1):
            corner_pred_p *= comb(n, j)
        print("proper: cols tau'=-1,0 of T'(0) zero %s; u' supported on "
              "tau>=1 with u'[1]=1 %s" % (cols_zero, up_supp))
        print("  block tau=1..n upper-triangular %s, unit diagonal %s, "
              "N'^%d = 0: %s" % (triB, unidiagB, nB, nilpB))
        print("  c'_k = u' N'^k 1, k=0..%d: %s" % (nB, csp))
        top_kp = max(k for k, c in enumerate(csp) if c != 0)
        ok_degp = (top_kp == n - 1)
        ok_cornerp = (csp[n - 1] == corner_pred_p)
        print("  largest nonzero k = %d  (want n-1 = %d): %s"
              % (top_kp, n - 1, ok_degp))
        print("  c'_{n-1} = %d  (predicted prod_{j>=2} C(n,j) = %d): %s"
              % (csp[n - 1], corner_pred_p, ok_cornerp))
        bad += (not cols_zero) + (not up_supp) + (not triB) \
            + (not unidiagB) + (not nilpB) + (not ok_degp) + (not ok_cornerp)

        vals_polyp = [poly_from_brackets(csp, r) for r in range(1, rmax + 1)]
        vals_ffp = [ff_count(n, [0] * r, proper=True)
                    for r in range(1, rmax + 1)]
        matchp = vals_polyp == vals_ffp
        degp, lead_topp = finite_diff_degree(vals_ffp)
        print("  poly vs ff_count (proper), r=1..%d: %s   values %s"
              % (rmax, matchp, vals_ffp))
        print("  finite-difference degree = %d, (n-1)!*lead = %d "
              "(want %d): %s" % (degp, lead_topp, corner_pred_p,
                                 lead_topp == corner_pred_p
                                 and degp == n - 1))
        bad += (not matchp) + (degp != n - 1) + (lead_topp != corner_pred_p)

    print("=" * 72)
    print("TOTAL mismatches over n = %d..%d: %d" % (NMIN, NMAX, bad))
    return bad


if __name__ == "__main__":
    sys.exit(1 if main() else 0)


==> anc/verification-code/oneoff/discrete_continuous_kup_generalization.sage <==
# Changelog (reverse chronological):
# 2026-08-07 - Claude (fork): created, per Jan's request to generalize Kupreyeva's r=1
#   cardinality/centroid/volume results to rank r. Computes: |S_n| (Linusson's f-vector
#   count, independently cross-checked against binomial_basis.py's brute_force_f_vectors),
#   the ff-vector sumset cardinality |FF(d)| for r=2,3 and various shift vectors, the
#   discrete centroid of S_n/FF(d), and the continuous volume/centroid of Kozlov(n) and its
#   Minkowski sums (via right_angle_simplex.py). Confirms a clean dichotomy at the SAME
#   threshold (min consecutive gap >= n-1) for four independent quantities: sumset
#   cardinality reaches its max |S_n|^r (bijective regime) iff every consecutive shift gap
#   is >= n-1; discrete centroid of FF(d) is additive over the summands iff the same
#   threshold holds (a direct corollary of bijectivity); continuous volume of R is
#   multiplicative (Vol(R) = Vol(Kozlov(n))^r) and continuous centroid is additive under
#   the identical threshold; outside that threshold (the "overlapping" regime), all four
#   claims fail -- verified with real counterexamples, not just asserted. See
#   ../../artefacts/discrete-vs-continuous-kup.md for the full write-up with proofs.
# Run from code/ (not code/oneoff/): `cd .. && sage oneoff/discrete_continuous_kup_generalization.sage`
# -- binomial_basis.py itself does a bare load('right_angle_simplex.py') assuming that cwd.
load('binomial_basis.py')
load('right_angle_simplex.py')


def S_n_full(n):
    """All proper rank-1 Hilbert sequences (1,f_1,...,f_n), f_1=n, via the Kruskal-Katona
    recursion in binomial_basis.py's enumerate_f_vectors. Cross-checked for n<=4 against
    brute_force_f_vectors (genuinely independent enumeration, not sharing the recursion)."""
    return [(1,) + f for f in enumerate_f_vectors(n) if f[0] == n]


def shift_seq(s, d, N):
    """Zero-pad the sequence s (length N-d+1... really len(s)) so it starts at index d,
    total length N+1. Matches the degree-0-inclusive shift of
    artefacts/proper-hilbert-functions-kozlov-minkowski.org section 7."""
    out = [0] * (N + 1)
    for idx, val in enumerate(s):
        out[idx + d] = val
    return tuple(out)


def ff_sumset(Sn_list, shifts):
    """The set FF(d) = S_n + shift^{d_2}(S_n) + ... for shifts=(d_1=0,d_2,...,d_r), as an
    r-fold Cartesian-product-then-sum (exponential in r -- only meant for small r,n).
    Sn_list[i] is the (possibly distinct) candidate-sequence pool for the i-th summand,
    normally the same S_n repeated len(shifts) times."""
    from itertools import product
    N = shifts[-1] + (len(Sn_list[0][0]) - 1)
    FF = set()
    for combo in product(*Sn_list):
        total = [0] * (N + 1)
        for s, d in zip(combo, shifts):
            v = shift_seq(s, d, N)
            total = [a + b for a, b in zip(total, v)]
        FF.add(tuple(total))
    return FF


def discrete_centroid(pts):
    n = len(pts)
    N = len(pts[0])
    return tuple(QQ(sum(p[i] for p in pts)) / n for i in range(N))


def polytope_centroid(P):
    """True volume-weighted centroid of a (possibly not full-dimensional) polytope P, via
    triangulation + induced-measure-weighted average of simplex centroids. Needed because
    a naive vertex-average is NOT the volume centroid except for an actual simplex."""
    tri = P.triangulate()
    total_vol = 0
    weighted_sum = vector(QQ, [0] * P.ambient_dim())
    for simplex_indices in tri:
        verts = [P.Vrepresentation()[i].vector() for i in simplex_indices]
        vol = Polyhedron(vertices=verts).volume(measure='induced')
        c = sum(vector(QQ, v) for v in verts) / len(verts)
        total_vol += vol
        weighted_sum += vol * c
    return weighted_sum / total_vol, total_vol


def main():
    print("=== |S_n|, independently verified for n<=4 against brute_force_f_vectors ===")
    for n in range(1, 7):
        Sn = S_n_full(n)
        print(n, len(Sn))

    print("\n=== sumset cardinality dichotomy, r=2: |FF(d)| = |S_n|^2 iff d2 >= n-1 ===")
    for n in [3, 4, 5]:
        Sn = S_n_full(n)
        for d2 in [0, n - 2, n - 1, n]:
            FF = ff_sumset([Sn, Sn], [0, d2])
            print(f"  n={n} d2={d2}: |FF(d)|={len(FF)}  |S_n|^2={len(Sn)**2}  "
                  f"bijective={len(FF)==len(Sn)**2}")

    print("\n=== discrete centroid additivity, r=2: same n-1 threshold, direct corollary "
          "of bijectivity above ===")
    for n in [3, 4]:
        Sn = S_n_full(n)
        cS = discrete_centroid(Sn)
        for d2 in [n - 2, n - 1]:
            FF = list(ff_sumset([Sn, Sn], [0, d2]))
            cFF = discrete_centroid(FF)
            N = n + d2
            naive = tuple(a + b for a, b in zip(shift_seq(cS, 0, N), shift_seq(cS, d2, N)))
            print(f"  n={n} d2={d2}: centroid(FF)==c(S)+shift(c(S))? {cFF==naive}")

    print("\n=== continuous volume/centroid of R = Kozlov(n)+shift^d2(Kozlov(n)) ===")
    for n in [3, 4]:
        a = kozlov_vector(n)
        K = right_angle_simplex(a)
        cK, volK = polytope_centroid(K)
        for d2 in [n - 2, n - 1]:
            N = n + d2
            P1 = pad_polytope(K, N)
            P2 = pad_polytope(shift_polytope(K, d2), N)
            R = P1 + P2
            cR, volR = polytope_centroid(R)
            naive_vol = volK ** 2
            naive_c = vector(QQ, pad_vector(cK, N)) + vector(QQ, pad_vector(shift_vector(cK, d2), N))
            print(f"  n={n} d2={d2}: vol(R)={volR} vs Vol(K)^2={naive_vol} match={volR==naive_vol};"
                  f" centroid additive? {cR==naive_c}")


main()


==> anc/verification-code/oneoff/extcon.maple <==
with(LinearAlgebra):




ConstantOneSequence := proc(n)
		    local i;
		    [seq(1,i=0..n)];
end;

ConstantOneColumn := proc(n) 
		  Transpose(Matrix(ConstantOneSequence(n)));
end;

GenericSequence := proc(n,c) 
		local i;
		[seq(c[i],i=0..n)];
end;

GenericColumn := proc(n,c)
	      Transpose(Matrix(GenericSequence(n,c)));
end;

BinomialSequence := proc(n)
		 local i;
		 [seq(binomial(n,i),i=0..n)];
end;

BinomialColumn := proc(n)
	       Transpose(Matrix(BinomialSequence(n)));
end;


TruncateSequence := proc(k,S)
		 local n,i;
		 n := nops(S);
		 [seq(S[i+1],i=0..k),seq(0,i=k+1..n-1)];
end;

TruncateColumn := proc(k,S)
	       Transpose(Matrix(TruncateSequence(k,s)));
end;


ShiftSequence := proc(d,S)
	      local SS,i,n,f,j;
	      n := nops(S)-1;
	      f := j -> if (j>= d) then S[1+j-d] else 0 end if;
	      [seq(f(i) , i=0..n)];
end;

ShiftColumn := proc(d,S)
	    Transpose(Matrix(ShiftSequence(d,S)));
end;

TruncateMatrix := proc(S)
  local M,i,j,n,f;
  n := nops(S);
  f := (i,j) -> if( i <= j) then  S[i] else 0 end if;
  M := Matrix(n,f);
end;

ShiftMatrix := proc(n)
   local M,f,i,j;
   f := (i,j) -> if( i-j = 1) then 1 else 0 end if;
   M := Matrix(n+1,f);
end;

UpperMatrix := proc(n)
   TruncateMatrix(ConstantOneSequence(n));
end;

DiagonalSMatrix := proc(S)
  local M,i,j,n,f;
  n := nops(S);
  f := (i,j) -> if( i = j) then  S[i] else 0 end if;
  M := Matrix(n,f);
end;
		


ShiftResponse := proc(d,Se)
	      local A,S,B,n;
	      n := nops(Se)-1;
	      A := TruncateMatrix(Se);
	      S := ShiftMatrix(n);
	      B := MatrixInverse(A);
	      B . MatrixPower(S,d) . A;
end;


 
Ellen := proc(n,d)
      local a,k;
      a := n+d;
      if (type(a,even)) then k:= a/2 -1;
      else k:=  floor(a/2);
      fi;
      k;
end;


ExteriorEven := proc(n,d)
	     local S,L,mta,mtb,mydel;
	     S := BinomialSequence(n);
	     L := Ellen(n,d);
	     mta := TruncateSequence(L,S);
	     mtb := TruncateSequence(L-d,S);
	     mydel := ShiftSequence(d,mtb);
	     mta - mydel;
end;

GenericEven := proc(n,d,c) 
	     local S,L,mta,mtb,mydel;
	     S := GenericSequence(n,c);
	     L := Ellen(n,d);
	     mta := TruncateSequence(L,S);
	     mtb := TruncateSequence(L-d,S);
	     mydel := ShiftSequence(d,mtb);
	     mta - mydel;
end;


GenericEvenAdd := proc(n,d,c) 
	     local S,L,mta,mtb,mydel;
	     S := GenericSequence(n,c);
	     L := Ellen(n,d);
	     mta := TruncateSequence(L,S);
	     mtb := TruncateSequence(L-d,S);
	     mydel := ShiftSequence(d,mtb);
	     mydel;
end;



ExteriorEvenAdd := proc(n,d)
	     local S,L,mta,mtb,mydel;
	     S := BinomialSequence(n);
	     L := Ellen(n,d);
	     mta := TruncateSequence(L,S);
	     mtb := TruncateSequence(L-d,S);
	     mydel := ShiftSequence(d,mtb);
	     mydel;
end;





ConvCoordBinom := proc(n,S)
	  local M,N;
	  M := TruncateMatrix(BinomialSequence(n));
	  N := MatrixInverse(M);
	  evalm(N &* S);
end;

ConvCoord := proc(n,S,T)
	  local N;
	  N := MatrixInverse(T);
	  N . Transpose(Matrix(S));
end;

ExteriorEvenCoord := proc(n,d)
		  local S;
		  S := ExteriorEven(n,d);
		  ConvCoordBinom(n,S);
end;

GenericEvenCoord := proc(n,d,c)
		  local S,T;
		  S := GenericEven(n,d,c);
		  T := TruncateMatrix(GenericSequence(n,c));
		  ConvCoord(n,S,T);
end;

GenericEvenAddCoord := proc(n,d,c)
		  local S,T;
		  S := GenericEvenAdd(n,d,c);
		  T := TruncateMatrix(GenericSequence(n,c));
		  ConvCoord(n,S,T);
end;


ExteriorEvenAddCoord := proc(n,d)
		  local S;
		  S := ExteriorEvenAdd(n,d);
		  ConvCoordBinom(n,S);
end;


==> anc/verification-code/oneoff/ff_bijection_greedy_windows.py <==
#!/usr/bin/env python3
"""ff_bijection_greedy_windows.py

Changelog (reverse chronological):
  2026-09-16  (b) cascade() by exponential + binary search (the unit-step
              search made large-argument mu/shadow calls quadratic and the
              first run hit its 600 s timeout mid-suite); optional argv
              mode: "all" (default) or "part2" = exactly the sections the
              interrupted first run did not record (test B configs from
              n=5 delta>=5 onward, test C, test D).  Run with python -u.
  2026-09-16  Created.  Open problem 4 of article 2 (bijective proof of
              thm-chaining).  Tests the WINDOW normal form and the explicit
              GREEDY inverse map:

              For x in FF(d), define (absolute degree j, caps C_k(j) =
              binom(n, j-d_k)):
                  Q_i(j)  = max(0, x(j) - sum_{k>i} C_k(j)),   Q_r = x, Q_0 = 0
                  hat s_i(j - d_i) = Q_i(j) - Q_{i-1}(j).
              This is the degreewise "fill the LAST component first" greedy --
              the f-vector shadow of Amata-Crupi's lex filling (their module
              order makes g_1's monomials largest, so the QUOTIENT keeps g_r's
              slots first).

              Sections:
              (A) RECOVERY: greedy(Phi(t)) == t for every chained tuple t --
                  the elementary half of the bijection (injectivity + explicit
                  inverse), plus the window normal form (free windows
                  [indeg_i + d_i, top_i + d_i] disjoint and increasing).
              (B) LEMMA W (straightening): for an ARBITRARY tuple t, the greedy
                  slices of Phi(t) are f-vectors, chained, and resum to
                  Phi(t).  This is the KK half -- the only non-elementary step.
              (C) DUALITY equivariance: greedy commutes with the Alexander
                  gap-reversal involution on sums (rem-gap-reversal
                  compatibility of the bijection).
              (D) KK growth machinery: cascade mu_m (max f_{m+1} given f_m)
                  and shadow function; self-tests; then the two primitive
                  inequalities the r = 2 proof needs:
                  (P1) mu_m(a+b) >= mu_m(a) + mu_m(b)      [superadditivity;
                       equivalently the colex shadow fn is subadditive]
                  (P2) mu_{m'}(a) <= mu_m(a) for m' >= m   [level monotone]
                  plus the combined form mu_m(a+b) >= mu_{m'}(a) + mu_m(b).

Run:  python3 code/oneoff/ff_bijection_greedy_windows.py
"""

import sys
import os
import random
from itertools import product as iproduct
from math import comb

sys.path.insert(0, os.path.join(os.path.dirname(os.path.dirname(
    os.path.abspath(__file__)))))
from linusson_ff_counting import brute_fvectors, indeg, top

INF = float("inf")


# ---------------------------------------------------------------------------
# Phi, greedy, chainedness
# ---------------------------------------------------------------------------

def phi(tup, ds, n):
    """x = sum_i shift^{d_i}(s_i), as a tuple over absolute degrees
    ds[0]..ds[-1]+n (offset ds[0])."""
    lo, hi = ds[0], ds[-1] + n
    x = [0] * (hi - lo + 1)
    for s, d in zip(tup, ds):
        for m, v in enumerate(s):
            x[d - lo + m] += v
    return tuple(x)


def greedy(x, ds, n):
    """The clamp inverse: tuple of r candidate f-vectors."""
    lo = ds[0]
    r = len(ds)

    def cap(k, j):
        m = j - ds[k]
        return comb(n, m) if 0 <= m <= n else 0

    def xval(j):
        idx = j - lo
        return x[idx] if 0 <= idx < len(x) else 0

    def Q(i, j):
        # components with index > i (0-based: k = i..r-1 excluded means k>=i)
        return max(0, xval(j) - sum(cap(k, j) for k in range(i, r)))

    out = []
    for i in range(r):
        s = tuple(Q(i + 1, m + ds[i]) - Q(i, m + ds[i]) for m in range(n + 1))
        out.append(s)
    return tuple(out)


def is_chained(tup, ds, n):
    for i in range(1, len(ds)):
        if top(tup[i - 1]) >= indeg(tup[i], n) + ds[i] - ds[i - 1]:
            return False
    return True


def windows_ok(tup, ds, n):
    """Window normal form: absolute free windows disjoint and increasing:
    top_{i-1} + d_{i-1} < indeg_i + d_i (same as chained), and full-prefix/
    positive-support of each component (structural facts used in the note)."""
    for s in tup:
        t = top(s)
        rho = indeg(s, n)
        for m in range(n + 1):
            if m < rho and s[m] != comb(n, m):
                return False
            if m <= t and s[m] <= 0:
                return False
            if m > t and s[m] != 0:
                return False
    return is_chained(tup, ds, n)


# ---------------------------------------------------------------------------
# (A) recovery on chained tuples; (B) Lemma W on arbitrary tuples
# ---------------------------------------------------------------------------

def enumerate_chained(fvs, ds, n):
    """Generate chained tuples efficiently: filter component i by
    indeg > top(prev) - delta_i."""
    by_indeg = {}
    for s in fvs:
        by_indeg.setdefault(indeg(s, n), []).append(s)
    rhos = sorted(by_indeg)

    def rec(i, prefix):
        if i == len(ds):
            yield tuple(prefix)
            return
        tprev = top(prefix[-1])
        delta = ds[i] - ds[i - 1]
        for rho in rhos:
            if rho + delta > tprev:
                for s in by_indeg[rho]:
                    prefix.append(s)
                    yield from rec(i + 1, prefix)
                    prefix.pop()

    for s in fvs:
        yield from rec(1, [s])


def test_A(configs):
    print("== (A) greedy recovery on chained tuples + window normal form")
    total = bad = 0
    for n, ds in configs:
        fvs = brute_fvectors(n)
        cnt = 0
        for t in enumerate_chained(fvs, ds, n):
            cnt += 1
            total += 1
            if not windows_ok(t, ds, n):
                bad += 1
                print("   WINDOWS FAIL n=%d d=%s t=%s" % (n, ds, t))
                continue
            x = phi(t, ds, n)
            g = greedy(x, ds, n)
            if g != t:
                bad += 1
                if bad < 8:
                    print("   RECOVERY FAIL n=%d d=%s\n     t=%s\n     g=%s"
                          % (n, ds, t, g))
        print("   n=%d d=%s: %d chained tuples, all recovered: %s"
              % (n, ds, cnt, "yes" if bad == 0 else "NO"))
    print("   TOTAL: %d tuples, %d failures" % (total, bad))
    return bad


def test_B(configs, sample_configs=(), nsamples=100000, seed=20260916):
    print("== (B) Lemma W: greedy slices of Phi(arbitrary tuple)")
    rng = random.Random(seed)
    total = bad = 0
    for n, ds, mode in configs:
        fvs = brute_fvectors(n)
        fset = set(fvs)
        r = len(ds)
        if mode == "exhaustive":
            it = iproduct(fvs, repeat=r)
        else:
            it = (tuple(rng.choice(fvs) for _ in range(r))
                  for _ in range(nsamples))
        cnt = 0
        for t in it:
            cnt += 1
            total += 1
            x = phi(t, ds, n)
            g = greedy(x, ds, n)
            ok = (all(s in fset for s in g) and is_chained(g, ds, n)
                  and phi(g, ds, n) == x)
            if not ok:
                bad += 1
                if bad < 8:
                    print("   LEMMA W FAIL n=%d d=%s\n     t=%s\n     g=%s"
                          % (n, ds, t, g))
        print("   n=%d d=%s (%s): %d tuples checked" % (n, ds, mode, cnt))
    print("   TOTAL: %d tuples, %d failures" % (total, bad))
    return bad


# ---------------------------------------------------------------------------
# (C) duality equivariance
# ---------------------------------------------------------------------------

def dual_instance(x, ds, n):
    """The Alexander gap-reversal on sum-space:
    x^vee(j) = sum_k C(n, j - d'_k) - x(d_1 + d_r + n - j), on the reflected
    degree vector d'_i = d_1 + d_r - d_{r+1-i} (same gaps, reversed)."""
    dsp = [ds[0] + ds[-1] - d for d in reversed(ds)]
    lo, hi = dsp[0], dsp[-1] + n

    def xval(j):
        idx = j - ds[0]
        return x[idx] if 0 <= idx < len(x) else 0

    xv = []
    for j in range(lo, hi + 1):
        capsum = sum(comb(n, j - d) for d in dsp if 0 <= j - d <= n)
        xv.append(capsum - xval(ds[0] + ds[-1] + n - j))
    return tuple(xv), dsp


def Dvec(s, n):
    return tuple(comb(n, j) - s[n - j] for j in range(n + 1))


def test_C(configs):
    print("== (C) duality equivariance of greedy")
    total = bad = 0
    for n, ds in configs:
        fvs = brute_fvectors(n)
        seen = set()
        for t in enumerate_chained(fvs, ds, n):
            x = phi(t, ds, n)
            if x in seen:
                continue
            seen.add(x)
            total += 1
            xv, dsp = dual_instance(x, ds, n)
            g = greedy(x, ds, n)
            gv = greedy(xv, dsp, n)
            expect = tuple(Dvec(s, n) for s in reversed(g))
            if gv != expect:
                bad += 1
                if bad < 6:
                    print("   DUALITY FAIL n=%d d=%s x=%s" % (n, ds, x))
        print("   n=%d d=%s: %d sums checked" % (n, ds, len(seen)))
    print("   TOTAL: %d sums, %d failures" % (total, bad))
    return bad


# ---------------------------------------------------------------------------
# (D) KK growth machinery
# ---------------------------------------------------------------------------

def cascade(a, level):
    """Canonical cascade a = sum C(a_i, i), i = level down; a_i > a_{i-1},
    greedy.  Returns list of (a_i, i).  Leading term by binary search."""
    out = []
    i = level
    while a > 0 and i >= 1:
        hi = i
        while comb(hi + 1, i) <= a:
            hi = 2 * hi + 1
        lo = i - 1
        while lo < hi:
            mid = (lo + hi + 1) // 2
            if comb(mid, i) <= a:
                lo = mid
            else:
                hi = mid - 1
        out.append((lo, i))
        a -= comb(lo, i)
        i -= 1
    if a > 0:
        raise ValueError("cascade failed")
    return out


def mu(a, m):
    """Max f_{m+1} given f_m = a (no vertex cap).  m >= 1.  mu(0)=0."""
    if a == 0:
        return 0
    return sum(comb(ai, i + 1) for ai, i in cascade(a, m))


def shadow_fn(b, level):
    """Min |shadow| of b many level-sets (KK).  level >= 1."""
    if b == 0:
        return 0
    return sum(comb(bi, i - 1) for bi, i in cascade(b, level))


def mu_capped(a, m, n):
    if m == 0:
        return n if a >= 1 else 0
    return min(comb(n, m + 1), mu(a, m))


def test_D():
    print("== (D) KK machinery + primitive inequalities")
    # (D0) self-test: mu == max{b : shadow(b) <= a}, small
    bad = 0
    for m in range(1, 5):
        for a in range(0, 200):
            b = 0
            while shadow_fn(b + 1, m + 1) <= a:
                b += 1
            if mu(a, m) != b:
                bad += 1
                print("   MU/SHADOW GALOIS FAIL m=%d a=%d: mu=%d search=%d"
                      % (m, a, mu(a, m), b))
    print("   (D0) mu = Galois adjoint of shadow, m<=4, a<200: %d failures"
          % bad)
    # (D1) F_n characterization: y in F_n iff local KK conditions
    bad = 0
    for n in range(1, 7):
        fset = set(brute_fvectors(n))
        cand = 0
        agree = True
        for y in iproduct(*[range(comb(n, m) + 1) for m in range(n + 1)]):
            local = all(y[m + 1] <= mu_capped(y[m], m, n) for m in range(n))
            if local != (y in fset):
                agree = False
                bad += 1
                if bad < 5:
                    print("   CHARACTERIZATION FAIL n=%d y=%s local=%s"
                          % (n, y, local))
            cand += 1
        print("   (D1) n=%d: local-KK == membership over all %d candidate "
              "vectors: %s" % (n, cand, agree))
    # (D2) P1 same-level superadditivity, exhaustive small
    bad = 0
    checked = 0
    for m in range(1, 5):
        for a in range(0, 1200):
            ma = mu(a, m)
            for b in range(0, a + 1):        # symmetric
                checked += 1
                if mu(a + b, m) < ma + mu(b, m):
                    bad += 1
                    if bad < 6:
                        print("   P1 FAIL m=%d a=%d b=%d" % (m, a, b))
    print("   (D2) P1 mu superadditivity, m<=4, a,b<1200 exhaustive:"
          " %d checks, %d failures" % (checked, bad))
    # (D2') P1 sampled large
    rng = random.Random(1)
    bad2 = 0
    for _ in range(200000):
        m = rng.randint(1, 8)
        a = rng.randint(0, 10 ** 6)
        b = rng.randint(0, 10 ** 6)
        if mu(a + b, m) < mu(a, m) + mu(b, m):
            bad2 += 1
    print("   (D2') P1 sampled m<=8, a,b<1e6: 200000 samples, %d failures"
          % bad2)
    # (D3) P2 level monotonicity of mu, and shadow level monotonicity
    bad = 0
    for a in range(0, 5000):
        prev = None
        for m in range(1, 9):
            v = mu(a, m)
            if prev is not None and v > prev:
                bad += 1
                if bad < 6:
                    print("   P2 FAIL a=%d m=%d: mu_%d=%d > mu_%d=%d"
                          % (a, m, m, v, m - 1, prev))
            prev = v
    bads = 0
    for b in range(0, 5000):
        prev = None
        for l in range(1, 9):
            v = shadow_fn(b, l)
            if prev is not None and v < prev:
                bads += 1
                if bads < 6:
                    print("   SHADOW LEVEL-MONOT FAIL b=%d level=%d" % (b, l))
            prev = v
    print("   (D3) P2 mu level-monotone a<5000, m<=8: %d failures;"
          " shadow level-monotone: %d failures" % (bad, bads))
    # (D4) combined form mu_m(a+b) >= mu_{m'}(a) + mu_m(b), m' >= m, sampled
    bad = 0
    for _ in range(200000):
        m = rng.randint(1, 6)
        mp = rng.randint(m, 8)
        a = rng.randint(0, 10 ** 5)
        b = rng.randint(0, 10 ** 5)
        if mu(a + b, m) < mu(a, mp) + mu(b, m):
            bad += 1
    print("   (D4) combined inequality sampled, 200000 samples: %d failures"
          % bad)
    # (D5) shadow subadditivity (the P1-equivalent), exhaustive small
    bad = 0
    for l in range(2, 6):
        for p in range(0, 1200):
            sp = shadow_fn(p, l)
            for q in range(0, p + 1):
                if shadow_fn(p + q, l) > sp + shadow_fn(q, l):
                    bad += 1
                    if bad < 6:
                        print("   SHADOW SUBADD FAIL l=%d p=%d q=%d"
                              % (l, p, q))
    print("   (D5) shadow subadditivity, levels 2..5, p,q<1200 exhaustive:"
          " %d failures" % bad)


if __name__ == "__main__":
    mode = sys.argv[1] if len(sys.argv) > 1 else "all"
    print("mode:", mode)
    print("predicted sizes: |F_n| = 5, 10, 26, 96, 553 for n = 2..6;")
    print("largest exhaustive loops: n=4 r=3 -> 26^3 = 17576 tuples/config;")
    print("n=5 r=2 -> 9216/config; n=6 r=2 -> 305809/config (delta = 0,1,3);")
    print("n=5 r=3 sampled 100000/config.  brute_fvectors(6) enumerates")
    print("D(6) = 7828354 monotone families once (cached), ~1 min.")

    configs_B2 = ([(5, [0, 5], "exhaustive"), (5, [0, 6], "exhaustive")] +
                  [(5, [0, 0, 1], "sample"), (5, [0, 1, 2], "sample"),
                   (5, [0, 2, 2], "sample")] +
                  [(6, [0, 0], "exhaustive"), (6, [0, 1], "exhaustive"),
                   (6, [0, 3], "exhaustive")])
    if mode == "part2":
        bad = test_B(configs_B2)
        configs_C = ([(3, [0, 1]), (3, [0, 0, 1]), (3, [0, 1, 3]),
                      (4, [0, 1]), (4, [0, 2, 3]), (2, [0, 1, 1, 2])])
        bad += test_C(configs_C)
        test_D()
        print("TOTAL failures in B2/C: %d" % bad)
        print("DONE.")
        sys.exit(0)

    configs_A = ([(2, [0, d]) for d in range(0, 5)] +
                 [(3, [0, d]) for d in range(0, 6)] +
                 [(2, [0, a, a + b]) for a in range(0, 4) for b in range(0, 4)] +
                 [(3, [0, a, a + b]) for a in range(0, 5) for b in range(0, 5)] +
                 [(2, [0, 0, 1, 1]), (2, [0, 1, 1, 2]), (2, [0, 0, 0, 0])] +
                 [(4, [0, d]) for d in range(0, 6)] +
                 [(4, [0, 0, 2]), (4, [0, 1, 3]), (4, [0, 2, 3])] +
                 [(5, [0, d]) for d in range(0, 7)] +
                 [(5, [0, 0, 1]), (5, [0, 1, 3])])
    bad = test_A(configs_A)

    configs_B = ([(2, [0, d], "exhaustive") for d in range(0, 5)] +
                 [(3, [0, d], "exhaustive") for d in range(0, 6)] +
                 [(2, [0, a, a + b], "exhaustive")
                  for a in range(0, 4) for b in range(0, 4)] +
                 [(3, [0, a, a + b], "exhaustive")
                  for a in range(0, 5) for b in range(0, 5)] +
                 [(2, [0, 0, 1, 1], "exhaustive"),
                  (2, [0, 1, 2, 2], "exhaustive")] +
                 [(4, [0, d], "exhaustive") for d in range(0, 6)] +
                 [(4, [0, 0, 2], "exhaustive"), (4, [0, 1, 3], "exhaustive"),
                  (4, [0, 2, 4], "exhaustive")] +
                 [(5, [0, d], "exhaustive") for d in range(0, 7)] +
                 [(5, [0, 0, 1], "sample"), (5, [0, 1, 2], "sample"),
                  (5, [0, 2, 2], "sample")] +
                 [(6, [0, 0], "exhaustive"), (6, [0, 1], "exhaustive"),
                  (6, [0, 3], "exhaustive")])
    bad += test_B(configs_B)

    configs_C = ([(3, [0, 1]), (3, [0, 0, 1]), (3, [0, 1, 3]),
                  (4, [0, 1]), (4, [0, 2, 3]), (2, [0, 1, 1, 2])])
    bad += test_C(configs_C)

    test_D()
    print("TOTAL failures in A/B/C: %d" % bad)
    print("DONE.")


==> anc/verification-code/oneoff/ff_kk_shadow_inequalities.py <==
#!/usr/bin/env python3
"""ff_kk_shadow_inequalities.py

Changelog (reverse chronological):
  2026-09-16  cascade() now finds the leading binomial by exponential +
              binary search instead of unit steps -- the linear search made
              shadow_fn(1e8, 2) cost ~14000 comb() calls and the first run
              hit its 600 s timeout with all output still in the block
              buffer (recorded file empty).  Also: flush every section.
  2026-09-16  Created.  Companion to ff_bijection_greedy_windows.py (open
              problem 4).  Large-range exact checks of the two properties of
              the Kruskal-Katona shadow function partial_l that the greedy
              bijection's Lemma W rests on:
              (S) subadditivity partial_l(p+q) <= partial_l(p)+partial_l(q)
                  -- PROVED in the note by the disjoint-ground construction;
                  spot-checked here anyway (sampled, large values).
              (M) level monotonicity partial_l(c) <= partial_{l+1}(c)
                  -- reduced in the note (via (S)) to
              (N) partial_l(C(x,l+1)) <= C(x,l),
                  the corner statement; both checked exhaustively here.

Run:  python3 code/oneoff/ff_kk_shadow_inequalities.py
"""

import random
from math import comb


def cascade(a, level):
    out = []
    i = level
    while a > 0 and i >= 1:
        # largest ai with comb(ai, i) <= a: exponential then binary search
        hi = i
        while comb(hi + 1, i) <= a:
            hi = 2 * hi + 1
        lo = i - 1
        while lo < hi:
            mid = (lo + hi + 1) // 2
            if comb(mid, i) <= a:
                lo = mid
            else:
                hi = mid - 1
        out.append((lo, i))
        a -= comb(lo, i)
        i -= 1
    if a > 0:
        raise ValueError("cascade failed")
    return out


def shadow_fn(b, level):
    if b == 0:
        return 0
    return sum(comb(bi, i - 1) for bi, i in cascade(b, level))


_mu_cache = {}


def mu(a, m):
    """Max f_{m+1} given f_m = a (uncapped KK growth), m >= 1."""
    if a == 0:
        return 0
    key = (a, m)
    v = _mu_cache.get(key)
    if v is None:
        v = sum(comb(ai, i + 1) for ai, i in cascade(a, m))
        _mu_cache[key] = v
    return v


if __name__ == "__main__":
    print("predicted sizes: pure integer arithmetic; largest loop "
          "10 levels x 200001 values for (M).  No enumeration.")
    rng = random.Random(2)

    # (S) sampled, large
    bad = 0
    for _ in range(300000):
        l = rng.randint(2, 10)
        p = rng.randint(0, 10 ** 8)
        q = rng.randint(0, 10 ** 8)
        if shadow_fn(p + q, l) > shadow_fn(p, l) + shadow_fn(q, l):
            bad += 1
            if bad < 5:
                print("(S) FAIL l=%d p=%d q=%d" % (l, p, q))
    print("(S) subadditivity, sampled 300000, l<=10, p,q<=1e8: %d failures"
          % bad)

    # (M) exhaustive c <= 200000, l = 1..9; sampled to 1e9
    bad = 0
    for c in range(0, 200001):
        prev = None
        for l in range(1, 10):
            v = shadow_fn(c, l)
            if prev is not None and v < prev:
                bad += 1
                if bad < 5:
                    print("(M) FAIL c=%d l=%d: %d < %d" % (c, l, v, prev))
            prev = v
    print("(M) level monotonicity, exhaustive c<=200000, l<=9: %d failures"
          % bad)
    bad = 0
    for _ in range(200000):
        c = rng.randint(0, 10 ** 9)
        l = rng.randint(1, 11)
        if shadow_fn(c, l) > shadow_fn(c, l + 1):
            bad += 1
            if bad < 5:
                print("(M) FAIL sampled c=%d l=%d" % (c, l))
    print("(M) level monotonicity, sampled 200000, c<=1e9, l<=11: %d failures"
          % bad)

    # (N) exhaustive, extended range
    bad = 0
    checked = 0
    for l in range(2, 31):
        for x in range(l + 1, 2001):
            checked += 1
            if shadow_fn(comb(x, l + 1), l) > comb(x, l):
                bad += 1
                if bad < 5:
                    print("(N) FAIL l=%d x=%d" % (l, x))
    print("(N) partial_l(C(x,l+1)) <= C(x,l), l=2..30, x<=2000: %d checks, "
          "%d failures" % (checked, bad), flush=True)

    # (K_s) generalized corner: partial_l(C(x,l+s)) <= C(x,l+s-1)
    bad = 0
    checked = 0
    for s in range(1, 9):
        for l in range(2, 13):
            for x in range(l + s, 301):
                checked += 1
                if shadow_fn(comb(x, l + s), l) > comb(x, l + s - 1):
                    bad += 1
                    if bad < 5:
                        print("(K_s) FAIL s=%d l=%d x=%d" % (s, l, x))
    print("(K_s) partial_l(C(x,l+s)) <= C(x,l+s-1), s<=8, l<=12, x<=300: "
          "%d checks, %d failures" % (checked, bad), flush=True)

    # (APP) application-complete level monotonicity for Lemma W, r = 2:
    # for every n <= 16, 1 <= m <= m' <= n-1, 0 <= a <= C(n, m'):
    # mu_{m'}(a) <= mu_m(a).  This is every instance of (M) the r = 2
    # combinatorial surjectivity proof uses at that n, so a pass makes the
    # proof machine-complete for n <= 16.
    bad = 0
    checked = 0
    for n in range(2, 17):
        for mp in range(1, n):
            top_a = comb(n, mp)
            for m in range(1, mp):
                for a in range(0, top_a + 1):
                    checked += 1
                    if mu(a, mp) > mu(a, m):
                        bad += 1
                        if bad < 5:
                            print("(APP) FAIL n=%d m=%d m'=%d a=%d"
                                  % (n, m, mp, a))
        print("  (APP) n=%d done" % n, flush=True)
    print("(APP) all (M)-instances needed by Lemma W r=2, n<=16: %d checks, "
          "%d failures" % (checked, bad), flush=True)
    print("DONE.")


==> anc/verification-code/oneoff/ff_mixed_gap_products.py <==
#!/usr/bin/env python3
"""ff_mixed_gap_products.py

Changelog (reverse chronological):
  2026-09-16  Created.  Open problem 5 of article 2 (beyond constant gaps):
              experiments on products of distinct transfer matrices
              T(delta_2)...T(delta_r).  Sections:
              (1) NORMAL FORM: T(delta) = P^delta T(0) with P the saturating
                  one-step shift on the tp-index (row tau of T(delta) is row
                  max(tau-delta,-1) of T(0)), and u = e_{-1}^T T(0).  Hence
                  |FF(d)| = e_{-1}^T B P^{d2} B ... P^{dr} B 1 with B = T(0).
                  Checked exactly, both variants.
              (2) COMMUTATION census: which pairs T(a), T(b) commute
                  (exact integer arithmetic); ranks of commutators.
              (3) PERMUTATION invariance of the COUNT beyond the proved
                  gap-reversal: all orderings of gap multisets, r = 4, 5;
                  smallest witness of failure if any.  Also: does the PROPER
                  count share the (improper-proved) reversal invariance?
              (4) Monotonicity and log-concavity of |FF| in a single gap.
              (5) Balanced vs unbalanced gap vectors at fixed gap sum
                  (Schur-direction scouting), r = 3.
              (6) Spectral scouting: rho(T(a)T(b)) vs rho(T(a))rho(T(b)) and
                  vs the balanced product; numpy floats, tol 1e-9.
              (7) Dimension of the algebra generated by {T(0..n+1)}: if it is
                  the full matrix algebra, there is no common invariant
                  subspace (Burnside), killing simultaneous triangularization.
              (8) Factorization of the count across a saturated gap
                  (delta >= n+1 improper / n-1 proper).

Run:  python3 code/oneoff/ff_mixed_gap_products.py
      (from the project root; guardrail: systemd-run scope, MemoryMax=8G)
"""

import sys
import os
from itertools import combinations_with_replacement, permutations
from fractions import Fraction

sys.path.insert(0, os.path.join(os.path.dirname(os.path.dirname(
    os.path.abspath(__file__)))))
from linusson_ff_counting import (F, A_from_linusson, restrict_proper,
                                  transfer_matrix, ff_count)

import numpy as np

NMAX = 8


def matmul(X, Y):
    R, C, K = len(X), len(Y[0]), len(Y)
    return [[sum(X[i][k] * Y[k][j] for k in range(K)) for j in range(C)]
            for i in range(R)]


def mats_for(n, proper=False):
    A = A_from_linusson(n)
    if proper:
        A = restrict_proper(A)
    Ts = {d: transfer_matrix(A, d, n) for d in range(0, n + 4)}
    u = [sum(row) for row in A]
    return A, Ts, u


def count_from_word(u, Ts, gaps):
    v = u[:]
    R = len(u)
    for g in gaps:
        T = Ts[g]
        v = [sum(v[a] * T[a][b] for a in range(R)) for b in range(R)]
    return sum(v)


def section1_normal_form():
    print("== (1) normal form T(delta) = P^delta T(0), u = e_{-1} T(0)")
    bad = 0
    for n in range(2, NMAX + 1):
        for proper in (False, True):
            A, Ts, u = mats_for(n, proper)
            B = Ts[0]
            R = n + 2  # index tau+1 = 0..n+1 for tau = -1..n
            for d in range(0, n + 4):
                # predicted: row (tau+1) of T(d) = row max(tau-d,-1)+1 of B
                pred = [B[max(t - d, 0)] for t in range(R)]
                if pred != Ts[d]:
                    bad += 1
                    print("   MISMATCH n=%d proper=%s delta=%d" % (n, proper, d))
            if u != B[0]:
                bad += 1
                print("   u MISMATCH n=%d proper=%s: u=%s B[0]=%s"
                      % (n, proper, u, B[0]))
    print("   checked n=2..%d, delta=0..n+3, both variants: %d mismatches"
          % (NMAX, bad))
    return bad


def section2_commutation():
    print("== (2) commutation census, exact")
    for n in range(2, NMAX + 1):
        for proper in (False, True):
            A, Ts, u = mats_for(n, proper)
            deltas = list(range(0, n + 3))
            commuting = []
            for a, b in combinations_with_replacement(deltas, 2):
                if a == b:
                    continue
                Xa, Xb = Ts[a], Ts[b]
                if matmul(Xa, Xb) == matmul(Xb, Xa):
                    commuting.append((a, b, Xa == Xb))
            nontrivial = [(a, b) for a, b, eq in commuting if not eq]
            equal = [(a, b) for a, b, eq in commuting if eq]
            print("   n=%d %s: commuting unequal pairs: %s ; equal-matrix "
                  "pairs: %s" % (n, "proper" if proper else "improper",
                                 nontrivial or "NONE", equal or "NONE"))
    # commutator ranks, improper, small n
    print("   commutator ranks [T(a),T(b)] (improper):")
    for n in (3, 4, 5):
        A, Ts, u = mats_for(n, False)
        for a in range(0, n + 2):
            row = []
            for b in range(0, n + 2):
                Xa, Xb = np.array(Ts[a], dtype=float), np.array(Ts[b], float)
                Cm = Xa @ Xb - Xb @ Xa
                row.append(np.linalg.matrix_rank(Cm, tol=1e-6))
            print("     n=%d a=%d: ranks over b=0..%d: %s" % (n, a, n + 1, row))


def section3_permutation_invariance():
    print("== (3) permutation invariance of the count")
    # (3a) proper REVERSAL first (open in the alexander note): r = 3, 4
    print("   (3a) proper-count reversal invariance:")
    bad = 0
    tested = 0
    for n in range(2, NMAX + 1):
        A, Ts, u = mats_for(n, True)
        for a in range(0, n + 2):
            for b in range(0, n + 2):
                if a >= b:
                    continue
                tested += 1
                x = count_from_word(u, Ts, [a, b])
                y = count_from_word(u, Ts, [b, a])
                if x != y:
                    bad += 1
                    if bad <= 5:
                        print("     REVERSAL FAILS (proper) n=%d gaps (%d,%d):"
                              " %d vs %d" % (n, a, b, x, y))
        # r = 4: reversal of (a,b,c) vs (c,b,a)
        for gaps in combinations_with_replacement(range(0, n + 2), 3):
            for perm in set(permutations(gaps)):
                rev = tuple(reversed(perm))
                if perm >= rev:
                    continue
                tested += 1
                x = count_from_word(u, Ts, list(perm))
                y = count_from_word(u, Ts, list(rev))
                if x != y:
                    bad += 1
                    if bad <= 5:
                        print("     REVERSAL FAILS (proper) n=%d gaps %s vs %s"
                              ": %d vs %d" % (n, perm, rev, x, y))
    print("     proper reversal: %d comparisons, %d failures" % (tested, bad))

    # (3b) full permutation invariance, r = 4 (3 gaps), improper + proper
    print("   (3b) all orderings of 3-gap multisets (r = 4):")
    for proper in (False, True):
        witness = None
        n_all_equal = 0
        n_multisets = 0
        for n in range(2, 7):
            A, Ts, u = mats_for(n, proper)
            for gaps in combinations_with_replacement(range(0, n + 2), 3):
                if len(set(gaps)) == 1:
                    continue
                n_multisets += 1
                vals = {}
                for perm in set(permutations(gaps)):
                    vals[perm] = count_from_word(u, Ts, list(perm))
                if len(set(vals.values())) == 1:
                    n_all_equal += 1
                elif witness is None:
                    witness = (n, gaps, vals)
        tag = "proper" if proper else "improper"
        print("     %s: %d/%d non-constant multisets permutation-invariant"
              % (tag, n_all_equal, n_multisets))
        if witness:
            n, gaps, vals = witness
            print("     %s smallest witness n=%d multiset %s:" % (tag, n, gaps))
            for perm in sorted(vals):
                print("        order %s -> %d" % (perm, vals[perm]))

    # (3c) r = 5 (4 gaps) spot check, improper, n = 2..4
    print("   (3c) r = 5 orderings, improper, n = 2..4:")
    for n in range(2, 5):
        A, Ts, u = mats_for(n, False)
        inv = tot = 0
        for gaps in combinations_with_replacement(range(0, n + 2), 4):
            if len(set(gaps)) == 1:
                continue
            tot += 1
            vals = {count_from_word(u, Ts, list(p))
                    for p in set(permutations(gaps))}
            if len(vals) == 1:
                inv += 1
        print("     n=%d: %d/%d multisets fully invariant" % (n, inv, tot))


def section4_monotone_logconcave():
    print("== (4) monotonicity + log-concavity in a single gap")
    for proper in (False, True):
        tag = "proper" if proper else "improper"
        mono_bad = lc_bad = 0
        lc_witnesses = []
        for n in range(2, NMAX + 1):
            A, Ts, u = mats_for(n, proper)
            thr = (n - 1) if proper else (n + 1)
            # r = 2: g(delta)
            g = [count_from_word(u, Ts, [d]) for d in range(0, n + 4)]
            for d in range(1, len(g)):
                if g[d] < g[d - 1]:
                    mono_bad += 1
                if d <= thr and g[d] == g[d - 1]:
                    mono_bad += 1
                    print("   %s n=%d: NOT strictly increasing at delta=%d"
                          % (tag, n, d))
            for d in range(1, len(g) - 1):
                if g[d] * g[d] < g[d - 1] * g[d + 1]:
                    lc_bad += 1
                    lc_witnesses.append((tag, n, "r2", d, g[d - 1], g[d], g[d + 1]))
            if n <= 6:
                # r = 3 slices: vary second gap with first fixed
                for a in range(0, n + 2):
                    h = [count_from_word(u, Ts, [a, d]) for d in range(0, n + 4)]
                    for d in range(1, len(h) - 1):
                        if h[d] * h[d] < h[d - 1] * h[d + 1]:
                            lc_bad += 1
                            lc_witnesses.append((tag, n, "r3,a=%d" % a, d,
                                                 h[d - 1], h[d], h[d + 1]))
        print("   %s: monotonicity violations: %d; log-concavity violations:"
              " %d" % (tag, mono_bad, lc_bad))
        for w in lc_witnesses[:8]:
            print("      LC witness: %s" % (w,))


def section5_fixed_sum():
    print("== (5) fixed gap sum, r = 3: g(a,b) with a+b = sigma")
    for n in (3, 4, 5, 6):
        A, Ts, u = mats_for(n, False)
        print("   n=%d (improper), threshold n+1=%d:" % (n, n + 1))
        for sigma in range(0, 2 * (n + 1) + 1):
            vals = []
            for a in range(0, sigma + 1):
                b = sigma - a
                if a > n + 3 or b > n + 3:
                    continue
                vals.append(((a, b), count_from_word(u, Ts, [a, b])))
            # by reversal, (a,b) and (b,a) agree; print a <= b half
            half = [(ab, v) for ab, v in vals if ab[0] <= ab[1]]
            ordered = sorted(half, key=lambda t: t[1])
            direction = ("balanced-max" if ordered[-1][0][0] == sigma // 2
                         else ("extreme-max" if ordered[-1][0][0] == 0
                               else "interior-max"))
            print("     sigma=%2d: %s   [%s]"
                  % (sigma, ", ".join("%s:%d" % (ab, v) for ab, v in half),
                     direction))


def section6_spectra():
    print("== (6) spectral scouting (numpy, tol 1e-9)")
    for n in (2, 3, 4, 5):
        A, Ts, u = mats_for(n, False)
        rho = {d: max(abs(np.linalg.eigvals(np.array(Ts[d], float))))
               for d in range(0, n + 3)}
        print("   n=%d Perron roots: %s"
              % (n, {d: round(float(r), 6) for d, r in rho.items()}))
        for a in range(0, n + 2):
            for b in range(a + 1, n + 2):
                Xa = np.array(Ts[a], float)
                Xb = np.array(Ts[b], float)
                rab = max(abs(np.linalg.eigvals(Xa @ Xb)))
                prod = rho[a] * rho[b]
                rel = (rab - prod) / prod
                flag = ""
                if rab > prod + 1e-9:
                    flag = "  <-- rho(T(a)T(b)) > rho(T(a))rho(T(b))"
                # balanced comparison when a+b even
                bal = ""
                if (a + b) % 2 == 0:
                    m = (a + b) // 2
                    r2 = rho[m] ** 2
                    bal = " vs rho(T(%d))^2=%.6f (%s)" % (
                        m, r2, "mixed>bal" if rab > r2 + 1e-9 else
                        ("mixed<bal" if rab < r2 - 1e-9 else "equal"))
                print("     n=%d (a,b)=(%d,%d): rho(TaTb)=%.6f, "
                      "rho(Ta)rho(Tb)=%.6f, rel=%+.2e%s%s"
                      % (n, a, b, rab, prod, rel, bal, flag))


def section7_algebra_dimension():
    print("== (7) dimension of the algebra generated by {T(0),...,T(n+1)}")
    for n in (2, 3, 4, 5):
        A, Ts, u = mats_for(n, False)
        R = n + 2
        gens = [np.array(Ts[d], float) for d in range(0, n + 2)]
        basis = [np.eye(R)]
        # span-closure under right multiplication by generators
        def dim_of(mats):
            M = np.array([m.flatten() for m in mats])
            return np.linalg.matrix_rank(M, tol=1e-6)
        frontier = [np.eye(R)]
        cur = dim_of(basis)
        while True:
            new_frontier = []
            for f in frontier:
                for g in gens:
                    cand = f @ g
                    if dim_of(basis + [cand]) > dim_of(basis):
                        basis.append(cand)
                        new_frontier.append(cand)
            nd = dim_of(basis)
            if nd == cur or nd == R * R:
                cur = nd
                break
            cur = nd
            frontier = new_frontier
        print("   n=%d: algebra dimension %d of %d %s"
              % (n, cur, R * R,
                 "(FULL: irreducible, no common invariant subspace)"
                 if cur == R * R else "(PROPER SUBALGEBRA)"))


def section8_saturated_factorization():
    print("== (8) factorization across a saturated gap")
    bad = 0
    for n in range(2, 7):
        for proper in (False, True):
            thr = (n - 1) if proper else (n + 1)
            for left in ([0], [1], [0, 2], [1, 1]):
                for right in ([0], [2], [1, 0]):
                    gaps = left + [thr] + right
                    ds = [0]
                    for g in gaps:
                        ds.append(ds[-1] + g)
                    dl = [0]
                    for g in left:
                        dl.append(dl[-1] + g)
                    dr = [0]
                    for g in right:
                        dr.append(dr[-1] + g)
                    whole = ff_count(n, ds, proper)
                    parts = ff_count(n, dl, proper) * ff_count(n, dr, proper)
                    if whole != parts:
                        bad += 1
                        print("   FACTORIZATION FAILS n=%d proper=%s gaps=%s: "
                              "%d vs %d" % (n, proper, gaps, whole, parts))
    print("   checked n=2..6, both variants, 12 splits each: %d failures" % bad)


if __name__ == "__main__":
    print("predicted sizes: matrices are (n+2)x(n+2), n <= %d -> <= 10x10;"
          % NMAX)
    print("no family enumeration in this script; largest loop = permutations"
          " of 3-gap multisets over n<=6 (~120 multisets x 6 orders).")
    section1_normal_form()
    section2_commutation()
    section3_permutation_invariance()
    section4_monotone_logconcave()
    section5_fixed_sum()
    section6_spectra()
    section7_algebra_dimension()
    section8_saturated_factorization()
    print("DONE.")


==> anc/verification-code/oneoff/ff_mixed_gap_products_2.py <==
#!/usr/bin/env python3
"""ff_mixed_gap_products_2.py

Changelog (reverse chronological):
  2026-09-16  Created.  Follow-up to ff_mixed_gap_products.py (open problem 5,
              article 2).  Hardens and extends its findings:
              (1) BRUTE-FORCE confirmation (direct sumset enumeration, no
                  transfer matrices) of the two headline witnesses:
                  - improper permutation-invariance failure, n = 2, r = 4,
                    gap orders (0,0,1)/(0,1,0)/(1,0,0) -> 96/111/96;
                  - proper reversal failure, n = 3, r = 3, gaps (0,1) vs
                    (1,0) -> 45 vs 51.
              (2) EXACT (Fraction arithmetic) dimension of the unital algebra
                  generated by {T(0),...,T(n+1)} -- the float-rank run said
                  full at n = 2,3 but proper at n = 4 (33/36), n = 5 (42/49);
                  entries of long words reach 1e8, so tol-1e-6 ranks are
                  suspect.  Also the exact commutant dimension.
              (3) Arrangement patterns, r = 4, 5: which ordering of a gap
                  multiset maximizes/minimizes the count.  Hypothesis from the
                  n=2 witness: large gaps central -> max, large gaps at the
                  ends -> min.
              (4) Balancing moves at fixed gap sum, r = 3, sorted pairs,
                  improper AND proper: g(a,b) <= g(a+1,b-1) when a < b-1?
              (5) Two-dimensional log-supermodularity test of g(a,b), r = 3.
              (6) Log-concavity of the Perron-root sequence lambda(delta),
                  n = 2..8, both variants (floats, tol 1e-9, ratios printed).

Run:  python3 code/oneoff/ff_mixed_gap_products_2.py
"""

import sys
import os
from fractions import Fraction
from itertools import combinations_with_replacement, permutations

sys.path.insert(0, os.path.join(os.path.dirname(os.path.dirname(
    os.path.abspath(__file__)))))
from linusson_ff_counting import (A_from_linusson, restrict_proper,
                                  transfer_matrix, ff_count,
                                  ff_count_bruteforce)

import numpy as np


def mats_for(n, proper=False):
    A = A_from_linusson(n)
    if proper:
        A = restrict_proper(A)
    Ts = {d: transfer_matrix(A, d, n) for d in range(0, n + 4)}
    u = [sum(row) for row in A]
    return A, Ts, u


def count_from_word(u, Ts, gaps):
    v = u[:]
    R = len(u)
    for g in gaps:
        T = Ts[g]
        v = [sum(v[a] * T[a][b] for a in range(R)) for b in range(R)]
    return sum(v)


def matmul(X, Y):
    K, C = len(Y), len(Y[0])
    return [[sum(X[i][k] * Y[k][j] for k in range(K)) for j in range(C)]
            for i in range(len(X))]


def section1_bruteforce_witnesses():
    print("== (1) brute-force confirmation of headline witnesses")
    print("   predicted sizes: n=2 r=4 -> |F_2|^4 = 5^4 = 625 tuples;")
    print("   n=3 r=3 proper -> |S_3|^3 = 5^3 = 125 tuples.  Trivial.")
    # improper, n = 2: gaps (0,0,1) -> ds (0,0,0,1); (0,1,0) -> (0,0,1,1);
    # (1,0,0) -> (0,1,1,1)
    for gaps in [(0, 0, 1), (0, 1, 0), (1, 0, 0)]:
        ds = [0]
        for g in gaps:
            ds.append(ds[-1] + g)
        tm = ff_count(2, ds, False)
        bf = ff_count_bruteforce(2, ds, False)
        print("   improper n=2 gaps %s (d=%s): transfer %d, brute %d, %s"
              % (gaps, ds, tm, bf, "AGREE" if tm == bf else "MISMATCH"))
    # proper, n = 3: gaps (0,1) -> ds (0,0,1); (1,0) -> ds (0,1,1)
    for gaps in [(0, 1), (1, 0)]:
        ds = [0]
        for g in gaps:
            ds.append(ds[-1] + g)
        tm = ff_count(3, ds, True)
        bf = ff_count_bruteforce(3, ds, True)
        print("   proper   n=3 gaps %s (d=%s): transfer %d, brute %d, %s"
              % (gaps, ds, tm, bf, "AGREE" if tm == bf else "MISMATCH"))


class ExactSpan:
    """Incremental row-reduced basis over Fraction (exact rank)."""

    def __init__(self, dim):
        self.dim = dim
        self.rows = []      # reduced rows
        self.pivots = []    # pivot column of each row

    def add(self, vec):
        """Try to add vec (list of Fractions).  Returns True if independent."""
        v = list(vec)
        for row, p in zip(self.rows, self.pivots):
            if v[p] != 0:
                c = v[p] / row[p]
                v = [a - c * b for a, b in zip(v, row)]
        for j, a in enumerate(v):
            if a != 0:
                self.rows.append(v)
                self.pivots.append(j)
                return True
        return False

    @property
    def rank(self):
        return len(self.rows)


def section2_exact_algebra():
    print("== (2) exact algebra dimension and commutant, n = 2..5")
    for n in (2, 3, 4, 5):
        A, Ts, u = mats_for(n, False)
        R = n + 2
        gens = [[[Fraction(x) for x in row] for row in Ts[d]]
                for d in range(0, n + 2)]
        ident = [[Fraction(int(i == j)) for j in range(R)] for i in range(R)]
        span = ExactSpan(R * R)
        span.add([x for row in ident for x in row])
        basis_mats = [ident]
        frontier = [ident]
        while frontier:
            new_frontier = []
            for f in frontier:
                for g in gens:
                    cand = matmul(f, g)
                    if span.add([x for row in cand for x in row]):
                        basis_mats.append(cand)
                        new_frontier.append(cand)
            frontier = new_frontier
        dim = span.rank
        print("   n=%d: exact algebra dimension %d of %d %s"
              % (n, dim, R * R, "(FULL)" if dim == R * R else
                 "(PROPER SUBALGEBRA)"))
        # exact commutant: X with T X = X T for all generators.
        # Unknowns X[i][j], equations sum_k T[i][k]X[k][j] - X[i][k]T[k][j]=0.
        rowsys = ExactSpan(R * R)
        eqcount = 0
        for g in gens:
            for i in range(R):
                for j in range(R):
                    coef = [Fraction(0)] * (R * R)
                    for k in range(R):
                        coef[k * R + j] += g[i][k]
                        coef[i * R + k] -= g[k][j]
                    if rowsys.add(coef):
                        eqcount += 1
        print("        commutant dimension: %d (scalars = 1)"
              % (R * R - rowsys.rank))


def section3_arrangements():
    print("== (3) arrangement argmax/argmin patterns, r = 4 and 5, improper")
    hypothesis_ok = 0
    hypothesis_bad = []
    for n in range(2, 6):
        A, Ts, u = mats_for(n, False)
        for k in (3, 4):
            for gaps in combinations_with_replacement(range(0, n + 2), k):
                if len(set(gaps)) == 1:
                    continue
                vals = {p: count_from_word(u, Ts, list(p))
                        for p in set(permutations(gaps))}
                mx = max(vals.values())
                mn = min(vals.values())
                if mx == mn:
                    continue
                argmax = sorted(p for p, v in vals.items() if v == mx)
                argmin = sorted(p for p, v in vals.items() if v == mn)

                def unimodal(p):
                    # increases (weakly) then decreases (weakly)
                    top = p.index(max(p))
                    return (all(p[i] <= p[i + 1] for i in range(top)) and
                            all(p[i] >= p[i + 1] for i in range(top,
                                                                len(p) - 1)))

                def antiunimodal(p):
                    # decreases then increases (large values at the ends)
                    bot = p.index(min(p))
                    return (all(p[i] >= p[i + 1] for i in range(bot)) and
                            all(p[i] <= p[i + 1] for i in range(bot,
                                                                len(p) - 1)))

                ok = (any(unimodal(p) for p in argmax) and
                      any(antiunimodal(p) for p in argmin))
                if ok:
                    hypothesis_ok += 1
                else:
                    hypothesis_bad.append((n, gaps, argmax, argmin))
    print("   'max at some unimodal arrangement, min at some anti-unimodal':"
          " holds for %d multisets, fails for %d"
          % (hypothesis_ok, len(hypothesis_bad)))
    for w in hypothesis_bad[:6]:
        n, gaps, amax, amin = w
        print("     FAILS n=%d multiset %s: argmax %s argmin %s"
              % (n, gaps, amax, amin))


def section4_balancing_moves():
    print("== (4) balancing moves at fixed gap sum, r = 3, sorted pairs")
    for proper in (False, True):
        tag = "proper" if proper else "improper"
        viol = 0
        checked = 0
        for n in range(2, 8):
            A, Ts, u = mats_for(n, proper)
            hi = n + 3
            for a in range(0, hi):
                for b in range(a + 2, hi):
                    # move (a,b) -> (a+1,b-1); for proper also test both orders
                    for order in ((a, b), (b, a)) if proper else ((a, b),):
                        checked += 1
                        moved = ((order[0] + 1, order[1] - 1)
                                 if order == (a, b) else (b - 1, a + 1))
                        g0 = count_from_word(u, Ts, list(order))
                        g1 = count_from_word(u, Ts, list(moved))
                        if g1 < g0:
                            viol += 1
                            if viol <= 6:
                                print("   %s BALANCING DECREASE n=%d %s->%s: "
                                      "%d -> %d" % (tag, n, order, moved,
                                                    g0, g1))
        print("   %s: %d balancing moves checked, %d decreases" %
              (tag, checked, viol))


def section5_log_supermodularity():
    print("== (5) 2-D log-(super/sub)modularity of g(a,b), r = 3, improper")
    superm = subm = neither = 0
    for n in range(2, 7):
        A, Ts, u = mats_for(n, False)
        hi = n + 3
        g = {(a, b): count_from_word(u, Ts, [a, b])
             for a in range(hi) for b in range(hi)}
        for a in range(hi - 1):
            for b in range(hi - 1):
                lhs = g[(a, b)] * g[(a + 1, b + 1)]
                rhs = g[(a + 1, b)] * g[(a, b + 1)]
                if lhs > rhs:
                    superm += 1
                elif lhs < rhs:
                    subm += 1
                else:
                    neither += 1
    print("   over n=2..6, all (a,b) squares: log-supermodular at %d, "
          "log-submodular at %d, equal at %d" % (superm, subm, neither))


def section6_perron_logconcavity():
    print("== (6) log-concavity of lambda(delta), n = 2..8 (floats)")
    for proper in (False, True):
        tag = "proper" if proper else "improper"
        bad = 0
        for n in range(2, 9):
            A, Ts, u = mats_for(n, proper)
            lam = []
            for d in range(0, n + 3):
                M = np.array(Ts[d], dtype=float)
                lam.append(max(abs(np.linalg.eigvals(M))))
            for d in range(1, len(lam) - 1):
                if lam[d] ** 2 < lam[d - 1] * lam[d + 1] - 1e-9:
                    bad += 1
                    print("   %s n=%d NOT log-concave at delta=%d: %s"
                          % (tag, n, d, lam[d - 1:d + 2]))
            if n <= 4:
                print("   %s n=%d lambda: %s"
                      % (tag, n, [round(float(x), 4) for x in lam]))
        print("   %s: log-concavity violations: %d" % (tag, bad))


if __name__ == "__main__":
    print("predicted sizes: brute-force sumsets 5^4 = 625 and 5^3 = 125 "
          "tuples; exact linear algebra in dimension <= 49; permutations of "
          "<= 5-element multisets, n <= 5.  All small.")
    section1_bruteforce_witnesses()
    section2_exact_algebra()
    section3_arrangements()
    section4_balancing_moves()
    section5_log_supermodularity()
    section6_perron_logconcavity()
    print("DONE.")


==> anc/verification-code/oneoff/ff_transfer_matrix_scouting.py <==
#!/usr/bin/env python3
"""ff_transfer_matrix_scouting.py

Changelog (reverse chronological):
  2026-09-05  Created.  Scouting for PLAN-linusson-ff-vector-counting.md: is
              Linusson's (1999) recursion for counting f-vectors extendable to
              ff-vectors?  Establishes, computationally, the two facts the plan
              is built on.

              (1) THE CHAINING REFORMULATION.  |FF(d)| equals the number of
                  r-tuples (s_1,...,s_r) of f-vectors satisfying, for i = 2..r,

                      top(s_{i-1})  <  indeg(s_i) + d_i - d_{i-1},

                  where indeg(s) = least j with s_j < binom(n,j) and
                  top(s) = greatest j with s_j > 0.  This is Amata-Crupi's
                  Definition 2.7 chaining condition on lex submodules, read off
                  the f-vectors.  It replaces "count the image of a sumset" by
                  "count tuples with a nearest-neighbour constraint".

              (2) THE TRANSFER-MATRIX FACTORISATION.  The constraint sees s_{i-1}
                  only through top and s_i only through indeg, so the count is a
                  product of (n+2)x(n+2) matrices built from the JOINT
                  DISTRIBUTION of (top, indeg) over f-vectors -- and the indeg
                  marginal of that distribution is exactly Linusson's E^p(p,k),
                  k = indeg - 1, matching his Table 6 on the nose.

              Both checked against direct enumeration of the sumset; no
              exceptions in any configuration tried.

Run:  python3 code/oneoff/ff_transfer_matrix_scouting.py
"""

from itertools import combinations, product
from math import comb


def all_fvectors(n):
    """f-vectors (f_0,...,f_n) of every downward-closed family on [n], including
    the void family (all zeros).  Singletons are NOT required -- this is the
    unrestricted set, matching Amata-Crupi's monomial ideals of E."""
    subs = [frozenset(c) for k in range(1, n + 1) for c in combinations(range(n), k)]
    out = set()

    def rec(i, chosen):
        if i == len(subs):
            f = [0] * (n + 1)
            f[0] = 1
            for s in chosen:
                f[len(s)] += 1
            out.add(tuple(f))
            return
        rec(i + 1, chosen)
        s = subs[i]
        if all(frozenset(t) in chosen for t in combinations(s, len(s) - 1) if t):
            rec(i + 1, chosen | {s})

    rec(0, frozenset())
    out.add(tuple([0] * (n + 1)))          # the void family, I = E
    return sorted(out)


def indeg(f, n):
    """indeg of the corresponding monomial ideal: least j with f_j < binom(n,j).
    Returns n+1 when the ideal is 0 (the full simplex)."""
    for j in range(n + 1):
        if f[j] < comb(n, j):
            return j
    return n + 1


def top(f):
    """Greatest j with f_j > 0; -1 for the void family.  m^t is contained in the
    ideal exactly when t > top(f)."""
    return max([j for j, x in enumerate(f) if x > 0], default=-1)


def sumset_count(S, ds, n):
    """|FF(d)|, by direct enumeration of all shifted sums."""
    N = n + max(ds)

    def sh(x, d):
        w = [0] * (N + 1)
        for k, y in enumerate(x):
            w[d + k] = y
        return tuple(w)

    return len({tuple(sum(c) for c in zip(*[sh(s, d) for s, d in zip(t, ds)]))
                for t in product(S, repeat=len(ds))})


def chaining_count(S, ds, n):
    """(1): count tuples satisfying the Definition 2.7 chaining condition."""
    info = {s: (indeg(s, n), top(s)) for s in S}
    total = 0
    for t in product(S, repeat=len(ds)):
        if all(info[t[i - 1]][1] < info[t[i]][0] + ds[i] - ds[i - 1]
               for i in range(1, len(ds))):
            total += 1
    return total


def joint_table(S, n):
    """A[top+1][indeg] = number of f-vectors with those two statistics."""
    A = [[0] * (n + 2) for _ in range(n + 2)]
    for s in S:
        A[top(s) + 1][indeg(s, n)] += 1
    return A


def transfer_count(A, ds, n):
    """(2): the same count as a product of transfer matrices."""
    R = n + 2

    def T(delta):
        return [[sum(A[t2][r] for r in range(n + 2) if (t - 1) < r + delta)
                 for t2 in range(R)] for t in range(R)]

    v = [sum(row) for row in A]
    for i in range(1, len(ds)):
        M = T(ds[i] - ds[i - 1])
        v = [sum(v[a] * M[a][b] for a in range(R)) for b in range(R)]
    return sum(v)


if __name__ == "__main__":
    # Linusson, Table 6, row E^p(p,k) for k = -1, 0, 1, ...:
    LINUSSON_TABLE_6 = {2: [1, 2, 1, 1], 3: [1, 4, 3, 1, 1],
                        4: [1, 9, 10, 4, 1, 1], 5: [1, 25, 43, 20, 5, 1, 1]}
    bad = 0
    for n in (2, 3, 4, 5):
        S = all_fvectors(n)
        A = joint_table(S, n)
        marg = [sum(A[t][r] for t in range(n + 2)) for r in range(n + 2)]
        ok = marg == LINUSSON_TABLE_6.get(n)
        bad += 0 if ok else 1
        print("n = %d   |F_n| = %d" % (n, len(S)))
        print("   indeg marginal        :", marg)
        print("   Linusson E^n(n,k)     :", LINUSSON_TABLE_6.get(n), " match:", ok)
        for ds in ([0, 0], [0, 1], [0, 2], [0, 0, 1], [0, 1, 2], [0, 1, 3]):
            direct = sumset_count(S, ds, n)
            chain = chaining_count(S, ds, n)
            trans = transfer_count(A, ds, n)
            agree = direct == chain == trans
            bad += 0 if agree else 1
            print("   d = %-10s direct %8d   chaining %8d   transfer %8d   %s"
                  % (ds, direct, chain, trans, "OK" if agree else "*** MISMATCH ***"))
    print("\ndisagreements:", bad)


==> anc/verification-code/oneoff/ff_transfer_spectra.py <==
#!/usr/bin/env python3
"""ff_transfer_spectra.py

Changelog (reverse chronological):
  2026-09-05  Created.  WP6 of PLAN-linusson-ff-vector-counting.md: growth of
              |FF(n; constant gap delta)| in r.
              (1) Perron roots and characteristic polynomials of the transfer
                  matrices T(delta) (improper and proper variants), n = 2..6.
              (2) delta = 0: T(0) is unipotent (proved in the note); check the
                  exact polynomial degree of r |-> |FF(n; 0^r)| by finite
                  differences (expected n+1).
              (3) The two-parameter (p, n) generalization: components with
                  f_1 <= p and dimension <= n-1.  Transfer count with
                  A^(p)[tau][rho] = E^p(tau,rho-1) - E^p(tau-1,rho-1) vs.
                  brute-force sumset enumeration over truncated families on
                  [p]; and finite differences in p to exhibit polynomiality.

Run:  cd code && python3 oneoff/ff_transfer_spectra.py
"""

import sys
import os
sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))

from itertools import product as iproduct
from linusson_ff_counting import (E, F, A_from_linusson, restrict_proper,
                                  transfer_matrix, ff_count, brute_fvectors)
import sympy


def perron_table():
    print("== (1) Perron roots of T(delta)  (improper | proper)")
    for n in range(2, 7):
        A = A_from_linusson(n)
        Ap = restrict_proper(A)
        for delta in range(1, n + 1):
            row = []
            for mat in (A, Ap):
                T = sympy.Matrix(transfer_matrix(mat, delta, n))
                # exact real roots of the charpoly; Perron root = largest.
                cp = T.charpoly()
                lam = max(cp.real_roots())
                row.append(sympy.Float(lam.evalf(15), 12))
            print("   n=%d delta=%d: %s | %s" % (n, delta, row[0], row[1]))
        # charpoly of T(1) improper, for the record, small n only
        if n <= 4:
            T = sympy.Matrix(transfer_matrix(A, 1, n))
            print("   n=%d charpoly T(1) improper: %s"
                  % (n, sympy.factor(T.charpoly().as_expr())))


def delta0_degrees():
    print("== (2) delta = 0: polynomial degree of r |-> |FF(n;0^r)|")
    for n in range(2, 8):
        for proper in (False, True):
            vals = [ff_count(n, [0] * r, proper) for r in range(1, n + 6)]
            d = 0
            seq = vals[:]
            while any(x != seq[0] for x in seq) and d < len(vals) - 1:
                seq = [b - a for a, b in zip(seq, seq[1:])]
                d += 1
            print("   n=%d proper=%s: degree %d (expected n+1 = %d)  values %s"
                  % (n, proper, d, n + 1, vals[:5]))


def A_pn(p, n):
    """A^(p)[tau+1][rho]: joint (top, indeg) count over f-vectors with
    f_1 <= p, dimension <= n-1 (top <= n), indeg w.r.t. binom(p,.)."""
    return [[E(p, tau, rho - 1) - (E(p, tau - 1, rho - 1) if tau >= 0 else 0)
             for rho in range(n + 2)]
            for tau in range(-1, n + 1)]


def ff_count_pn(p, n, ds):
    A = A_pn(p, n)
    R = n + 2
    v = [sum(row) for row in A]
    for i in range(1, len(ds)):
        T = transfer_matrix(A, ds[i] - ds[i - 1], n)
        v = [sum(v[a] * T[a][b] for a in range(R)) for b in range(R)]
    return sum(v)


def indeg_p(f, p):
    from math import comb
    for j in range(len(f)):
        if f[j] < comb(p, j):
            return j
    return len(f)


def ff_count_pn_bruteforce(p, n, ds):
    """Sumset over truncated families: f-vectors on [p] with top <= n."""
    S = [s for s in brute_fvectors(p) if all(x == 0 for x in s[n + 1:])]
    N = n + max(ds)

    def sh(x, d):
        w = [0] * (N + 1)
        for k, y in enumerate(x[:n + 1]):
            w[d + k] = y
        return tuple(w)

    return len({tuple(sum(c) for c in zip(*[sh(s, d) for s, d in zip(t, ds)]))
                for t in iproduct(S, repeat=len(ds))})


def pn_generalization():
    print("== (3) two-parameter (p, n): transfer vs brute force, and p-degrees")
    bad = 0
    for n in (1, 2, 3):
        for p in range(n, 6):
            for ds in ([0, 0], [0, 1], [0, 0, 0], [0, 1, 2]):
                a = ff_count_pn(p, n, ds)
                b = ff_count_pn_bruteforce(p, n, ds)
                ok = a == b
                bad += 0 if ok else 1
                if not ok:
                    print("   MISMATCH p=%d n=%d d=%s: %d vs %d"
                          % (p, n, ds, a, b))
    print("   brute-force comparisons: %d mismatches" % bad)
    for n in (2, 3):
        for ds in ([0, 0], [0, 1]):
            vals = [ff_count_pn(p, n, ds) for p in range(n, n + 25)]
            seq = vals[:]
            d = 0
            while any(x != seq[0] for x in seq) and d < 24:
                seq = [y - x for x, y in zip(seq, seq[1:])]
                d += 1
            print("   n=%d d=%s: |FF^(p)| = %s ... polynomial in p of degree %d"
                  % (n, ds, vals[:4], d))
    return bad


if __name__ == "__main__":
    perron_table()
    delta0_degrees()
    pn_generalization()


==> anc/verification-code/oneoff/ff_vector_collision_vs_disjointness.py <==
#!/usr/bin/env python3
"""ff_vector_collision_vs_disjointness.py

Changelog (reverse chronological):
  2026-09-05  Created.  Tests the claim in
              working-notes/multigraded-hilbert-functions.org: the "forget the
              multigrading" projection

                  pi : (Z^{n+1})^r -> Z^{N+1},   (s_1,...,s_r) |-> sum_i shift^{d_i}(s_i)

              is injective on S_n^r -- equivalently |FF(d)| = |S_n|^r -- if and
              only if the index ranges {d_i+2, ..., d_i+n} are pairwise disjoint,
              i.e. iff d_{i+1} - d_i >= n-1 for every i.  That is the same
              condition under which dim Koz(n;d) attains its maximum r(n-1), so
              the "Cartesian-product regime" of the vertex-structure work, the
              full-dimensionality condition, and the no-collision condition are
              all one condition.

              Also re-derives the two ff-vector counting sequences recorded in
              working-notes/discrete-vs-continuous-kup.md as OEIS candidates
              (r=2: 3,12,69,627 for d_2=0 and 4,22,162,1858 for d_2=1), as an
              independent check of those numbers.

Run:  python3 code/oneoff/ff_vector_collision_vs_disjointness.py
"""

from itertools import combinations, product


def f_vectors_on(n):
    """f-vectors (f_0,...,f_n) of all simplicial complexes on [n], cardinality
    convention, every singleton present.  Returns a sorted list; f_0 = 1 and
    f_1 = n throughout, so this is the set S_n."""
    subsets = [frozenset(c) for k in range(2, n + 1) for c in combinations(range(n), k)]
    base = {frozenset()} | {frozenset([i]) for i in range(n)}
    out = set()

    def rec(i, chosen):
        if i == len(subsets):
            f = [0] * (n + 1)
            for s in base | chosen:
                f[len(s)] += 1
            out.add(tuple(f))
            return
        rec(i + 1, chosen)                      # exclude subsets[i]
        s = subsets[i]
        if all(frozenset(t) in base or frozenset(t) in chosen
               for t in combinations(s, len(s) - 1)):
            rec(i + 1, chosen | {s})            # include it, if downward closure allows

    rec(0, frozenset())
    return sorted(out)


def shift(v, d, N):
    w = [0] * (N + 1)
    for k, x in enumerate(v):
        w[d + k] = x
    return w


def ff_set(S, ds, n):
    N = n + max(ds)
    return {tuple(sum(c) for c in zip(*[shift(s, d, N) for s, d in zip(t, ds)]))
            for t in product(S, repeat=len(ds))}


def ranges_disjoint(ds, n):
    rs = [set(range(d + 2, d + n + 1)) for d in ds]
    return all(not (rs[i] & rs[j]) for i in range(len(rs)) for j in range(i + 1, len(rs)))


if __name__ == "__main__":
    print(" n   d              |S_n|   |S_n|^r   |FF(d)|   no collision?   ranges disjoint?")
    bad = 0
    for n in range(2, 6):
        S = f_vectors_on(n)
        for ds in ([0, 0], [0, 1], [0, 2], [0, n - 2], [0, n - 1], [0, n],
                   [0, 0, 0], [0, 1, 2], [0, n - 1, 2 * (n - 1)]):
            if any(d < 0 for d in ds):
                continue
            FF, r = ff_set(S, ds, n), len(ds)
            nocoll, disj = len(FF) == len(S) ** r, ranges_disjoint(ds, n)
            if nocoll != disj:
                bad += 1
            print(" %d   %-14s %5d   %7d   %7d   %-14s   %s%s"
                  % (n, ds, len(S), len(S) ** r, len(FF), nocoll, disj,
                     "   <-- MISMATCH" if nocoll != disj else ""))
    print("\ndisagreements:", bad)

    print("\n-- the two counting sequences, r = 2 --")
    for d2 in (0, 1):
        print("  d_2 = %d:" % d2,
              [len(ff_set(f_vectors_on(n), [0, d2], n)) for n in range(2, 6)])
    print("  |S_n|, n = 1..5:", [len(f_vectors_on(n)) for n in range(1, 6)])


==> anc/verification-code/oneoff/ffp_asymptotics_in_p_check.py <==
#!/usr/bin/env python3
"""ffp_asymptotics_in_p_check.py

Changelog (reverse chronological):
  2026-09-16  Created (attack on open problem 1 of article 2's Section 9.2,
              rem-not-attempted): transport Linusson's Theorem 5.3 (degree)
              and Proposition 5.4 (leading coefficient) through the transfer-
              matrix product of thm-poly-p, to get the degree and leading
              coefficient of |FF^(p)(n; d)| as a polynomial in p.

              Verifies, by exact rational interpolation in p:
                (0) sanity: the p-generalised matrix count against brute-force
                    truncated sumsets (n <= 3, p <= 5, r <= 3);
                (1) Linusson's Prop 5.4 formula (13) [transcribed from the PDF
                    page image, p. 19] against interpolated E^p(m,k),
                    m <= 6, 0 <= k <= m;
                (2) the entrywise claim: deg_p A^(p)[tau][rho]
                    = C(tau+1,2) - C(rho,2), lc = lc E^p(tau,rho-1),
                    for n <= 5 and all supported (tau,rho), rho >= 1;
                (3) the degree formula
                    deg_p |FF^(p)(n;d)| = r*C(n+1,2)
                                          - sum_i C(max(1, n-delta_i+1), 2);
                (4) the leading-coefficient formula: for all gaps >= 1,
                    lc = L(n,0) * prod_i L(n, max(0, n-delta_i)),
                    L = Linusson's (13); in general, sum over degree-
                    maximising paths of products of entrywise lcs (brute path
                    enumeration over {-1..n}^r using ONLY the closed-form
                    entry data, i.e. the claimed theory, never the computed
                    polynomials).

Run:  python3 code/oneoff/ffp_asymptotics_in_p_check.py
Output: runs/ffp-asymptotics-in-p-check.txt (via tee in the driver command).
"""

import sys
from fractions import Fraction
from itertools import product as iproduct
from math import comb, factorial
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parents[1]))
from linusson_ff_counting import E, F, brute_fvectors  # noqa: E402


def C2(x):
    return comb(x, 2)


# ---------------------------------------------------------------------------
# The p-generalised transfer objects (eq. (Ap) of thm-poly-p).
# Rows tau = -1..n  -> index t = tau+1 in 0..n+1.
# Cols rho = 0..n+1 -> index r = rho  in 0..n+1.
# ---------------------------------------------------------------------------

def A_p(n, p):
    def Esafe(m, k):
        return 0 if m < -1 else E(p, m, k)
    return [[Esafe(tau, rho - 1) - Esafe(tau - 1, rho - 1)
             for rho in range(0, n + 2)]
            for tau in range(-1, n + 1)]


def u_p(n, p, A=None):
    A = A or A_p(n, p)
    return [sum(row) for row in A]


def T_p(n, p, delta, A=None):
    A = A or A_p(n, p)
    # T(delta)[tau][tau'] = sum_{rho > tau - delta} A[tau'][rho]
    out = []
    for tau in range(-1, n + 1):
        row = []
        for taup in range(-1, n + 1):
            lo = max(0, tau - delta + 1)
            row.append(sum(A[taup + 1][rho] for rho in range(lo, n + 2)))
        out.append(row)
    return out


def count_p(n, ds, p):
    """|FF^(p)(n; d)| via thm-poly-p's product, ds sorted."""
    deltas = [ds[i] - ds[i - 1] for i in range(1, len(ds))]
    A = A_p(n, p)
    v = u_p(n, p, A)
    for d in deltas:
        T = T_p(n, p, d, A)
        v = [sum(v[i] * T[i][j] for i in range(n + 2)) for j in range(n + 2)]
    return sum(v)


# ---------------------------------------------------------------------------
# Exact interpolation: values at consecutive integers p0..p0+m ->
# Newton forward differences; polynomial iff differences vanish eventually.
# Returns (degree, leading_coefficient) and checks extra points.
# ---------------------------------------------------------------------------

def interp_deg_lc(vals):
    """vals at consecutive integer arguments.  Degree d and lc = (d-th
    forward difference)/d!, provided all later differences vanish."""
    diffs = list(vals)
    table = [diffs]
    while len(diffs) > 1:
        diffs = [diffs[i + 1] - diffs[i] for i in range(len(diffs) - 1)]
        table.append(diffs)
    deg = None
    for d in range(len(table) - 1, -1, -1):
        if any(x != 0 for x in table[d]):
            deg = d
            break
    if deg is None:
        return (-1, 0)  # zero polynomial
    # constancy of the deg-th differences over the whole window is the
    # check that the data really is a polynomial of this degree:
    row = table[deg]
    assert all(x == row[0] for x in row), "not polynomial in tested window"
    return (deg, Fraction(row[0], factorial(deg)))


# ---------------------------------------------------------------------------
# Linusson's Proposition 5.4, formula (13), transcribed from the page image:
#   lc E^p(m,k) = prod_{i=k}^{m-2} C( C(m+1,2)-C(i+1,2)-1, i )
#                 / ( C(m+1,2)-C(k+1,2) )!
# empty product = 1 when k >= m-1; lc F^p(m) = L(m,0).
# ---------------------------------------------------------------------------

def L(m, k):
    num = 1
    for i in range(k, m - 1):
        num *= comb(C2(m + 1) - C2(i + 1) - 1, i)
    return Fraction(num, factorial(C2(m + 1) - C2(k + 1)))


# ---------------------------------------------------------------------------
# Closed-form entrywise data (the claims to be verified / then used):
#   deg A^(p)[tau][rho] = C2(tau+1) - C2(rho), lc = L(tau, rho-1),
#     for tau >= 0, 1 <= rho <= tau+1;  A[.][0] = e_{-1};  A[-1][.] = e_0.
# Entry data for u and T(delta) follow by summation (dominant term:
# smallest admissible rho).
# ---------------------------------------------------------------------------

NEG = None  # marker for the zero polynomial


def entry_A(tau, rho):
    """(deg, lc) of A^(p)[tau][rho], or NEG."""
    if tau == -1:
        return (0, Fraction(1)) if rho == 0 else NEG
    if rho == 0:
        return NEG
    if rho > tau + 1:
        return NEG
    return (C2(tau + 1) - C2(rho), L(tau, rho - 1))


def entry_u(tau):
    if tau == -1:
        return (0, Fraction(1))
    return (C2(tau + 1), L(tau, 0))     # dominant rho = 1 (rho=0 col is 0)


def entry_T(delta, tau, taup):
    """(deg, lc) of T^(p)(delta)[tau][taup], or NEG."""
    if taup == -1:
        return (0, Fraction(1)) if tau <= delta - 1 else NEG
    rstar = max(1, tau - delta + 1)
    if rstar > taup + 1:
        return NEG
    return (C2(taup + 1) - C2(rstar), L(taup, rstar - 1))


def predicted_paths(n, deltas):
    """(deg, lc) of the whole product, from closed-form entry data only:
    brute enumeration of all paths in {-1..n}^r, max-plus with lc-summing."""
    r = len(deltas) + 1
    best_deg, best_lc = None, Fraction(0)
    for path in iproduct(range(-1, n + 1), repeat=r):
        e = entry_u(path[0])
        if e is NEG:
            continue
        deg, lc = e
        dead = False
        for i, d in enumerate(deltas):
            e = entry_T(d, path[i], path[i + 1])
            if e is NEG:
                dead = True
                break
            deg += e[0]
            lc *= e[1]
        if dead:
            continue
        if best_deg is None or deg > best_deg:
            best_deg, best_lc = deg, lc
        elif deg == best_deg:
            best_lc += lc
    return best_deg, best_lc


def predicted_closed(n, deltas):
    """Degree formula (all gaps); lc product formula (positive gaps only)."""
    r = len(deltas) + 1
    deg = r * C2(n + 1) - sum(C2(max(1, n - d + 1)) for d in deltas)
    if all(d >= 1 for d in deltas):
        lc = L(n, 0)
        for d in deltas:
            lc *= L(n, max(0, n - d))
    else:
        lc = None
    return deg, lc


# ---------------------------------------------------------------------------
# (0) brute-force truncated sumsets at general p (independent path)
# ---------------------------------------------------------------------------

def brute_count(n, p, ds):
    fvs = [f for f in brute_fvectors(p) if all(x == 0 for x in f[n + 1:])]
    L_ = len(ds)
    hi = ds[-1] + p + 1
    sums = set()
    for tup in iproduct(fvs, repeat=L_):
        v = [0] * hi
        for f, d in zip(tup, ds):
            for j, x in enumerate(f):
                if x:
                    v[j + d] += x
        sums.add(tuple(v))
    return len(sums)


def main():
    fails = 0

    print("== (0) matrix count vs brute-force truncated sumset ==")
    for n, p, ds in [(2, 3, (0, 0)), (2, 4, (0, 1)), (2, 5, (0, 2)),
                     (3, 4, (0, 0)), (3, 5, (0, 1)), (3, 5, (0, 3)),
                     (2, 4, (0, 0, 1)), (3, 4, (0, 1, 1)),
                     (2, 5, (0, 2, 3)), (1, 5, (0, 0))]:
        mc, bc = count_p(n, ds, p), brute_count(n, p, ds)
        ok = mc == bc
        fails += not ok
        print("  n=%d p=%d d=%s : matrix %d brute %d %s"
              % (n, p, str(ds), mc, bc, "OK" if ok else "FAIL"))

    print("== (1) Linusson Prop 5.4 formula (13) vs interpolated E^p(m,k) ==")
    for m in range(0, 7):
        for k in range(0, m + 1):
            dpred = C2(m + 1) - C2(k + 1)
            vals = [E(p, m, k) for p in range(m, m + dpred + 6)]
            deg, lc = interp_deg_lc(vals)
            ok = (deg == dpred and lc == L(m, k))
            fails += not ok
            if not ok:
                print("  FAIL E^p(%d,%d): deg %s pred %d lc %s pred %s"
                      % (m, k, deg, dpred, lc, L(m, k)))
    print("  all (m,k), m<=6: degree C(m+1,2)-C(k+1,2) and lc (13) confirmed"
          if fails == 0 else "  (failures above)")

    print("== (2) entrywise deg/lc of A^(p), n<=5 ==")
    bad2 = 0
    for n in range(1, 6):
        for tau in range(-1, n + 1):
            for rho in range(0, n + 2):
                pred = entry_A(tau, rho)
                dmax = 0 if pred is NEG else pred[0]
                vals = [A_p(n, p)[tau + 1][rho]
                        for p in range(n, n + dmax + 6)]
                deg, lc = interp_deg_lc(vals)
                if pred is NEG:
                    ok = (deg == -1)
                else:
                    ok = (deg, lc) == pred
                bad2 += not ok
                if not ok:
                    print("  FAIL A^(p)[%d][%d] at n=%d: got (%s,%s), "
                          "pred %s" % (tau, rho, n, deg, lc, str(pred)))
    fails += bad2
    print("  all entries, n=1..5: confirmed" if bad2 == 0
          else "  %d mismatches" % bad2)

    print("== (3)+(4) degree and lc of |FF^(p)(n;d)| ==")
    configs = []
    for n in range(1, 6):
        for d in range(0, n + 3):
            configs.append((n, (d,)))
    for n in range(1, 5):
        for d2 in range(0, n + 2):
            for d3 in range(0, n + 2):
                configs.append((n, (d2, d3)))
    for n in (2, 3):
        for gaps in [(0, 0, 0), (1, 0, 2), (0, n, 0), (2, 1, 0),
                     (1, 1, 1), (n + 1, 0, 1), (n, n, n)]:
            configs.append((n, gaps))
    configs.append((5, (2, 4)))
    configs.append((5, (0, 3)))

    bad3 = 0
    for n, gaps in configs:
        ds = [0]
        for g in gaps:
            ds.append(ds[-1] + g)
        r = len(ds)
        dbound = r * C2(n + 1)
        vals = [count_p(n, tuple(ds), p) for p in range(n, n + dbound + 6)]
        deg, lc = interp_deg_lc(vals)
        pdeg_c, plc_c = predicted_closed(n, gaps)
        pdeg_p, plc_p = predicted_paths(n, gaps)
        ok = (deg == pdeg_c == pdeg_p and lc == plc_p
              and (plc_c is None or lc == plc_c))
        bad3 += not ok
        tag = "OK " if ok else "FAIL"
        print("  %s n=%d gaps=%-10s deg=%3d (closed %3d, paths %3d)  "
              "lc=%s%s"
              % (tag, n, str(gaps), deg, pdeg_c, pdeg_p, lc,
                 "" if plc_c is None else " = closed-form product"))
    fails += bad3

    print()
    print("TOTAL FAILURES: %d" % fails)
    return fails


if __name__ == "__main__":
    sys.exit(1 if main() else 0)


==> anc/verification-code/oneoff/ffp_proper_asymptotics_in_p_check.py <==
#!/usr/bin/env python3
"""ffp_proper_asymptotics_in_p_check.py

Changelog (reverse chronological):
  2026-09-16  Created (the proper-variant gap left open by
              working-notes/ffp-asymptotics-proof.org, "What this does not
              settle"): do the entrywise degree bookkeeping on the
              deleted-column block of the proper transfer matrices, i.e.
              transport Linusson's Theorem 5.3 / Proposition 5.4 through
              u' T'(delta_2) ... T'(delta_r) 1 with A' = A^(p) with columns
              rho = 0, 1 zeroed (thm-proper's deletion, at general p).

              Verifies, by exact rational interpolation in p:
                (0) sanity: the proper p-generalised matrix count against
                    brute-force truncated PROPER sumsets (components with
                    f_0 = 1, f_1 = p), n <= 3, p <= 5, r <= 3;
                (1) structure: rows tau = -1, 0 of A'^(p) vanish, hence
                    u'[-1] = u'[0] = 0 and columns tau' = -1, 0 of T'(delta)
                    vanish -- the count lives on the block tau in {1..n}
                    (the delta0-exact-degrees precedent, now at general p);
                (2) the entrywise claims on the block: for tau >= 1,
                      deg u'^(p)[tau] = C(tau+1,2) - 1,   lc = L(tau,1);
                    and with rstar' = max(2, tau - delta + 1),
                      T'^(p)(delta)[tau][tau'] = 0 iff rstar' > tau'+1, else
                      deg = C(tau'+1,2) - C(rstar',2), lc = L(tau', rstar'-1);
                (3) the degree formula (kappa'_i = max(1, n - delta_i)):
                    deg_p |FF^(p)_pr(n;d)| = r*C(n+1,2) - 1
                                             - sum_i C(kappa'_i + 1, 2);
                (4) the leading coefficient: for all gaps >= 1,
                    lc = L(n,1) * prod_i L(n, kappa'_i)  (unique all-n path);
                    in general the sum over degree-maximising paths in
                    {1..n}^r of products of entrywise lcs, computed from the
                    closed-form entry data ONLY, never from the polynomials;
                (5) the p-analogue of prop-proper-threshold:
                    |FF^(p)_pr| = |S_n^(p)|^r iff every gap >= n-1, with
                    |S_n^(p)| = sum_{k=1}^n E^p(n,k).

Run:  python3 code/oneoff/ffp_proper_asymptotics_in_p_check.py
Output: runs/ffp-proper-asymptotics-in-p-check.txt (via tee in the driver).
"""

import sys
from fractions import Fraction
from itertools import product as iproduct
from math import comb, factorial
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parents[1]))
from linusson_ff_counting import E, brute_fvectors  # noqa: E402


def C2(x):
    return comb(x, 2)


# ---------------------------------------------------------------------------
# The proper p-generalised transfer objects: A'^(p) = A^(p) with columns
# rho = 0, 1 zeroed (thm-proper's deletion applied to eq. (Ap)).
# Rows tau = -1..n -> index tau+1; cols rho = 0..n+1 -> index rho.
# ---------------------------------------------------------------------------

def A_p(n, p):
    def Esafe(m, k):
        return 0 if m < -1 else E(p, m, k)
    return [[Esafe(tau, rho - 1) - Esafe(tau - 1, rho - 1)
             for rho in range(0, n + 2)]
            for tau in range(-1, n + 1)]


def A_p_proper(n, p):
    return [[0 if rho <= 1 else v for rho, v in enumerate(row)]
            for row in A_p(n, p)]


def u_p_proper(n, p, Ap=None):
    Ap = Ap or A_p_proper(n, p)
    return [sum(row) for row in Ap]


def T_p_proper(n, p, delta, Ap=None):
    Ap = Ap or A_p_proper(n, p)
    out = []
    for tau in range(-1, n + 1):
        row = []
        for taup in range(-1, n + 1):
            lo = max(0, tau - delta + 1)
            row.append(sum(Ap[taup + 1][rho] for rho in range(lo, n + 2)))
        out.append(row)
    return out


def count_p_proper(n, ds, p):
    """|FF^(p)_pr(n; d)| via the proper transfer product, ds sorted."""
    deltas = [ds[i] - ds[i - 1] for i in range(1, len(ds))]
    Ap = A_p_proper(n, p)
    v = u_p_proper(n, p, Ap)
    for d in deltas:
        T = T_p_proper(n, p, d, Ap)
        v = [sum(v[i] * T[i][j] for i in range(n + 2)) for j in range(n + 2)]
    return sum(v)


def S_p(n, p):
    """|S_n^(p)| = #{f-vectors on p vertices, top <= n, indeg >= 2}."""
    return sum(E(p, n, k) for k in range(1, n + 1))


# ---------------------------------------------------------------------------
# Exact interpolation (same as the improper battery): Newton forward
# differences with the window-constancy of the top difference asserted.
# ---------------------------------------------------------------------------

def interp_deg_lc(vals):
    diffs = list(vals)
    table = [diffs]
    while len(diffs) > 1:
        diffs = [diffs[i + 1] - diffs[i] for i in range(len(diffs) - 1)]
        table.append(diffs)
    deg = None
    for d in range(len(table) - 1, -1, -1):
        if any(x != 0 for x in table[d]):
            deg = d
            break
    if deg is None:
        return (-1, 0)
    row = table[deg]
    assert all(x == row[0] for x in row), "not polynomial in tested window"
    return (deg, Fraction(row[0], factorial(deg)))


# ---------------------------------------------------------------------------
# Linusson's Proposition 5.4, formula (13) (page-image transcription,
# verified against interpolated E^p(m,k) in the improper battery).
# ---------------------------------------------------------------------------

def L(m, k):
    num = 1
    for i in range(k, m - 1):
        num *= comb(C2(m + 1) - C2(i + 1) - 1, i)
    return Fraction(num, factorial(C2(m + 1) - C2(k + 1)))


# ---------------------------------------------------------------------------
# Closed-form entrywise data on the block tau in {1..n} (the claims):
#   u'[tau]: dominant rho = 2 -> deg C2(tau+1) - 1, lc L(tau,1);
#   T'(delta)[tau][tau']: rstar' = max(2, tau-delta+1), zero iff
#     rstar' > tau'+1, else deg C2(tau'+1) - C2(rstar'), lc L(tau', rstar'-1).
# ---------------------------------------------------------------------------

NEG = None


def entry_u_pr(tau):
    if tau < 1:
        return NEG
    return (C2(tau + 1) - 1, L(tau, 1))


def entry_T_pr(delta, tau, taup):
    if taup < 1:
        return NEG
    rstar = max(2, tau - delta + 1)
    if rstar > taup + 1:
        return NEG
    return (C2(taup + 1) - C2(rstar), L(taup, rstar - 1))


def predicted_paths(n, deltas):
    """(deg, lc) of the proper product from closed-form entry data only:
    brute enumeration of paths in {1..n}^r, max-plus with lc-summing."""
    r = len(deltas) + 1
    best_deg, best_lc = None, Fraction(0)
    for path in iproduct(range(1, n + 1), repeat=r):
        e = entry_u_pr(path[0])
        if e is NEG:
            continue
        deg, lc = e
        dead = False
        for i, d in enumerate(deltas):
            e = entry_T_pr(d, path[i], path[i + 1])
            if e is NEG:
                dead = True
                break
            deg += e[0]
            lc *= e[1]
        if dead:
            continue
        if best_deg is None or deg > best_deg:
            best_deg, best_lc = deg, lc
        elif deg == best_deg:
            best_lc += lc
    return best_deg, best_lc


def predicted_closed(n, deltas):
    """Degree formula (all gaps); lc product formula (positive gaps only)."""
    r = len(deltas) + 1
    deg = r * C2(n + 1) - 1 - sum(C2(max(1, n - d) + 1) for d in deltas)
    if all(d >= 1 for d in deltas):
        lc = L(n, 1)
        for d in deltas:
            lc *= L(n, max(1, n - d))
    else:
        lc = None
    return deg, lc


# ---------------------------------------------------------------------------
# (0) brute-force truncated PROPER sumsets at general p (independent path)
# ---------------------------------------------------------------------------

def brute_count_proper(n, p, ds):
    fvs = [f for f in brute_fvectors(p)
           if all(x == 0 for x in f[n + 1:]) and f[0] == 1 and f[1] == p]
    hi = ds[-1] + p + 1
    sums = set()
    for tup in iproduct(fvs, repeat=len(ds)):
        v = [0] * hi
        for f, d in zip(tup, ds):
            for j, x in enumerate(f):
                if x:
                    v[j + d] += x
        sums.add(tuple(v))
    return len(sums)


def main():
    fails = 0

    print("== (0) proper matrix count vs brute-force truncated proper "
          "sumset ==")
    for n, p, ds in [(2, 3, (0, 0)), (2, 4, (0, 1)), (2, 5, (0, 2)),
                     (3, 4, (0, 0)), (3, 5, (0, 1)), (3, 5, (0, 3)),
                     (2, 4, (0, 0, 1)), (3, 4, (0, 1, 1)),
                     (2, 5, (0, 2, 3)), (1, 5, (0, 0))]:
        mc, bc = count_p_proper(n, ds, p), brute_count_proper(n, p, ds)
        ok = mc == bc
        fails += not ok
        print("  n=%d p=%d d=%s : matrix %d brute %d %s"
              % (n, p, str(ds), mc, bc, "OK" if ok else "FAIL"))

    print("== (1) structure: dead rows of A'^(p), dead columns of T', "
          "u'[-1]=u'[0]=0 ==")
    bad1 = 0
    for n in range(1, 6):
        for p in range(n, n + 8):
            Ap = A_p_proper(n, p)
            if any(Ap[0]) or any(Ap[1]):
                bad1 += 1
                print("  FAIL nonzero row tau=-1/0 at n=%d p=%d" % (n, p))
            u = u_p_proper(n, p, Ap)
            if u[0] != 0 or u[1] != 0:
                bad1 += 1
                print("  FAIL u'[-1] or u'[0] nonzero at n=%d p=%d" % (n, p))
            for delta in range(0, n + 3):
                T = T_p_proper(n, p, delta, Ap)
                if any(T[t][0] for t in range(n + 2)) or \
                        any(T[t][1] for t in range(n + 2)):
                    bad1 += 1
                    print("  FAIL nonzero column tau'=-1/0, n=%d p=%d "
                          "delta=%d" % (n, p, delta))
    fails += bad1
    print("  n=1..5, p=n..n+7, delta=0..n+2: confirmed" if bad1 == 0
          else "  %d failures" % bad1)

    print("== (2) entrywise deg/lc of u'^(p) and T'^(p)(delta) on the "
          "block, n<=5 ==")
    bad2 = 0
    for n in range(1, 6):
        for tau in range(1, n + 1):
            pred = entry_u_pr(tau)
            vals = [u_p_proper(n, p)[tau + 1]
                    for p in range(n, n + pred[0] + 6)]
            got = interp_deg_lc(vals)
            if got != pred:
                bad2 += 1
                print("  FAIL u'[%d] at n=%d: got %s pred %s"
                      % (tau, n, got, pred))
        for delta in range(0, n + 3):
            for tau in range(1, n + 1):
                for taup in range(1, n + 1):
                    pred = entry_T_pr(delta, tau, taup)
                    dmax = 0 if pred is NEG else pred[0]
                    vals = [T_p_proper(n, p, delta)[tau + 1][taup + 1]
                            for p in range(n, n + dmax + 6)]
                    got = interp_deg_lc(vals)
                    ok = (got[0] == -1) if pred is NEG else (got == pred)
                    bad2 += not ok
                    if not ok:
                        print("  FAIL T'(%d)[%d][%d] at n=%d: got %s pred %s"
                              % (delta, tau, taup, n, got, str(pred)))
    fails += bad2
    print("  all block entries, n=1..5, delta=0..n+2: confirmed" if bad2 == 0
          else "  %d mismatches" % bad2)

    print("== (3)+(4) degree and lc of |FF^(p)_pr(n;d)| ==")
    configs = []
    for n in range(1, 6):
        for d in range(0, n + 3):
            configs.append((n, (d,)))
    for n in range(1, 5):
        for d2 in range(0, n + 2):
            for d3 in range(0, n + 2):
                configs.append((n, (d2, d3)))
    for n in (2, 3):
        for gaps in [(0, 0, 0), (1, 0, 2), (0, n, 0), (2, 1, 0),
                     (1, 1, 1), (n + 1, 0, 1), (n, n, n)]:
            configs.append((n, gaps))
    configs.append((5, (2, 4)))
    configs.append((5, (0, 3)))

    bad3 = 0
    for n, gaps in configs:
        ds = [0]
        for g in gaps:
            ds.append(ds[-1] + g)
        r = len(ds)
        dbound = r * C2(n + 1)
        vals = [count_p_proper(n, tuple(ds), p)
                for p in range(n, n + dbound + 6)]
        deg, lc = interp_deg_lc(vals)
        pdeg_c, plc_c = predicted_closed(n, gaps)
        pdeg_p, plc_p = predicted_paths(n, gaps)
        ok = (deg == pdeg_c == pdeg_p and lc == plc_p
              and (plc_c is None or lc == plc_c))
        bad3 += not ok
        tag = "OK " if ok else "FAIL"
        print("  %s n=%d gaps=%-10s deg=%3d (closed %3d, paths %3d)  lc=%s%s"
              % (tag, n, str(gaps), deg, pdeg_c, pdeg_p, lc,
                 "" if plc_c is None else " = closed-form product"))
    fails += bad3

    print("== (5) p-analogue of prop-proper-threshold: product regime iff "
          "all gaps >= n-1 ==")
    bad5 = 0
    for n in range(2, 5):
        for r in (2, 3):
            for delta in range(max(0, n - 3), n + 1):
                ds = tuple(i * delta for i in range(r))
                vac = delta >= n - 1
                for p in range(n, n + 6):
                    eq = count_p_proper(n, ds, p) == S_p(n, p) ** r
                    if eq != vac:
                        bad5 += 1
                        print("  FAIL n=%d r=%d delta=%d p=%d: product "
                              "regime %s, expected %s"
                              % (n, r, delta, p, eq, vac))
    fails += bad5
    print("  n=2..4, r=2..3, delta=n-3..n, p=n..n+5: confirmed" if bad5 == 0
          else "  %d failures" % bad5)

    print()
    print("TOTAL FAILURES: %d" % fails)
    return fails


if __name__ == "__main__":
    sys.exit(1 if main() else 0)


==> anc/verification-code/oneoff/fig_summands_and_sum_n3.sage <==
#!/usr/bin/env sage
# fig_summands_and_sum_n3.sage
#
# Changelog (newest first):
#
# 2026-09-07  Written to join the manuscript's Figures 1 and 2 into one, at Jan's request, so the
#             figure reads "summand + summand = sum" rather than leaving the reader to pair up two
#             separate figures. Supersedes the ad-hoc commands that produced
#             img/minkowski-{all-ones-111,kozlov-like-121}.png and img/summands-n3.png -- those were
#             generated interactively and never saved, contrary to the project's own convention
#             that figure code lives in code/. This script regenerates ALL SIX panels from one
#             place, which is also the only way to guarantee they share a viewpoint and a scale;
#             a "+ ... = " figure whose panels are drawn at different scales would be misleading.
#
#             Two deliberate choices:
#             (1) Rendering is matplotlib, not Sage's .show(). Sage's 3D output was the source of an
#                 earlier error in this project (a "Schlegel projection" that was really a shadow),
#                 and here the viewpoint and the axis limits must be pinned exactly, which
#                 matplotlib lets us state outright.
#             (2) The bounding box is shared per ROW (per leg vector), not globally: a=(1,2,1)
#                 spans x2 in [0,3] where a=(1,1,1) spans [0,2], and forcing one global box would
#                 shrink the all-ones row for no gain. Within a row -- which is where the
#                 "+ = " reading happens -- the scale is identical across all three panels.

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d.art3d import Poly3DCollection
import sys, os

sys.path.insert(0, "../")
load("../right_angle_simplex.py")

N_ = 3
D_ = 1
ELEV, AZIM = 22, -58
OUTDIR = "../../img"

CASES = [
    ("ones", [1, 1, 1], r"$\vec a=(1,1,1)$"),
    ("logconc", [1, 2, 1], r"$\vec a=(1,2,1)$"),
]

def drop_x1(P):
    """Project away the constant coordinate x_1; returns a polytope in R^3."""
    return Polyhedron(vertices=[list(v)[1:4] for v in P.vertices_list()])

def panels(a):
    n, d = len(a), D_
    N = n + d
    S1 = pad_polytope(right_angle_simplex(a), N)
    S2 = pad_polytope(shift_polytope(right_angle_simplex(a), d), N)
    R = right_angle_minkowski_sum(a, [0, d])
    return [drop_x1(S1), drop_x1(S2), drop_x1(R)]

def render(P, path, box, color):
    fig = plt.figure(figsize=(3.2, 3.0))
    ax = fig.add_subplot(111, projection="3d")
    verts = [[float(c) for c in v] for v in P.vertices_list()]

    # 2-faces: for the 3-dimensional sum these are its facets; for a 2-dimensional
    # summand triangle there is exactly one, the triangle itself.
    faces = []
    for f in P.faces(2):
        fv = [[float(c) for c in v] for v in f.vertices()]
        if len(fv) >= 3:
            faces.append(order_cycle(fv))
    if not faces and len(verts) == 3:
        faces = [verts]

    pc = Poly3DCollection(faces, alpha=0.32, facecolor=color,
                          edgecolor="0.15", linewidths=1.3)
    ax.add_collection3d(pc)
    xs, ys, zs = zip(*verts)
    ax.scatter(xs, ys, zs, s=14, c="0.1", depthshade=False)

    (x0, x1), (y0, y1), (z0, z1) = box
    ax.set_xlim(x0, x1); ax.set_ylim(y0, y1); ax.set_zlim(z0, z1)
    ax.set_box_aspect((x1 - x0, y1 - y0, z1 - z0))
    ax.view_init(elev=ELEV, azim=AZIM)
    ax.set_xlabel("$x_2$", labelpad=-6); ax.set_ylabel("$x_3$", labelpad=-6)
    # z sits on the right-hand edge; a negative labelpad here pushed "$x_4$" clean off the canvas.
    # Matplotlib places the z-label off-canvas here at every labelpad tried, positive or
    # negative, so it is positioned explicitly in axes fractions instead.
    ax.set_zlabel("")
    ax.text2D(0.90, 0.80, "$x_4$", transform=ax.transAxes, fontsize=10)
    ax.tick_params(labelsize=6, pad=-3)
    ax.set_xticks(range(int(x0), int(x1) + 1))
    ax.set_yticks(range(int(y0), int(y1) + 1))
    ax.set_zticks(range(int(z0), int(z1) + 1))
    fig.subplots_adjust(left=0.04, right=0.88, top=0.99, bottom=0.01)
    fig.savefig(path, dpi=220, transparent=True)
    plt.close(fig)

def order_cycle(fv):
    """Order a planar face's vertices into a boundary cycle (matplotlib fills in given order)."""
    import numpy as np
    P = np.array(fv, dtype=float)
    c = P.mean(axis=0)
    Q = P - c
    u, s, vt = np.linalg.svd(Q)
    e1, e2 = vt[0], vt[1]
    ang = np.arctan2(Q @ e2, Q @ e1)
    return [fv[i] for i in np.argsort(ang)]

os.makedirs(OUTDIR, exist_ok=True)
for key, a, _lab in CASES:
    ps = panels(a)
    R = ps[2]
    # The box must cover ALL THREE panels, not just the sum: the unshifted summand sits at
    # x_2 in [0,1] while the sum spans [1,2], so a box taken from the sum alone would render
    # the first summand clipped and outside its own frame.
    vs = [[float(c) for c in v] for p in ps for v in p.vertices_list()]
    box = tuple((min(v[i] for v in vs), max(v[i] for v in vs)) for i in range(3))
    print(f"{key}: a={a}  box={box}  dims={[p.dim() for p in ps]}  "
          f"verts={[p.n_vertices() for p in ps]}  facets_of_sum={R.n_facets()}")
    for tag, P, col in zip(("s1", "s2", "sum"), ps,
                           ("#4878a8", "#a85c48", "#6b8f5a")):
        render(P, f"{OUTDIR}/msum-n3-{key}-{tag}.png", box, col)
        print(f"    wrote {OUTDIR}/msum-n3-{key}-{tag}.png")
print("done")


==> anc/verification-code/oneoff/generic_forms_in_the_kozlov_simplex.sage <==
# generic_forms_in_the_kozlov_simplex.sage
#
# Changelog (reverse chronological):
#   2026-09-06  Created. Locates the generic-form Hilbert functions of
#               Snellman--Moreno-Socias inside the Kozlov simplex.
#
# Prompted by Jan's remark that in arXiv:math/0007089 (Homology, Homotopy and
# Applications 4(2), 2002, 409-426) the Hilbert series of E/(f), f a generic form
# of odd degree d, was understood by multiplying by 1 + t^d.  That factor has an
# exact-sequence behind it: f odd forces f^2 = 0, so (E, .f) is a complex, and
# genericity makes it as exact as possible, whence
#     HS(E/(f)) * (1 + t^d) = (1+t)^n
# up to the truncation at the first non-positive coefficient.
#
# General fact this script exhibits, valid for ANY point of Koz(n), not just the
# generic ones: the barycentric coordinates with respect to the Kozlov vertices
# v_1,...,v_n are the successive differences of the LYM ratios,
#     lambda_j = mu_j - mu_{j+1},     mu_j = h_j / C(n,j).
# So lying in Koz(n) is equivalent to mu being weakly decreasing from mu_1 = 1 --
# which is exactly local LYM.  This is the geometric content of Lemma lem-mu.
#
# Findings: the generic points are BOUNDARY points, on the face spanned by those
# v_j where mu strictly drops; the face dimension grows roughly with n/d.  For
# d = n with n odd the generic point is exactly the VERTEX v_{n-1}.
# Cross-check: n = 7, d = 3 reproduces (7,21,34,28,0,0,0), the value verified in
# Macaulay2 over Z/31991 on 2026-08-02 (see LOGBOOK-session-07).

# Where does the GENERIC-form Hilbert function sit inside the Kozlov simplex?
# Moreno-Socias-Snellman: HS(E/(f)) = ceil( (1+t)^n / (1+t^d) ), truncated at the
# first non-positive coefficient.  The (1+t^d) factor is exactly Jan's remark.
R.<t> = PowerSeriesRing(QQ, default_prec=40)
def generic_hs(n,d):
    s = ((1+t)^n / (1+t^d)).list()
    out=[]
    for c in s[:n+1]:
        if c<=0: break
        out.append(ZZ(c))
    return out                       # [c_0, c_1, ..., ] truncated

print("Barycentric coordinates of the generic point w.r.t. the Kozlov vertices v_1..v_n.")
print("Claim: lambda_j = mu_j - mu_{j+1}, mu_j = h_j / C(n,j) -- the LYM ratios of lem-mu.")
print("So the point lies in the face spanned by the v_j where mu strictly drops.\n")
print("  n  d   h = (h_1..h_n)                       mu strictly drops at    face dim")
for n in (5,6,7,8,9):
  for d in (3,5,7):
    if d>n: continue
    hs=generic_hs(n,d)
    h=[hs[j] if j<len(hs) else 0 for j in range(1,n+1)]
    mu=[QQ(h[j-1])/binomial(n,j) for j in range(1,n+1)]+[0]
    lam=[mu[j]-mu[j+1] for j in range(n)]
    supp=[j+1 for j in range(n) if lam[j]>0]
    assert sum(lam)==1 and all(l>=0 for l in lam), (n,d,lam)
    # verify it really is the barycentric combination
    c=[binomial(n,i) for i in range(1,n+1)]
    V=[vector(QQ,c[:j]+[0]*(n-j)) for j in range(1,n+1)]
    assert sum(lam[j]*V[j] for j in range(n))==vector(QQ,h)
    print("  %d  %d   %-36s %-22s %d" % (n,d,tuple(h),supp,len(supp)-1))


==> anc/verification-code/oneoff/hrep_recipe_example_r3.jl <==
# hrep_recipe_example_r3.jl  --  run with: julia hrep_recipe_example_r3.jl
#
# Changelog (reverse chronological):
#   2026-09-06  Created. OSCAR/Polymake twin of hrep_recipe_example_r3.sage.
#
# Independent backend cross-check: Sage uses cddlib/PPL, OSCAR uses Polymake.
# Both give dim 4, 16 vertices, 9 facets, and identical normals and offsets for
# n = 3, a = (3,3,1), d = (0,1,2).
#
# Julia gotchas hit while writing this, recorded so the next person does not:
#   * nrows() does not accept a SubObjectIterator -- use n_vertices / n_facets.
#   * facets(R) yields AffineHalfspace objects; to get (A,b) with A x <= b use
#     halfspace_matrix_pair(facets(R)) rather than reaching into fields.
#   * a plain `ok = ok && ...` inside a for loop at top level is a SOFT SCOPE
#     assignment and silently becomes a new local; accumulate into a const array.

using Oscar
n=3; a=[binomial(n,j) for j in 1:n]; ds=[0,1,2]; N=n+maximum(ds); r=length(ds)
V(d)=[[zeros(Int,d); a[1:k]; zeros(Int,N-d-k)] for k in 1:n]
S=[convex_hull(reduce(hcat,V(d))') for d in ds]
pts=[sum(V(ds[i])[t[i]] for i in 1:r) for t in Iterators.product(ntuple(_->1:n,r)...)]
R=convex_hull(reduce(hcat,vec(pts))')
println("OSCAR (Polymake)    a=$a  d=$ds  N=$N")
println("  dim=$(dim(R))  vertices=$(n_vertices(R))  facets=$(n_facets(R))   r*n=$(r*n)")
hsup(P,u)=maximum(sum(u[i]*Rational{BigInt}(v[i]) for i in 1:N) for v in vertices(P))
A,b = halfspace_matrix_pair(facets(R))          # A x <= b, rows of A outward normals
const RES=Bool[]
println("\n  u (outward)              h_R    h_1+h_2+h_3   additive?")
for k in 1:nrows(A)
    u=[Rational{BigInt}(A[k,i]) for i in 1:N]
    hs=[hsup(P,u) for P in S]; hR=hsup(R,u)
    add=(hR==sum(hs)); push!(RES,add)
    println("  ", lpad(string(Int.(u)),22), "  ", lpad(string(hR),5), "     ", lpad(string(sum(hs)),5), "        ", add)
end
println("\n  additivity held for every facet: $(all(RES))")


==> anc/verification-code/oneoff/hrep_recipe_example_r3.sage <==
# hrep_recipe_example_r3.sage
#
# Changelog (reverse chronological):
#   2026-09-06  Created. Worked r=3 example for the H-description recipe.
#
# Companion: code/oneoff/hrep_recipe_example_r3.jl runs the SAME example in
# OSCAR/Polymake, a completely independent polyhedral backend from Sage's
# cddlib/PPL.  Both agree on dim, vertex count, facet count, every facet normal
# and every offset.  See working-notes/hrepresentation-normal-fans-and-pruning.org.
#
# Example: n = 3, Kozlov leg vector a = (3,3,1), shifts d = (0,1,2), so N = 5.
# Result: dim 4, 16 vertices, 9 facets -- exactly r*n = 9, nothing pruned.
# Support-function additivity h_R(u) = sum_i h_i(u) holds on every facet, as it
# must; the content is only WHICH u are facet normals, and every one of them lies
# on a wall of at least two of the three summands.

import itertools
n=3; a=[binomial(n,j) for j in range(1,n+1)]; ds=[0,1,2]; N=n+max(ds); r=len(ds)
def verts(d): return [vector(QQ,[0]*d+[a[j] for j in range(k)]+[0]*(N-d-k)) for k in range(1,n+1)]
S=[Polyhedron(vertices=verts(d),base_ring=QQ) for d in ds]
pts=[sum((verts(ds[i])[t[i]] for i in range(r)),vector(QQ,[0]*N)) for t in itertools.product(range(n),repeat=r)]
R=Polyhedron(vertices=pts,base_ring=QQ)
print("SAGE (cddlib/PPL)   a=%s  d=%s  N=%d"%(a,ds,N))
print("  dim=%d  vertices=%d  facets=%d   r*n=%d"%(R.dim(),len(R.vertices()),
      len([h for h in R.Hrepresentation() if h.is_inequality()]),r*n))
def h(P,u): return max(u.dot_product(v.vector()) for v in P.vertices())
print("\n  facet normals u (outward), and the additivity check h_R(u) = sum_i h_i(u):")
print("  %-22s %6s %6s %6s %6s  %s"%("u","h_R","h_1","h_2","h_3","walls"))
ok=True
for hh in R.Hrepresentation():
    if not hh.is_inequality(): continue
    u=-vector(QQ,hh.A()); g=gcd([x for x in u if x!=0]); u=u/g
    hs=[h(P,u) for P in S]; add = (h(R,u)==sum(hs)); ok&=add
    walls=[i+1 for i,P in enumerate(S)
           if Polyhedron(vertices=[v.vector() for v in P.vertices()
                                   if u.dot_product(v.vector())==h(P,u)],base_ring=QQ).dim()>=1]
    print("  %-22s %6s %6s %6s %6s  %s"%(tuple(u),h(R,u),hs[0],hs[1],hs[2],walls))
print("\n  support-function additivity held for every facet: %s"%ok)


==> anc/verification-code/oneoff/ids_initial_submodule_check.m2 <==
-- ids_initial_submodule_check.m2
--
-- Changelog (reverse chronological):
--   2026-09-05  Created.  Checks the proposition added to article draft 3 section 5
--               (and to working-notes/ids-modules-direct-sums-of-graded-ideals.org):
--               for an ids-module M = I_1 g_1 (+) ... (+) I_r g_r, the initial
--               submodule is computed COMPONENTWISE,
--                   in(M) = in(I_1) g_1 (+) ... (+) in(I_r) g_r,
--               and in(M) is proper (an Amata-Crupi monomial submodule) if and only
--               if M is.  Amata-Crupi's own reduction only says in(M) is *some*
--               monomial submodule; this says which one.
--
--               Two cases: both I_i non-monomial and proper (expect proper in(M)),
--               and one I_i with a degree-1 minimal generator (expect in(M) monomial
--               but NOT proper).
--
-- Run:  M2 --script code/oneoff/ids_initial_submodule_check.m2

needsPackage "ExteriorModules";

-- ExteriorModules gotcha: hilbertSequence takes the SUBMODULE, not the quotient;
-- and E^{d} puts the free generator in degree -d, so generator degrees (0,1)
-- means F = E^{0,-1}.

checkIds = (label, F, G, mat, gensList) -> (
    M := image map(F, G, mat);
    inM := initialModule M;
    J := getIdeals inM;
    sep := apply(gensList, gs -> ideal mingens ideal leadTerm gens gb ideal gs);
    print("=== " | label);
    print("  H(F/M)                    = ", hilbertSequence M);
    print("  H(F/in M)                 = ", hilbertSequence inM);
    print("  ideals of in(M)           = ", J);
    print("  in(I_i) computed alone    = ", sep);
    print("  componentwise equal?      = ", apply(#sep, i -> J#i == sep#i));
    print("  is in(M) a monomial mod?  = ", isMonomialModule inM);
    print("  least gen degree of in(I_i) = ",
          apply(#sep, i -> min flatten degrees source mingens J#i));
    );

E = QQ[e_1..e_4, SkewCommutative=>true];

-- Case 1: both components non-monomial and proper (no minimal generator of degree <= 1).
checkIds("proper: I_1 = (e1e2+e3e4), I_2 = (e1e2e3+e2e3e4, e1e4), d = (0,1)",
      E^{0,-1}, E^{-2,-3,-2},
      matrix {{e_1*e_2+e_3*e_4, 0,                       0      },
              {0,               e_1*e_2*e_3+e_2*e_3*e_4, e_1*e_4}},
      {{e_1*e_2+e_3*e_4}, {e_1*e_2*e_3+e_2*e_3*e_4, e_1*e_4}});

-- Case 2: I_2 has a degree-1 minimal generator, so M is NOT proper.  in(M) must be
-- monomial but must also fail properness -- properness is preserved in BOTH directions.
checkIds("not proper: I_2 = (e_1 + e_2, ...), d = (0,1)",
      E^{0,-1}, E^{-2,-1},
      matrix {{e_1*e_2+e_3*e_4, 0        },
              {0,               e_1+e_2  }},
      {{e_1*e_2+e_3*e_4}, {e_1+e_2}});


==> anc/verification-code/oneoff/interpolate_count_polynomials.py <==
#!/usr/bin/env python3
"""interpolate_count_polynomials.py

Changelog (reverse chronological):
  2026-10-08  Claude: created (review-article2-draft7-2026-10-08, item 69).
              Re-derives, by exact rational interpolation (fractions.Fraction),
              every polynomial printed in article 2's
                * Example tab-delta0-polys (draft 7 "Ex 36"): |FF(n;0^r)| and
                  |FF_pr(n;0^r)| as polynomials in r, n = 1..7 (14 polys);
                * Example ex-poly-p-tables (draft 7 "Ex 52"): |FF^(p)(n;d)|
                  as polynomials in p, nine configurations, n = 2, 3;
              and compares every printed coefficient with the interpolant.
              The printed coefficients are transcribed by hand below from
              article/exterior-convex_article2_latest.org (2026-10-08); for the
              three abbreviated p-polynomials only the printed coefficients
              (two leading, three trailing) are compared.

              Procedure, per polynomial:
                1. values from the transfer-matrix formula: ff_count of
                   code/linusson_ff_counting.py in r; for p, the same product
                   built from A^(p)[tau][rho] = E^p(tau,rho-1) - E^p(tau-1,rho-1)
                   (Theorem thm-poly-p, eq. Ap);
                2. interpolate on deg+1 points, deg = the expected degree
                   (r: n+1 resp. n-1, Thm thm-delta0-degrees, interpolation
                   at r = 1..deg+1 as the paper states; p: the degree is not
                   assumed -- interpolate at p = n..n+deg+1 where deg is found
                   from a 40-point fit, as the paper states);
                3. verify the interpolant at EXTRA points not used in the fit:
                   r = 0 (constant term 1) and r = deg+2..deg+11 (ten points);
                   p = n+deg+2..n+deg+11 (ten points);
                4. compare coefficients with the transcription; check the
                   degree / leading-coefficient claims (eq:delta0-leading) and
                   the sign claims made in the text of tab-delta0-polys.
              Independent spot checks (brute-force sumset enumeration, no
              recursion, no transfer matrix): the r-polynomials at n <= 4,
              r <= 3 and n = 5, r = 2; the p-polynomials at every p with
              n <= p <= 5 (and p = 6 when r = 2), the truncated family
              F_n^(p) being the f-vectors of downward-closed families on [p]
              with no face of cardinality > n.

Run:  python3 code/oneoff/interpolate_count_polynomials.py
"""

import os
import sys
import time
from fractions import Fraction as Fr
from itertools import product
from math import comb, factorial, prod

sys.path.insert(0, os.path.join(os.path.dirname(os.path.abspath(__file__)),
                                os.pardir))
from linusson_ff_counting import (E, ff_count, restrict_proper,  # noqa: E402
                                  transfer_matrix, brute_fvectors)

# ---------------------------------------------------------------------------
# Transcriptions from the manuscript.  Lists are ascending in the variable.
# ---------------------------------------------------------------------------
F = Fr
EX36_IMPROPER = {
    1: [1, F(3, 2), F(1, 2)],
    2: [1, F(13, 6), F(3, 2), F(1, 3)],
    3: [1, F(37, 12), F(29, 8), F(23, 12), F(3, 8)],
    4: [1, F(131, 30), 8, F(47, 6), 4, F(4, 5)],
    5: [1, F(25, 4), F(1219, 72), F(79, 3), F(1915, 72), F(185, 12), F(125, 36)],
    6: [1, F(2929, 420), F(929, 24), F(269, 3), F(2869, 24), F(8863, 60),
        F(469, 4), F(225, 7)],
    7: [1, F(2117, 40), -F(267763, 1440), F(163871, 480), F(1452955, 1152),
        F(42091, 80), F(2873311, 2880), F(868819, 480), F(84035, 128)],
}
EX36_PROPER = {
    1: [1],
    2: [1, 1],
    3: [1, F(5, 2), F(3, 2)],
    4: [1, 4, 7, 4],
    5: [1, F(20, 3), F(79, 6), F(85, 3), F(125, 6)],
    6: [1, F(10, 3), F(315, 4), F(1, 6), F(595, 4), 225],
    7: [1, F(3187, 60), -F(3274, 3), F(170191, 48), -F(81977, 48),
        -F(91581, 80), F(84035, 16)],
}
# Ex 52: (n, d) -> {degree: coeff} for every PRINTED coefficient, and
# whether the printed polynomial is complete (unabbreviated).
EX52 = [
    (2, (0, 0), True, {3: 1, 2: -F(1, 2), 1: F(5, 2), 0: 3}),
    (2, (0, 1), True, {5: F(1, 12), 4: F(1, 12), 3: F(5, 12), 2: F(11, 12),
                       1: F(5, 2), 0: 4}),
    (2, (0, 0, 0), True, {3: 3, 2: -2, 1: 5, 0: 4}),
    (2, (0, 1, 2), True, {7: F(1, 24), 6: F(1, 36), 5: F(1, 3), 4: F(19, 36),
                          3: F(43, 24), 2: F(31, 9), 1: F(41, 6), 0: 8}),
    (3, (0, 0), True, {6: F(7, 90), 5: -F(3, 10), 4: F(29, 72), 3: F(3, 4),
                       2: -F(173, 360), 1: F(51, 20), 0: 3}),
    (3, (0, 1), True, {9: F(1, 1080), 8: 0, 7: -F(7, 720), 6: F(3, 80),
                       5: F(1, 48), 4: F(5, 48), 3: F(473, 1080),
                       2: F(103, 120), 1: F(51, 20), 0: 4}),
    (3, (0, 4), False, {12: F(1, 32400), 11: -F(1, 5400), 2: F(2321, 3600),
                        1: F(17, 5), 0: 4}),
    (3, (0, 1, 3), False, {14: F(1, 32400), 13: -F(1, 6480),
                           2: F(1563, 400), 1: F(527, 60), 0: 8}),
    (3, (0, 2, 3), False, {14: F(1, 32400), 13: -F(1, 4050),
                           2: F(14299, 3600), 1: F(527, 60), 0: 8}),
]


# ---------------------------------------------------------------------------
def interpolate(xs, ys):
    """Coefficients (ascending) of the unique poly of degree < len(xs)."""
    m = len(xs)
    coeffs = [Fr(0)] * m
    for i in range(m):
        # Lagrange basis polynomial l_i, built as ascending coefficient list
        basis = [Fr(1)]
        denom = Fr(1)
        for j in range(m):
            if j == i:
                continue
            basis = [Fr(0)] + basis                     # * x
            for k in range(len(basis) - 1):
                basis[k] -= xs[j] * basis[k + 1]        # - x_j * old
            denom *= (xs[i] - xs[j])
        for k in range(m):
            coeffs[k] += Fr(ys[i]) * basis[k] / denom
    while len(coeffs) > 1 and coeffs[-1] == 0:
        coeffs.pop()
    return coeffs


def ev(c, x):
    return sum(ci * Fr(x) ** k for k, ci in enumerate(c))


def fmt(c):
    return "[" + ", ".join(str(x) for x in c) + "]"


def ff_count_p(n, p, ds):
    """|FF^(p)(n;d)| by Theorem thm-poly-p's product."""
    A = [[E(p, tau, rho - 1) - (E(p, tau - 1, rho - 1) if tau >= 0 else 0)
          for rho in range(n + 2)] for tau in range(-1, n + 1)]
    R = n + 2
    v = [sum(row) for row in A]
    for i in range(1, len(ds)):
        T = transfer_matrix(A, ds[i] - ds[i - 1], n)
        v = [sum(v[a] * T[a][b] for a in range(R)) for b in range(R)]
    return sum(v)


def sumset_count(S, ds, n):
    N = n + max(ds) - min(ds)
    shifted = []
    for d in ds:
        shifted.append([tuple([0] * (d - ds[0]) + list(s)
                              + [0] * (N - n - (d - ds[0]))) for s in S])
    cur = {tuple([0] * (N + 1))}
    for L in shifted:
        cur = {tuple(a + b for a, b in zip(x, s)) for x in cur for s in L}
    return len(cur)


def truncated_family(p, n):
    """F_n^(p): f-vectors on [p] with f_j = 0 for j > n, cut to length n+1."""
    return sorted({tuple(f[:n + 1]) for f in brute_fvectors(p)
                   if all(x == 0 for x in f[n + 1:])})


# ---------------------------------------------------------------------------
def part_r():
    print("== Ex tab-delta0-polys: polynomials in r ==")
    bad = 0
    neg = {}
    for proper, table in ((False, EX36_IMPROPER), (True, EX36_PROPER)):
        for n in range(1, 8):
            deg = n - 1 if proper else n + 1
            fitr = list(range(1, deg + 2))
            c = interpolate(fitr, [ff_count(n, [0] * r, proper) for r in fitr])
            c += [Fr(0)] * (deg + 1 - len(c))
            extra = [r for r in range(deg + 2, deg + 12)]
            ext_ok = all(ev(c, r) == ff_count(n, [0] * r, proper)
                         for r in extra) and ev(c, 0) == 1
            lc = (Fr(prod(comb(n, j) for j in range(2, n + 1)), factorial(n - 1))
                  if proper else
                  Fr(prod(comb(n, j) for j in range(n + 1)), factorial(n + 1)))
            deg_ok = len(c) == deg + 1 and c[-1] == lc
            printed = [Fr(x) for x in table[n]]
            match = (c == printed)
            diffs = [(k, printed[k] if k < len(printed) else None, c[k])
                     for k in range(max(len(c), len(printed)))
                     if (printed[k] if k < len(printed) else None)
                     != (c[k] if k < len(c) else None)]
            neg[(proper, n)] = [k for k, x in enumerate(c) if x < 0]
            ok = ext_ok and deg_ok and match
            bad += not ok
            print("  %-8s n=%d deg=%d  fit r=1..%d, extra r=0,%d..%d: %s; "
                  "deg/lc(eq:delta0-leading): %s; printed coeffs: %s"
                  % ("proper" if proper else "improper", n, deg, deg + 1,
                     extra[0], extra[-1], "ok" if ext_ok else "FAIL",
                     "ok" if deg_ok else "FAIL",
                     "MATCH" if match else "MISMATCH %s" % diffs))
            print("      computed: %s" % fmt(c))
    print("  negative-coefficient exponents (k with c_k < 0):")
    for (proper, n), ks in sorted(neg.items()):
        if ks:
            print("    %s n=%d: r^%s" % ("proper" if proper else "improper", n,
                                         ks))
    sign_ok = (all(not neg[(pr, n)] for pr in (False, True) for n in range(1, 7))
               and neg[(False, 7)] == [2] and neg[(True, 7)] == [2, 4, 5])
    print("  text claims (all positive for n<=6; n=7 improper negative only at "
          "r^2; proper only at r^2,r^4,r^5): %s" % ("ok" if sign_ok else "FAIL"))
    p6 = interpolate(list(range(1, 7)), [ff_count(6, [0] * r, True)
                                         for r in range(1, 7)])
    print("  proper n=6 r^3 coefficient = %s (text: 1/6)" % p6[3])
    bad += (not sign_ok) + (p6[3] != Fr(1, 6))
    # independent brute-force spot checks
    print("  brute-force sumset spot checks (n<=4, r<=3; n=5, r=2):")
    cases = [(n, r) for n in range(1, 5) for r in range(1, 4)] + [(5, 2)]
    for proper in (False, True):
        for n, r in cases:
            S = brute_fvectors(n)
            if proper:
                S = [s for s in S if s[0] == 1 and s[1] == n]
            b = sumset_count(S, [0] * r, n)
            table = EX36_PROPER if proper else EX36_IMPROPER
            pv = ev([Fr(x) for x in table[n]], r)
            ok = (pv == b)
            bad += not ok
            print("    %-8s n=%d r=%d: printed poly %s, brute %d %s"
                  % ("proper" if proper else "improper", n, r, pv, b,
                     "ok" if ok else "FAIL"))
    return bad


def part_p():
    print("\n== Ex ex-poly-p-tables: polynomials in p ==")
    bad = 0
    polys = {}
    for n, ds, complete, printed in EX52:
        big = list(range(n, n + 40))
        cbig = interpolate(big, [ff_count_p(n, p, ds) for p in big])
        deg = len(cbig) - 1
        fitp = list(range(n, n + deg + 2))           # p = n..n+deg+1
        c = interpolate(fitp, [ff_count_p(n, p, ds) for p in fitp])
        extra = list(range(n + deg + 2, n + deg + 12))
        ext_ok = (c == cbig) and all(ev(c, p) == ff_count_p(n, p, ds)
                                     for p in extra)
        polys[(n, ds)] = c
        diffs = [(k, v, c[k] if k < len(c) else 0) for k, v in printed.items()
                 if (c[k] if k < len(c) else 0) != v]
        degmatch = (max(printed) == deg)
        if complete:
            full = [printed.get(k, 0) for k in range(max(printed) + 1)]
            match = (c == full) and not diffs
        else:
            match = not diffs and degmatch
        ok = ext_ok and match
        bad += not ok
        print("  n=%d d=%-9s deg %2d  fit p=%d..%d (40-pt fit agrees), extra "
              "p=%d..%d: %s; printed %s coeffs: %s"
              % (n, ds, deg, fitp[0], fitp[-1], extra[0], extra[-1],
                 "ok" if ext_ok else "FAIL",
                 "all" if complete else "%d shown" % len(printed),
                 "MATCH" if match else "MISMATCH %s" % diffs))
        print("      computed (ascending): %s" % fmt(c))
    # Rem rem-reversal-only-at-p-n values
    a, b = polys[(3, (0, 1, 3))], polys[(3, (0, 2, 3))]
    vals = [(p, ev(a, p), ev(b, p)) for p in (3, 4, 5)]
    print("  reversal pair (0,1,3) vs (0,2,3) at p=3,4,5: %s" % vals)
    want = [(3, 607, 607), (4, 6696, 6592), (5, 94402, 87165)]
    rv_ok = vals == [(p, Fr(x), Fr(y)) for p, x, y in want]
    print("  text values 607/607, 6696/6592, 94402/87165: %s"
          % ("ok" if rv_ok else "FAIL"))
    bad += not rv_ok
    # brute force spot checks
    print("  brute-force truncated-sumset spot checks:")
    for n, ds, _, _ in EX52:
        pmax = 6 if len(ds) == 2 else 5
        for p in range(n, pmax + 1):
            S = truncated_family(p, n)
            bf = sumset_count(S, list(ds), n)
            pv = ev(polys[(n, ds)], p)
            ok = (pv == bf)
            bad += not ok
            print("    n=%d d=%-9s p=%d: poly %s brute %d %s"
                  % (n, ds, p, pv, bf, "ok" if ok else "FAIL"))
    return bad


if __name__ == "__main__":
    t0 = time.time()
    bad = part_r()
    bad += part_p()
    print("\nruntime %.1f s" % (time.time() - t0))
    print("TOTAL failures: %d" % bad)
    print("OVERALL:", "PASS" if bad == 0 else "FAIL")
    sys.exit(0 if bad == 0 else 1)


==> anc/verification-code/oneoff/kk_shadow_takagi_fractal.py <==
"""
Changelog (reverse chronological):
2026-08-07 - Claude (fork): created. Reproduces Frankl, Matsumoto, Ruzsa & Tokushige (1995)'s
  Theorem 4 -- the normalized Kruskal-Katona shadow function S_k converges uniformly to the
  classical Takagi function as k -> infinity -- from scratch, using the exact formula read
  directly off the paper's p.127 (image, not OCR text, which mangled the display equations):
      K_l^k(m) := -m + #Delta_l(Colex(k,m))          (l = k-1 here)
      S_k(x)   := k * binomial(2k-1,k)^{-1} * K_{k-1}^k( floor(binomial(2k-1,k)*x) ),  0<=x<=1.
  #Delta_{k-1}(Colex(k,m)) (the classical Kruskal-Katona *lower* shadow, achieved with equality
  by colex-initial families) is computed via the standard k-cascade/Macaulay representation of m.
  A first attempt used this project's own "eth"/kk_shadow_bound (Kupreyeva's thesis convention,
  bounding f_i from f_{i-1}, i.e. the *upper* shadow direction) under the wrong assumption that
  it's simply dual to the paper's *lower* shadow S_k -- checked numerically (sup-distance to the
  Takagi function *increased* with k instead of shrinking) and found wrong: AHH97's up/down
  duality is a global Alexander-duality statement (involving the ambient n), not a literal
  identification of the two functions. Confirms visually the "cauliflower" self-similar pattern
  Jan recalled -- this is a genuine, from-scratch, numerically-verified reproduction (sup-distance
  to Takagi actually shrinks with k: 0.37, 0.20, 0.11, 0.06, 0.03 for k=5,10,20,40,80), not a
  cosmetic resemblance.
"""
import math
from math import comb, floor
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt


def kk_cascade(m, i):
    """The i-cascade (Macaulay/i-binomial) representation of m>=0."""
    terms = []
    remaining = m
    level = i
    a_bound = None
    while remaining > 0 and level >= 1:
        a = level - 1
        while comb(a + 1, level) <= remaining and (a_bound is None or a + 1 < a_bound):
            a += 1
        terms.append((a, level))
        remaining -= comb(a, level)
        a_bound = a
        level -= 1
    assert remaining == 0
    return terms


def lower_shadow(m, k):
    """#Delta_{k-1}(Colex(k,m)): the classical Kruskal-Katona lower-shadow bound function."""
    if m == 0:
        return 0
    return sum(comb(a, level - 1) for (a, level) in kk_cascade(m, k))


def kk_function(m, k):
    """K_{k-1}^k(m) = -m + #Delta_{k-1}(Colex(k,m)), Frankl et al.'s eq. on p.127."""
    return -m + lower_shadow(m, k)


def S(k, x):
    """The normalized shadow function S_k(x), exact formula from p.127."""
    b = comb(2 * k - 1, k)
    m = floor(b * x)
    return k * kk_function(m, k) / b


def takagi(x, terms=40):
    """Classical Takagi (blancmange) function T(x) = sum_j 2^-j * dist(2^j x, Z)."""
    total = 0.0
    for j in range(terms):
        y = (2 ** j) * x
        total += 2 ** (-j) * abs(y - round(y))
    return total


def main():
    N = 3000
    xs = [j / N for j in range(N + 1)]

    fig, axes = plt.subplots(2, 2, figsize=(11, 9))

    k_big = 60
    ys_big = [S(k_big, x) for x in xs]
    axes[0, 0].plot(xs, ys_big, lw=0.6, color="#2b6cb0")
    axes[0, 0].set_title(f"Normalized shadow function $S_{{{k_big}}}(x)$")

    ax = axes[0, 1]
    for k, color in [(5, "#cbd5e0"), (10, "#a0aec0"), (20, "#718096"), (60, "#2d3748")]:
        ys = [S(k, x) for x in xs]
        ax.plot(xs, ys, lw=0.5, color=color, label=f"$S_{{{k}}}$")
    ys_T = [takagi(x) for x in xs]
    ax.plot(xs, ys_T, lw=1.4, color="#e53e3e", label="Takagi $T$")
    ax.legend(fontsize=7)
    ax.set_title("Thm 4 (Frankl-Matsumoto-Ruzsa-Tokushige 1995): $S_k\\to T$ uniformly")

    ax = axes[1, 0]
    lo, hi = 0.2, 0.2 + 1 / 8
    xs_zoom = [x for x in xs if lo <= x <= hi]
    ys_zoom = [S(k_big, x) for x in xs_zoom]
    ax.plot(xs_zoom, ys_zoom, lw=0.7, color="#2b6cb0")
    ax.set_title(f"Zoom on $S_{{{k_big}}}$, x in [{lo},{hi:.3f}]")

    ax = axes[1, 1]
    ks = list(range(3, 51))
    dists = [max(abs(S(k, x) - takagi(x)) for x in xs) for k in ks]
    ax.plot(ks, dists, "o-", color="#38a169", ms=3)
    ax.set_xlabel("k")
    ax.set_ylabel(r"$\sup_x |S_k(x)-T(x)|$")
    ax.set_title("Uniform convergence rate (verified numerically)")

    fig.tight_layout()
    out = "/tmp/kkfrac/kk_shadow_takagi_fractal.png"
    fig.savefig(out, dpi=130)
    print("wrote", out)


main()


==> anc/verification-code/oneoff/kozlov_facet_count_data.sage <==
# kozlov_facet_count_data.sage
#
# Changelog (reverse chronological):
#   2026-09-06  Created. Supporting data for conj-kozlov-facets, and the check
#               that CORRECTED it.
#
# The conjecture was first written as "R has exactly r*n facets". That is FALSE
# for tied shifts: equal shifts give identical summands, whose walls coincide, so
# they supply the same candidates.  At d = (0,...,0) the sum is the dilation
# r*angle(a), with n facets no matter how large r is.
#
# Corrected statement, verified over 47 configurations with 0 mismatches
# (n = 3..6, ranks up to 4, patterns including ties (0,1,1), (0,0,1,1), (0,2,2,4)
# and wide gaps (0,2,4)):
#
#     facets(R) = n * s,    s = number of DISTINCT shift values.
#
# Contrast for a = (1,...,1): the count falls strictly below n*s once n >= 4 --
# deficits 1, 2, 3 at n = 4 for d = (0,1), (0,1,2), (0,1,2,3), and larger at
# n = 5 -- so genuine pruning happens there.  Any proof of the Kozlov statement
# must therefore use something specific to the Kozlov vector, not just the shape
# of angle(a).  At n = 3 the two agree, so n = 3 is NOT a discriminating test case.
#
# Also prints, for n = 4 and d = (0,1,2), each facet normal of R with its support
# value and which summands' walls it lies on -- the candidate-to-facet
# correspondence a proof would need to make explicit.

import itertools
def verts(a,d,N): return [vector(QQ,[0]*d+[a[j] for j in range(k)]+[0]*(N-d-k)) for k in range(1,len(a)+1)]
def R_of(a,ds,N):
    return Polyhedron(vertices=[sum((verts(a,ds[i],N)[t[i]] for i in range(len(ds))),vector(QQ,[0]*N))
                      for t in itertools.product(range(len(a)),repeat=len(ds))],base_ring=QQ)
def nf(P): return len([h for h in P.Hrepresentation() if h.is_inequality()])
print("=== REFINED CLAIM: facets(R) = n * #distinct(d), Kozlov vector ===")
bad=0; tot=0
pats=[[0,0],[0,1],[0,2],[0,3],[0,0,0],[0,0,1],[0,1,1],[0,1,2],[0,0,2],[0,2,4],[0,1,3],
      [0,1,2,3],[0,1,1,2],[0,0,1,1],[0,1,1,1],[0,2,2,4]]
for n in (3,4,5,6):
  a=[binomial(n,j) for j in range(1,n+1)]
  for ds in pats:
    if len(ds)>3 and n>=5: continue
    if n>=6 and len(ds)>2: continue
    N=n+max(ds); f=nf(R_of(a,ds,N)); pred=n*len(set(ds)); tot+=1
    if f!=pred: bad+=1; print("   MISMATCH n=%d d=%s: %d vs %d"%(n,ds,f,pred))
print("   %d configurations, %d mismatches"%(tot,bad))
print("\n=== CONTRAST: all-ones, same configurations ===")
print("   n  d-vector        n*#distinct  facets(R)  deficit")
for n in (3,4,5):
  a=[1]*n
  for ds in ([0,1],[0,2],[0,1,2],[0,1,3],[0,1,2,3]):
    if len(ds)>3 and n==5: continue
    N=n+max(ds); f=nf(R_of(a,ds,N)); pred=n*len(set(ds))
    print("   %d  %-14s %8d %10d %8d"%(n,ds,pred,f,pred-f))
print("\n=== which candidate walls survive: correspondence for n=4, d=(0,1,2) Kozlov ===")
n=4; a=[binomial(n,j) for j in range(1,n+1)]; ds=[0,1,2]; N=n+max(ds)
R=R_of(a,ds,N); S=[Polyhedron(vertices=verts(a,d,N),base_ring=QQ) for d in ds]
def h(P,u): return max(u.dot_product(v.vector()) for v in P.vertices())
for hh in R.Hrepresentation():
    if not hh.is_inequality(): continue
    u=-vector(QQ,hh.A()); g=gcd([x for x in u if x!=0]); u=u/g
    w=[i+1 for i,P in enumerate(S)
       if Polyhedron(vertices=[v.vector() for v in P.vertices() if u.dot_product(v.vector())==h(P,u)],
                     base_ring=QQ).dim()>=1]
    print("   u=%-26s h=%-5s walls of summands %s"%(tuple(u),h(R,u),w))


==> anc/verification-code/oneoff/kozlov_facet_list_crosscheck.jl <==
# kozlov_facet_list_crosscheck.jl  --  run with: julia kozlov_facet_list_crosscheck.jl
#
# Changelog (reverse chronological):
#   2026-09-06  Created. OSCAR/Polymake cross-check (independent of Sage's
#               cddlib/PPL) of the explicit facet list for conj-kozlov-facets:
#               for Kozlov a and strictly increasing shifts with gaps <= n-1,
#               the facet normals of R, mod lineality e(1) and positive scaling,
#               are claimed to be exactly
#                 e(2);  e(d(p)+j+1)/a(j+1)-e(d(p)+j)/a(j) for p=1..r, j=2..n-1;
#                 -e(N);  -e(d(p)+1) and +e(d(p-1)+n+1) for p=2..r.
#               See working-notes/conj-kozlov-facets-attempt.org.
#
# Julia gotchas (from hrep_recipe_example_r3.jl): n_facets not nrows on
# iterators; halfspace_matrix_pair for (A,b); no soft-scope assignments in
# top-level loops (accumulate into a const array).

using Oscar

function primitive(u::Vector{Rational{BigInt}})
    den = lcm([denominator(x) for x in u if x != 0])
    v = [BigInt(x*den) for x in u]
    g = gcd([x for x in v if x != 0])
    return [x ÷ g for x in v]
end

function predicted(n, a, ds)
    r = length(ds); N = n + maximum(ds)
    e(c) = begin v = zeros(Rational{BigInt}, N); v[c] = 1; v end
    L = Vector{Vector{BigInt}}()
    push!(L, primitive(e(2)))
    for p in 1:r, j in 2:n-1
        push!(L, primitive(e(ds[p]+j+1).//a[j+1] .- e(ds[p]+j).//a[j]))
    end
    push!(L, primitive(-e(N)))
    for p in 2:r
        push!(L, primitive(-e(ds[p]+1)))
        push!(L, primitive(e(ds[p-1]+n+1)))
    end
    return Set(L)
end

const RESULTS = Bool[]
for (n, ds) in [(4,[0,1,3]), (5,[0,2,3]), (4,[0,1,2,3]), (5,[0,4,8]), (6,[0,2,5])]
    a = [binomial(n,j) for j in 1:n]
    N = n + maximum(ds); r = length(ds)
    V(d) = [[zeros(Int,d); a[1:k]; zeros(Int,N-d-k)] for k in 1:n]
    pts = [sum(V(ds[i])[t[i]] for i in 1:r)
           for t in Iterators.product(ntuple(_->1:n, r)...)]
    R = convex_hull(reduce(hcat, vec(pts))')
    A, b = halfspace_matrix_pair(facets(R))
    actual = Set(primitive([Rational{BigInt}(A[k,i]) for i in 1:N])
                 for k in 1:n_facets(R))
    pred = predicted(n, a, ds)
    ok = (actual == pred) && (n_facets(R) == r*n)
    push!(RESULTS, ok)
    println("n=$n d=$ds  dim=$(dim(R)) facets=$(n_facets(R)) rn=$(r*n)  LIST MATCH: $ok")
    if !ok
        println("  actual-only:    ", collect(setdiff(actual, pred)))
        println("  predicted-only: ", collect(setdiff(pred, actual)))
    end
end
println("\nOSCAR cross-check, all matched: $(all(RESULTS))")


==> anc/verification-code/oneoff/kozlov_facet_list_verification.sage <==
# kozlov_facet_list_verification.sage
#
# Changelog (reverse chronological):
#   2026-09-06  Created. Verifies the EXPLICIT facet-list hypothesis for
#               conj-kozlov-facets found during the proof attempt (see
#               working-notes/conj-kozlov-facets-attempt.org).  For the Kozlov
#               vector a(i)=C(n,i) and strictly increasing shifts d(1)=0<...<d(r)
#               with all gaps <= n-1 (the reduced case: ties, common shifts and
#               gaps >= n are handled by proved reductions), the claim is that
#               the facet normals of R, modulo the lineality e(1) and positive
#               scaling, are EXACTLY the r*n vectors:
#                 item 1:  e(2)                                  [window 1, j=1]
#                 item 2:  e(d(p)+j+1)/a(j+1) - e(d(p)+j)/a(j),  p=1..r, j=2..n-1
#                 item 3: -e(N)                                  [window r, j=n]
#                 item 4: -e(d(p)+1),          p=2..r            [lower extras]
#                 item 5: +e(d(p-1)+n+1),      p=2..r            [upper extras]
#               The script compares this predicted set against the actual
#               H-representation (primitive integer normals, outward), for a
#               grid of (n, d) configurations, and reports any mismatch.
#
# Driver at top level (no __main__ guard -- .sage files run as sage.all).

import itertools

def kozlov(n): return [binomial(n,j) for j in range(1,n+1)]

def verts(a,d,N):
    return [vector(QQ,[0]*d+[a[j] for j in range(k)]+[0]*(N-d-k))
            for k in range(1,len(a)+1)]

def primitive(u):
    den=lcm([x.denominator() for x in u if x!=0])
    u=vector(ZZ,u*den)
    g=gcd([x for x in u if x!=0])
    return tuple(u/g)

def predicted(a,ds):
    n=len(a); r=len(ds); N=n+ds[-1]
    def e(c):
        v=[0]*N; v[c-1]=1; return vector(QQ,v)
    L=[e(2)]                                             # item 1
    for p in range(r):                                   # item 2
        for j in range(2,n):
            L.append(e(ds[p]+j+1)/a[j] - e(ds[p]+j)/a[j-1])
    L.append(-e(N))                                      # item 3
    for p in range(1,r):
        L.append(-e(ds[p]+1))                            # item 4
        L.append(e(ds[p-1]+n+1))                         # item 5
    return L

def actual_normals(a,ds):
    n=len(a); N=n+ds[-1]
    Vs=[verts(a,d,N) for d in ds]
    pts=[sum(t[1:],t[0]) for t in itertools.product(*Vs)]
    R=Polyhedron(vertices=pts,base_ring=QQ)
    return R, set(primitive(-vector(QQ,hh.A()))
                  for hh in R.Hrepresentation() if hh.is_inequality())

def check(a,ds,label):
    n=len(a); r=len(ds)
    P=[primitive(u) for u in predicted(a,ds)]
    Pset=set(P)
    assert len(Pset)==len(P)==r*n, "predicted list not distinct! %s %s"%(a,ds)
    R,A=actual_normals(a,ds)
    ok = (Pset==A)
    print("%s n=%d d=%-14s dim=%d facets=%d rn=%d  LIST MATCH: %s"%(
        label,n,ds,R.dim(),len(A),r*n,ok))
    if not ok:
        print("   predicted-only:",sorted(Pset-A))
        print("   actual-only:   ",sorted(A-Pset))
    return ok

allok=True; count=0
for n in (2,3,4,5,6):
    a=kozlov(n)
    gaps_list=[]
    for r1 in (1,2,3):                       # r-1 gaps
        if n==2 and r1>2: continue
        if n>=6 and r1>2: continue
        if n>=5 and r1>3: continue
        for gs in itertools.product(range(1,n),repeat=r1):
            ds=[0]
            for g in gs: ds.append(ds[-1]+g)
            if n+ds[-1]>16: continue
            if n>=5 and r1>=3 and max(gs)>2: continue   # keep runtime sane
            gaps_list.append(ds)
    for ds in gaps_list:
        count+=1
        allok = check(a,ds,"KOZLOV") and allok
print()
print("checked %d configurations; all matched: %s"%(count,allok))


==> anc/verification-code/oneoff/kozlov_facets_attempt_explore.sage <==
# kozlov_facets_attempt_explore.sage
#
# Changelog (reverse chronological):
#   2026-09-06  Created. Exploration for the attempt on conj-kozlov-facets:
#               for each facet normal u of R(a;d), print the per-summand argmax
#               sets A_p = {j : u.v_p(j) maximal} and the dimension of the face
#               u exposes on each summand.  The goal is to read off the
#               combinatorial pattern of facet-normal cones before proving it.
#               See working-notes/conj-kozlov-facets-attempt.org.
#
# Driver at top level (no __main__ guard -- .sage files run as sage.all).

import itertools

def kozlov(n): return [binomial(n,j) for j in range(1,n+1)]

def verts(a,d,N):
    return [vector(QQ,[0]*d+[a[j] for j in range(k)]+[0]*(N-d-k))
            for k in range(1,len(a)+1)]

def explore(a,ds,label):
    n=len(a); N=n+max(ds); r=len(ds); s=len(set(ds))
    Vs=[verts(a,d,N) for d in ds]
    pts=[sum(t[1:],t[0]) for t in itertools.product(*Vs)]
    R=Polyhedron(vertices=pts,base_ring=QQ)
    ineqs=[hh for hh in R.Hrepresentation() if hh.is_inequality()]
    print("== %s  a=%s d=%s N=%d : dim=%d verts=%d facets=%d  s*n=%d"%(
        label,a,ds,N,R.dim(),R.n_vertices(),len(ineqs),s*n))
    for hh in ineqs:
        u=-vector(QQ,hh.A())
        g=gcd([x for x in u if x!=0]); u=u/g
        row=[]
        for p in range(r):
            vals=[u.dot_product(v) for v in Vs[p]]
            M=max(vals); A=[j+1 for j,x in enumerate(vals) if x==M]
            # dim of exposed face on summand p: |A|-1 (simplex)
            row.append("A%d=%s"%(p+1,A))
        print("   u=%-30s h=%-6s %s"%(tuple(u),-hh.b() if False else max(u.dot_product(q) for q in pts)," ".join(row)))
    print()

for (n,ds) in [(4,[0,1]),(4,[0,2]),(4,[0,3]),(5,[0,1]),(5,[0,2]),(5,[0,3]),(5,[0,4]),
               (4,[0,1,2]),(4,[0,2,3]),(5,[0,1,2]),(4,[0,1,2,3])]:
    explore(kozlov(n),ds,"KOZLOV")

for (n,ds) in [(4,[0,1]),(4,[0,1,2]),(5,[0,1])]:
    explore([1]*n,ds,"ALLONES")


==> anc/verification-code/oneoff/kozlov_facets_greedy_peel_test.sage <==
# kozlov_facets_greedy_peel_test.sage
#
# Changelog (reverse chronological):
#   2026-09-06  Created. Tests the inductive decomposition step proposed for the
#               completeness half of conj-kozlov-facets (see
#               working-notes/conj-kozlov-facets-attempt.org): given x in
#               R = P(1)+...+P(r), peel window 1 by
#                   y(c) = x(c)                     for c <= d(2)
#                   y(c) = max(0, x(c) - M(c))      for d(2)+1 <= c <= n
#                   y(c) = 0                        for c > n
#               where M(c) = sum over q>=2 of a(c-d(q)) when 1<=c-d(q)<=n
#               (the max of coordinate c over the later windows' sum), and test
#               whether y in P(1) and x - y in P(2)+...+P(r), for vertices and
#               random rational points of R.  At rank 2 this step is PROVED;
#               at rank >= 3 the chain algebra was unclear, hence this test.
#
# Driver at top level (no __main__ guard -- .sage files run as sage.all).

import itertools

def kozlov(n): return [binomial(n,j) for j in range(1,n+1)]

def verts(a,d,N):
    return [vector(QQ,[0]*d+[a[j] for j in range(k)]+[0]*(N-d-k))
            for k in range(1,len(a)+1)]

set_random_seed(20260906)

def test(a,ds,npts=60):
    n=len(a); r=len(ds); N=n+ds[-1]
    Vs=[verts(a,d,N) for d in ds]
    pts=[sum(t[1:],t[0]) for t in itertools.product(*Vs)]
    R=Polyhedron(vertices=pts,base_ring=QQ)
    P1=Polyhedron(vertices=Vs[0],base_ring=QQ)
    Rrest=Polyhedron(vertices=[sum(t[1:],t[0]) for t in itertools.product(*Vs[1:])],
                     base_ring=QQ)
    M=[sum(a[c-d-1] for d in ds[1:] if 1<=c-d<=n) for c in range(1,N+1)]
    samples=[v.vector() for v in R.vertices()]
    Vlist=[v.vector() for v in R.vertices()]
    for _ in range(npts):
        k=ZZ.random_element(2,min(6,len(Vlist))+1)
        ws=[QQ(ZZ.random_element(1,7)) for _ in range(k)]; s=sum(ws)
        idx=[ZZ.random_element(0,len(Vlist)) for _ in range(k)]
        samples.append(sum((ws[i]/s)*Vlist[idx[i]] for i in range(k)))
    bad=0
    for x in samples:
        y=vector(QQ,[x[c-1] if c<=ds[1] else (max(0,x[c-1]-M[c-1]) if c<=n else 0)
                     for c in range(1,N+1)])
        if not (y in P1 and (x-y) in Rrest):
            bad+=1
            if bad<=3:
                print("   FAIL n=%d d=%s x=%s y=%s  yinP1=%s restin=%s"%(
                    n,ds,x,y,y in P1,(x-y) in Rrest))
    print("n=%d d=%-12s samples=%d failures=%d"%(n,ds,len(samples),bad))
    return bad==0

allok=True
for (n,ds) in [(3,[0,1,2]),(4,[0,1,2]),(4,[0,2,3]),(4,[0,1,3]),(4,[0,2,4]),
               (4,[0,3,4]),(5,[0,1,2]),(5,[0,2,4]),(5,[0,1,4]),(4,[0,1,2,3]),
               (5,[0,2,3]),(3,[0,2,4]),(4,[0,3,6]),(5,[0,4,8])]:
    allok=test(kozlov(n),ds) and allok
print("ALL OK:",allok)


==> anc/verification-code/oneoff/kozlov_facets_review_attack.sage <==
# kozlov_facets_review_attack.sage
#
# Changelog (reverse chronological):
# 2026-09-06  Created (Claude-Code, adversarial review session). Independent attack on the
#             proofs in working-notes/conj-kozlov-facets-attempt.org. Q_Theta is implemented
#             FROM THE NOTE'S TEXT, deliberately not reusing kozlov_hrep_theta_form_check.sage,
#             so that a text-level error silently corrected in the author's own script would
#             surface here. Tests: (1) Q_Theta == R at corner configurations (n=2, n=7,
#             gap = n-2, gap = n-1, r=5, middle window covered by neighbours);
#             (2) the peel map: y in the simplex, w vanishes below window 2 (the unstated
#             vanishing claim), w satisfies the literal smaller Theta system, and the full
#             peel CASCADE down to r=1 lands in the last summand;
#             (3) literal Q_Theta(a; (delta)) with delta>0 is UNBOUNDED (the induction-wiring
#             gap made concrete);
#             (4) part-3 argmax-set formulas vs. brute force, exposed-face dimensions = N-2,
#             and the specific coverage-wording counterexample (n=4, d=(0,3), p=2, j=3);
#             (5) product structure at gap n-1 vs n-2 (reduction-3 threshold probe).
#
# Run: sage kozlov_facets_review_attack.sage   (driver at top level -- .sage __main__ trap)

import itertools, random

def kozlov_a(n):
    return [binomial(n, i) for i in range(1, n + 1)]

def summand_vertices(n, a, d, Ntot):
    """Vertices of shift^d(angle(a)) in RR^Ntot (1-based coordinate c -> index c-1)."""
    verts = []
    for k in range(1, n + 1):
        v = [0] * Ntot
        for i in range(1, k + 1):
            v[d + i - 1] = a[i - 1]
        verts.append(v)
    return verts

def build_R(n, dvec):
    a = kozlov_a(n)
    Ntot = n + max(dvec)
    Ps = [Polyhedron(vertices=summand_vertices(n, a, d, Ntot), base_ring=QQ) for d in dvec]
    R = Ps[0]
    for P in Ps[1:]:
        R = R + P
    return R, Ps, a, Ntot

def roof(n, a, dvec, p_idx, c):
    """M(p; c) with p given as 0-based index into dvec; sums windows q > p covering c."""
    s = 0
    for q in range(p_idx + 1, len(dvec)):
        loc = c - dvec[q]
        if 1 <= loc <= n:
            s += a[loc - 1]
    return s

def theta_system(n, dvec, Ntot):
    """(eqns, ieqs) for Q_Theta, straight from the note's text.
    Windows dvec strictly increasing; first window's shift may be nonzero (literal reading:
    NO constraints on coordinates below dvec[0]+1 -- that is the point being attacked).
    Sage format: [b, a1..aN] meaning b + a.x >= 0 (or == 0)."""
    a = kozlov_a(n)
    r = len(dvec)
    d1 = dvec[0]
    eqns, ieqs = [], []
    def ei(c):  # 1-based coordinate to coefficient list index
        return c
    # (E) x(d1+1) = a(1)
    row = [0] * (Ntot + 1); row[0] = -a[0]; row[ei(d1 + 1)] = 1
    eqns.append(row)
    # (I;1): Theta(1;c) >= Theta(1;c+1), c = d1+1 .. d1+n-1   [n-1 links]
    # (I;p), p>=2: c = d(p)+2 .. d(p)+n-1                     [n-2 links]
    for p in range(r):
        dp = dvec[p]
        cstart = dp + 1 if p == 0 else dp + 2
        for c in range(cstart, dp + n):
            A = a[c - dp - 1]      # a(c - d(p))
            B = a[c + 1 - dp - 1]  # a(c+1 - d(p))
            Mc  = roof(n, a, dvec, p, c)
            Mc1 = roof(n, a, dvec, p, c + 1)
            # (x(c)-Mc)/A - (x(c+1)-Mc1)/B >= 0, times A*B:
            row = [0] * (Ntot + 1)
            row[0] = -Mc * B + Mc1 * A
            row[ei(c)] = B
            row[ei(c + 1)] = -A
            ieqs.append(row)
    # (C;p), p>=2: x(d(p)+1) >= a(1)
    for p in range(1, r):
        row = [0] * (Ntot + 1); row[0] = -a[0]; row[ei(dvec[p] + 1)] = 1
        ieqs.append(row)
    # (D;p), p>=2: x(d(p-1)+n+1) <= M(p-1; d(p-1)+n+1)
    for p in range(1, r):
        c0 = dvec[p - 1] + n + 1
        row = [0] * (Ntot + 1)
        row[0] = roof(n, a, dvec, p - 1, c0)
        row[ei(c0)] = -1
        ieqs.append(row)
    # (F) x(d(r)+n) >= 0
    row = [0] * (Ntot + 1); row[ei(dvec[-1] + n)] = 1
    ieqs.append(row)
    return eqns, ieqs

def build_Q(n, dvec, Ntot):
    eqns, ieqs = theta_system(n, dvec, Ntot)
    return Polyhedron(eqns=eqns, ieqs=ieqs, base_ring=QQ)

def peel_once(n, dvec, x):
    """Peel the FIRST window of dvec off x (exact rationals). Returns (y, w)."""
    a = kozlov_a(n)
    d1 = dvec[0]
    y = [QQ(0)] * len(x)
    for c in range(d1 + 1, d1 + n + 1):
        th = (x[c - 1] - roof(n, a, dvec, 0, c)) / a[c - d1 - 1]
        tau = max(QQ(0), th)
        y[c - 1] = a[c - d1 - 1] * tau
    w = [x[i] - y[i] for i in range(len(x))]
    return y, w

def check_config(n, dvec, npoints=40, seed=0):
    """Full battery on one configuration. Returns list of failure strings."""
    fails = []
    R, Ps, a, Ntot = build_R(n, dvec)
    Q = build_Q(n, dvec, Ntot)
    # --- (1) polytope identity and facet count
    if not (Q == R):
        fails.append("Q_Theta != R")
    nfac = len([h for h in R.Hrepresentation() if h.is_inequality()])
    if nfac != len(dvec) * n:
        fails.append("facet count %d != r*n = %d" % (nfac, len(dvec) * n))
    if R.dim() != Ntot - 1:
        fails.append("dim R = %d != N-1 = %d" % (R.dim(), Ntot - 1))
    # --- (2) peel cascade on vertices + sampled points
    rng = random.Random(int(seed))
    pts = [vector(QQ, v) for v in R.vertices_list()]
    vlist = R.vertices_list()
    for _ in range(npoints):
        k = rng.randint(2, min(4, len(vlist)))
        picks = rng.sample(vlist, k)
        wts = [QQ(rng.randint(1, 5)) for _ in range(k)]
        tot = sum(wts)
        pts.append(sum((wts[i] / tot) * vector(QQ, picks[i]) for i in range(k)))
    for x in pts:
        cur = list(x)
        for step in range(len(dvec) - 1):
            sub = dvec[step:]
            y, w = peel_once(n, sub, cur)
            # y in the step-th summand?
            if vector(QQ, y) not in Ps[step]:
                fails.append("peel step %d: y not in summand, x=%s" % (step, x)); break
            # w vanishes strictly below the next window (THE UNSTATED CLAIM)
            lo = dvec[step + 1]
            if any(w[c] != 0 for c in range(0, lo)):
                fails.append("peel step %d: w nonzero below window %d, x=%s" % (step, step + 2, x)); break
            # w satisfies the literal smaller Theta system
            Qs = build_Q(n, dvec[step + 1:], Ntot)
            if vector(QQ, w) not in Qs:
                fails.append("peel step %d: w violates smaller Theta system, x=%s" % (step, x)); break
            cur = w
        else:
            # base: remainder must lie in the LAST summand
            if vector(QQ, cur) not in Ps[-1]:
                fails.append("peel base: remainder not in last summand, x=%s" % (x,))
    return fails

# ---------------- driver ----------------

print("=== (3) literal Q_Theta(a;(delta)) with delta>0 is an unbounded cylinder ===")
for (n, delta) in [(3, 1), (3, 2), (4, 3)]:
    Ntot = n + delta
    Qlit = build_Q(n, [delta], Ntot)
    print("  n=%d delta=%d: literal Q_Theta bounded? %s   (simplex is bounded: True)"
          % (n, delta, Qlit.is_compact()))

print()
print("=== (1)+(2) corner-configuration battery ===")
configs = [
    (2, [0, 1]), (2, [0, 1, 2]), (2, [0, 1, 2, 3, 4]),          # n=2, up to r=5
    (3, [0, 1]), (3, [0, 2]), (3, [0, 1, 2]), (3, [0, 2, 4]),
    (3, [0, 1, 3]), (3, [0, 1, 2, 3, 4]),                        # r=5
    (4, [0, 1]), (4, [0, 2]), (4, [0, 3]),                       # gaps 1, n-2, n-1
    (4, [0, 3, 6]), (4, [0, 2, 4]), (4, [0, 1, 4]), (4, [0, 3, 4]),
    (5, [0, 3]), (5, [0, 4]), (5, [0, 4, 8]), (5, [0, 1, 2]),    # middle window covered
    (5, [0, 1, 2, 3]),
    (6, [0, 4]), (6, [0, 5]),
    (7, [0, 1]), (7, [0, 5]), (7, [0, 6]),                       # n=7, gaps 1, n-2, n-1
]
allok = True
for (n, dvec) in configs:
    fails = check_config(n, dvec, npoints=25, seed=hash((n, tuple(dvec))) % 10**6)
    tag = "OK " if not fails else "FAIL"
    if fails:
        allok = False
    print("  n=%d d=%s N=%d: %s %s" % (n, dvec, n + max(dvec), tag, "; ".join(fails)))
print("battery all OK:", allok)

print()
print("=== (4) part-3 argmax formulas vs brute force + face dimensions ===")

def claimed_normals(n, dvec, a, Ntot):
    """The r*n listed normals (items 1-5), as (label, vector) pairs."""
    out = []
    r = len(dvec)
    u = [0] * Ntot; u[2 - 1] = 1
    out.append(("item1 e(2)", vector(QQ, u)))
    for p in range(r):
        dp = dvec[p]
        for j in range(2, n):
            c = dp + j
            u = [QQ(0)] * Ntot
            u[c + 1 - 1] = QQ(1) / a[j]      # 1/a(j+1)
            u[c - 1] = -QQ(1) / a[j - 1]     # -1/a(j)
            out.append(("item2 p=%d j=%d" % (p + 1, j), vector(QQ, u)))
    u = [0] * Ntot; u[Ntot - 1] = -1
    out.append(("item3 -e(N)", vector(QQ, u)))
    for p in range(1, r):
        u = [0] * Ntot; u[dvec[p] + 1 - 1] = -1
        out.append(("item4 p=%d" % (p + 1,), vector(QQ, u)))
    for p in range(1, r):
        u = [0] * Ntot; u[dvec[p - 1] + n + 1 - 1] = 1
        out.append(("item5 p=%d" % (p + 1,), vector(QQ, u)))
    return out

def argmax_set(u, n, a, d, Ntot):
    vals = [u.dot_product(vector(QQ, v)) for v in summand_vertices(n, a, d, Ntot)]
    m = max(vals)
    return set(k + 1 for k in range(n) if vals[k] == m)

def claimed_A(label, n, dvec, p1, j, q0):
    """Claimed argmax set of summand q0 (0-based) for a type-2 normal at window p1 (1-based), local j."""
    dp = dvec[p1 - 1]; dq = dvec[q0]; c = dp + j
    if q0 == p1 - 1:
        return set(range(1, n + 1)) - {j}
    if q0 < p1 - 1:
        l = c - dq
        return set(range(1, min(l - 1, n) + 1)) if l - 1 >= 1 else set(range(1, n + 1))
    l = c - dq
    if l + 1 >= 2:
        return set(range(max(l + 1, 1), n + 1))
    return set(range(1, n + 1))

for (n, dvec) in [(4, [0, 3]), (5, [0, 1]), (2, [0, 1, 2]), (4, [0, 2, 4]), (7, [0, 6]), (3, [0, 1, 2])]:
    R, Ps, a, Ntot = build_R(n, dvec)
    ok = True
    for (label, u) in claimed_normals(n, dvec, a, Ntot):
        # exposed face dimension must be N-2
        h = max(u.dot_product(vector(QQ, v)) for v in R.vertices_list())
        eq = [[-h] + list(u)]
        F = Polyhedron(eqns=eq, ieqs=[], base_ring=QQ).intersection(R)
        if F.dim() != Ntot - 2:
            ok = False
            print("  n=%d d=%s %s: FACE DIM %d != N-2=%d  *** " % (n, dvec, label, F.dim(), Ntot - 2))
        # type-2 argmax formulas vs brute force
        if label.startswith("item2"):
            p1 = int(label.split("p=")[1].split(" ")[0]); j = int(label.split("j=")[1])
            for q0 in range(len(dvec)):
                got = argmax_set(u, n, a, dvec[q0], Ntot)
                want = claimed_A(label, n, dvec, p1, j, q0)
                if got != want:
                    ok = False
                    print("  n=%d d=%s %s summand %d: argmax %s != claimed %s ***"
                          % (n, dvec, label, q0 + 1, sorted(got), sorted(want)))
    print("  n=%d d=%s: argmax formulas + face dims %s" % (n, dvec, "OK" if ok else "MISMATCH"))

print()
print("=== (4b) the coverage-wording slip, concretely: n=4, d=(0,3), item2 p=2 j=3 ===")
n, dvec = 4, [0, 3]
R, Ps, a, Ntot = build_R(n, dvec)
c = dvec[1] + 3
A1 = argmax_set(vector(QQ, [0, 0, 0, 0, QQ(-1)/a[2], QQ(1)/a[3], 0]), n, a, 0, Ntot)
print("  window 1 argmax:", sorted(A1),
      "-> span reaches coordinate", 0 + max(A1), "; but c-1 =", c - 1,
      " (so 'windows q<p cover [2,c-1]' is FALSE here; window p's own lower span must fill in)")

print()
print("=== (5) reduction-3 threshold probe: is R a product at gap n-1? at n-2? ===")
def product_check(n, g):
    dvec = [0, g]
    R, Ps, a, Ntot = build_R(n, dvec)
    # candidate split: coords [1, n] vs [n+1, N] after subtracting the constant a(1)
    # at coordinate d(2)+1 if g = n-1.  Compare facet counts & f-vector against the product.
    P1 = Ps[0]
    # second factor: summand 2 projected to its variable coords
    nfacR = len([h for h in R.Hrepresentation() if h.is_inequality()])
    fR = R.f_vector()
    # product of the two summands as abstract polytopes:
    Pa = Polyhedron(vertices=[v[:n] for v in Ps[0].vertices_list()], base_ring=QQ)
    Pb = Polyhedron(vertices=[v[n:] if g == n - 1 else v[n - 0:] for v in Ps[1].vertices_list()], base_ring=QQ) \
         if g == n - 1 else None
    if g == n - 1:
        prod = Pa * Pb
        same = (prod.f_vector() == fR)
        print("  n=%d gap=%d (n-1): f(R)==f(P1 x P2')? %s   facets(R)=%d, 2n=%d" % (n, g, same, nfacR, 2 * n))
    else:
        print("  n=%d gap=%d (n-2): facets(R)=%d, 2n=%d  (R claimed NOT a product; f-vector %s)"
              % (n, g, nfacR, 2 * n, fR))
for n in [3, 4, 5]:
    product_check(n, n - 1)
    product_check(n, n - 2)

print()
print("done")


==> anc/verification-code/oneoff/kozlov_facets_verification.sage <==
# kozlov_facets_verification.sage
#
# Changelog (reverse chronological):
#   2026-09-05  Created.  Verifies the facet (H-)description of the Kozlov simplex
#               Kozlov(n) that article draft 3 states as a corollary of Kozlov's
#               theorem -- Jan's handwritten plan (article/first-article.pdf, p. 2)
#               asks for "facets as well, can't be hard!", and this is the check
#               behind that claim.  Also re-verifies the worked rank-r example
#               (n=3, d=(0,1)) used in the article and in
#               working-notes/kozlov-simplex-and-kozlov-polytope.org.
#
# Run from this directory:   sage kozlov_facets_verification.sage

def kozlov_vertices(n):
    """f-vectors of the complete k-skeleta on [n], k = 1..n (cardinality convention,
    degree-0 entry dropped): v_k = (C(n,1), ..., C(n,k), 0, ..., 0)."""
    return [tuple([binomial(n, j) for j in range(1, k + 1)] + [0] * (n - k))
            for k in range(1, n + 1)]


def kozlov_from_vertices(n):
    return Polyhedron(vertices=kozlov_vertices(n), base_ring=QQ)


def kozlov_from_facets(n):
    """The claimed H-representation:
           x_1 = n,   x_1/C(n,1) >= x_2/C(n,2) >= ... >= x_n/C(n,n) >= 0.
    Sage wants inequalities as b + a.x >= 0."""
    eqns = [[-n] + [1] + [0] * (n - 1)]           # x_1 - n = 0
    ieqs = []
    for j in range(1, n):                          # x_j/C(n,j) - x_{j+1}/C(n,j+1) >= 0
        row = [0] * (n + 1)
        row[j] = QQ(1) / binomial(n, j)
        row[j + 1] = -QQ(1) / binomial(n, j + 1)
        ieqs.append(row)
    row = [0] * (n + 1)                            # x_n >= 0
    row[n] = 1
    ieqs.append(row)
    return Polyhedron(ieqs=ieqs, eqns=eqns, base_ring=QQ)


print("=== Kozlov(n): V-description vs. claimed H-description ===")
for n in range(1, 10):
    P = kozlov_from_vertices(n)
    Q = kozlov_from_facets(n)
    print("n=%2d  equal=%-5s  dim=%d  #vertices=%d  #facets=%d  simplex=%s"
          % (n, P == Q, P.dimension(), P.n_vertices(), P.n_facets(),
             P.n_vertices() == P.dimension() + 1))

print()
print("=== the n=1 degenerate case, stated separately in the article ===")
print("Kozlov(1) =", kozlov_from_vertices(1).vertices_list())

print()
print("=== worked rank-r example: n=3, d=(0,1), degree-0-inclusive coordinates ===")
# S_n lives in R^{n+1} with leading coordinate 1; shift^d prepends d zeros.
def kozlov_deg0(n, d, N):
    """shift^d(Kozlov(n)) padded into R^{N+1}."""
    verts = []
    for v in kozlov_vertices(n):
        w = [0] * (N + 1)
        w[d] = 1                                   # the degree-0 entry, f_0 = 1
        for j, c in enumerate(v):
            w[d + 1 + j] = c
        verts.append(w)
    return Polyhedron(vertices=verts, base_ring=QQ)

n, ds = 3, [0, 1]
N = n + max(ds)
R = kozlov_deg0(n, ds[0], N)
for d in ds[1:]:
    R = R + kozlov_deg0(n, d, N)
print("R = Kozlov(3) + shift^1(Kozlov(3)) in R^5")
print("  dim      =", R.dimension())
print("  vertices =", sorted(R.vertices_list()))

print()
print("=== the same example in the degree-0-dropped coordinates of angle(a) ===")
def angle(a, d, N):
    verts = []
    for k in range(1, len(a) + 1):
        w = [0] * N
        for j in range(k):
            w[d + j] = a[j]
        verts.append(w)
    return Polyhedron(vertices=verts, base_ring=QQ)

a = [binomial(3, j) for j in range(1, 4)]
N = 3 + 1
R2 = angle(a, 0, N) + angle(a, 1, N)
print("  a        =", a)
print("  dim      =", R2.dimension())
print("  vertices =", sorted(R2.vertices_list()))

print()
print("=== dim Koz(n;d) = |union_i {d_i+2,...,d_i+n}| ===")
bad = 0
count = 0
for n in range(2, 6):
    for ds in [[0, 0], [0, 1], [0, 2], [0, n - 1], [0, n],
               [0, 0, 0], [0, 1, 1], [0, 1, 2], [0, 2, 4], [0, 1, 2, 3]]:
        Nd = n + max(ds)
        P = kozlov_deg0(n, ds[0], Nd)
        for d in ds[1:]:
            P = P + kozlov_deg0(n, d, Nd)
        idx = set()
        for d in ds:
            idx |= set(range(d + 2, d + n + 1))
        count += 1
        if P.dimension() != len(idx):
            bad += 1
            print("  MISMATCH n=%d d=%s: %d vs %d" % (n, ds, P.dimension(), len(idx)))
print("  configurations checked: %d (r = 2,3,4; n = 2..5).  disagreements: %d" % (count, bad))


==> anc/verification-code/oneoff/kozlov_generating_functions.sage <==
# kozlov_generating_functions.sage
#
# Changelog (reverse chronological):
#   2026-09-06  Created. Tests whether multiplying the generating function of the
#               achievable Hilbert functions by the Kozlov-vertex denominator
#               prod_j (1 - x^{v_j}) simplifies it.  It does not, at rank 1 or 2.
#               Reformulates by rank and finds the deficiency formulas.
#
# Companion to working-notes/generating-functions-and-the-kozlov-denominator.org,
# which carries the discussion.  Headline results:
#   * rank 1, n = 4: P has 16 terms, P*D has 239, coefficients in [-4,3]; P is
#     divisible by no single factor (1 - x^{v_j}).  The hypothesis fails, and had
#     to: the achievable set is FINITE, so P is a polynomial with no denominator.
#   * rank 2, n = 4, d = 1: 162 terms -> 109356.  Using the true vertex set of
#     Koz(n;0,d) from thm-kozlov-matrix rather than all n^2 sums does not help.
#   * Graded by RANK the intuition is right: a(r) = |r-fold sumset| is eventually
#     polynomial (Khovanskii), degree n-1, so sum a(r) t^r is rational.
#   * n = 3: a(r) = e(r) = (r+1)(3r+2)/2 -- every lattice point achievable.
#   * n = 4: a(r) = (r+1)(4r^2+3r+1), e(r) = (r+1)^2(4r+1), deficiency exactly
#     2r(r+1), confirmed r = 1..6.  This is Part III's question with an answer.
#   * n = 5: deficiency 92, 481, 1372 -- no formula found, too few data points.
#   * The 2-graded generating function factors exactly: P2(x,y) = P(x)P(y).
#
# Cross-checks: the Kruskal-Katona enumeration agrees with exhaustive enumeration
# of downward-closed families (n = 3, 4), and with Macaulay2 (25 / 16 at n = 4);
# the proper counts 5, 16, 70, 457 reproduce |S(n)| from counting-ff-vectors.org.
#
# OEIS, checked 2026-09-06 via Sage's interface (closed forms agree, so these are
# real identifications and not prefix coincidences):
#   n=3 a(r)=e(r) ............ A000326, pentagonal numbers (ours is the (r+1)-st)
#   n=4 e(r) ................. A103532, d(240^n) = (4n+1)(n+1)^2, same closed form
#   n=4 deficiency ........... A046092, 2m(m+1)
#   n=4 a(r) ................. NO MATCH -- genuine submission candidate
# Not submitted, and not to be submitted without Jan's decision, per policy.

import itertools
from itertools import combinations

# ---- achievable Hilbert functions of E_n/I via Kruskal-Katona -------------
def canon(m, i):
    """i-canonical representation of m: m = C(a_i,i)+C(a_{i-1},i-1)+..."""
    out=[]
    for k in range(i,0,-1):
        if m<=0: break
        a=k-1
        while binomial(a+1,k)<=m: a+=1
        out.append((a,k)); m-=binomial(a,k)
    return out
def kk_bound(m,i):
    """max possible h_{i+1} given h_i = m (Kruskal-Katona pseudopower)."""
    if m<=0: return 0
    return sum(binomial(a,k+1) for (a,k) in canon(m,i))

def achievable(n, proper):
    """All (h_1,...,h_n) that are f-vectors of a complex on [n]; proper => h_1=n."""
    res=[]
    def rec(j, h):
        if j>n: res.append(tuple(h)); return
        lo, hi = 0, min(binomial(n,j), kk_bound(h[-1], j-1) if j>1 else n)
        if j==1: lo,hi = (n,n) if proper else (0,n)
        for v in range(lo,hi+1):
            if j>1 and v>kk_bound(h[-1],j-1): continue
            rec(j+1, h+[v])
    rec(1,[])
    return sorted(set(res))

# brute-force check for small n
def brute(n, proper):
    mons=[frozenset(s) for k in range(n+1) for s in combinations(range(1,n+1),k)]
    out=set()
    for mask in range(1<<len(mons)):
        fam={mons[i] for i in range(len(mons)) if mask>>i&1}
        if not all(frozenset(t) in fam for s in fam for k in range(len(s)) for t in combinations(s,k)): continue
        if frozenset() not in fam: continue
        h=tuple(sum(1 for s in fam if len(s)==j) for j in range(1,n+1))
        if proper and h[0]!=n: continue
        out.add(h)
    return sorted(out)

for n in (3,4):
    for pr in (True,False):
        a=achievable(n,pr); b=brute(n,pr)
        print("n=%d proper=%-5s  KK-enum %3d   brute %3d   agree %s"%(n,pr,len(a),len(b),a==b))
print()
for n in (3,4,5,6):
    print("n=%d: proper %4d, all %4d achievable Hilbert functions"
          %(n,len(achievable(n,True)),len(achievable(n,False))))

# ---- generating functions, rank-graded counts, item 2, 2-graded ----
def Hp(n): return [vector(ZZ,h) for h in achievable(n,True)]
def sumset(n,r,H=None):
    H=H or Hp(n); S={tuple(h) for h in H}
    for _ in range(r-1): S={tuple(vector(ZZ,s)+h) for s in S for h in H}
    return S
def Koz(n):
    c=[binomial(n,i) for i in range(1,n+1)]
    return Polyhedron(vertices=[vector(QQ,c[:j]+[0]*(n-j)) for j in range(1,n+1)],base_ring=QQ)

print("=== confirm the deficiency formulas ===")
print("  n=3: predicted missing 0;  n=4: predicted missing 2r(r+1)")
for n,rmax in ((3,7),(4,6),(5,3)):
    K=Koz(n)
    for r in range(1,rmax+1):
        a=len(sumset(n,r)); e=len((r*K).integral_points())
        pred = 0 if n==3 else (2*r*(r+1) if n==4 else None)
        tag = "" if pred is None else ("  matches 2r(r+1)" if e-a==pred else "  *** MISMATCH ***")
        print("   n=%d r=%d: a_r=%6d  e_r=%6d  missing=%5d%s"%(n,r,a,e,e-a,tag))

print("\n=== item 2: rank two with a shift; denominator from the ACTUAL vertices ===")
for n in (3,4):
  for d in (1,2):
    N=n+d
    H=Hp(n)
    S={tuple(vector(ZZ,list(h)+[0]*d)+vector(ZZ,[0]*d+list(g))) for h in H for g in H}
    R=PolynomialRing(ZZ,['x%d'%i for i in range(1,N+1)]); X=R.gens()
    P=sum(prod(X[i]**s[i] for i in range(N)) for s in S)
    c=[binomial(n,i) for i in range(1,n+1)]
    vs=[vector(QQ,list(c[:j])+[0]*(n-j)) for j in range(1,n+1)]
    pts=[vector(QQ,list(u)+[0]*d)+vector(QQ,[0]*d+list(w)) for u in vs for w in vs]
    Q=Polyhedron(vertices=pts,base_ring=QQ)
    D=prod(1-prod(X[i]**ZZ(v[i]) for i in range(N)) for v in Q.vertices_list())
    Nu=P*D
    print("   n=%d d=%d: |sumset|=%4d  vertices(Koz(n;0,d))=%2d  terms(P)=%4d -> terms(P*D)=%6d"
          %(n,d,len(S),len(Q.vertices()),len(P.monomials()),len(Nu.monomials())))

print("\n=== the 2-graded generating function factors (product structure) ===")
for n in (3,4):
    H=achievable(n,True)
    R=PolynomialRing(ZZ,['x%d'%i for i in range(1,n+1)]+['y%d'%i for i in range(1,n+1)])
    X=R.gens()[:n]; Y=R.gens()[n:]
    Px=sum(prod(X[i]**h[i] for i in range(n)) for h in H)
    Py=sum(prod(Y[i]**h[i] for i in range(n)) for h in H)
    P2=sum(prod(X[i]**h[i] for i in range(n))*prod(Y[i]**g[i] for i in range(n)) for h in H for g in H)
    print("   n=%d: P2 == Px*Py ?  %s   (terms: %d = %d x %d)"
          %(n,P2==Px*Py,len(P2.monomials()),len(Px.monomials()),len(Py.monomials())))


==> anc/verification-code/oneoff/kozlov_hrep_offsets_closed_form.sage <==
# kozlov_hrep_offsets_closed_form.sage -- the offsets in conj-kozlov-hrep2, in closed form.
#
# Changelog (newest first):
#
# 2026-09-13  Created.  The conjecture as printed gave both chains homogeneously and deferred the
#             constants to the phrase "each with the offset forced by additivity"; read literally the
#             display is false -- v_3 + u_3 = (5,10,15,10,10,0,0) in RA(kappa(5);0,2) violates the
#             first chain at j = 2.  Jan asked for the offsets in closed form.  This script derives
#             them from support-function additivity, checks the derivation against direct polyhedral
#             computation, and checks that the resulting H-description cuts out RA exactly.
#
# The claim being tested.  With a_s := 0 for s <= 0 and t = j - d:
#
#   chain 1 at j:   x_j/a_j - x_{j+1}/a_{j+1}  >=  -c_j,   c_j = max(0, a_{t+1}/a_{j+1} - a_t/a_j)
#   chain 2 at j:   x_{d+j}/a_j - x_{d+j+1}/a_{j+1} >= 0       (no offset needed, for THIS a)
#   extras:         x_1 = a_1,   x_{d+1} >= a_1,   x_{n+1} <= a_{m+1},   x_N >= 0
#
# c_j vanishes for j <= d-1 and is positive from j = d on: the shifted copy's leading entry a_1 has
# by then entered the first chain's index window.  Chain 2 needs no offset because the ratios run the
# other way -- see the printed derivation in the article.

def kozvec(n):
    return [binomial(n, j) for j in range(1, n + 1)]          # a_1 .. a_n, 1-indexed via a[j-1]

def ra_vertices(a, n, d, N):
    """Vertex sums of RA(a;0,d) = angle(a) + shift^d angle(a), in R^N."""
    lo = [tuple(a[:p] + [0] * (N - p)) for p in range(1, n + 1)]
    hi = [tuple([0] * d + a[:p] + [0] * (N - d - p)) for p in range(1, n + 1)]
    return [tuple(vector(x) + vector(y)) for x in lo for y in hi]

def entry(a, s):
    """a_s with the convention a_s = 0 for s <= 0 or s > n."""
    return a[s - 1] if 1 <= s <= len(a) else 0

def closed_form_c1(a, n, d, j):
    t = j - d
    if t <= 0 and t + 1 <= 0:
        return QQ(0)
    lead = QQ(entry(a, t + 1)) / entry(a, j + 1) if entry(a, t + 1) else QQ(0)
    trail = QQ(entry(a, t)) / entry(a, j) if entry(a, t) else QQ(0)
    return max(QQ(0), lead - trail)

bad = 0
cases = 0
for n in range(2, 10):
    a = kozvec(n)
    for d in range(1, n):
        N, m = n + d, n - d
        cases += 1
        verts = ra_vertices(a, n, d, N)
        RA = Polyhedron(vertices=verts, base_ring=QQ)

        # --- the offsets, measured directly: c = max over RA of (x_{j+1}/a_{j+1} - x_j/a_j) ---
        for j in range(1, n):
            measured = max(QQ(v[j]) / entry(a, j + 1) - QQ(v[j - 1]) / entry(a, j)
                           for v in verts)
            predicted = closed_form_c1(a, n, d, j)
            if measured != predicted:
                bad += 1
                print("  C1 MISMATCH n=%d d=%d j=%d: measured %s, closed form %s"
                      % (n, d, j, measured, predicted))
            c2 = max(QQ(v[d + j]) / entry(a, j + 1) - QQ(v[d + j - 1]) / entry(a, j)
                     for v in verts)
            if c2 != 0:
                bad += 1
                print("  C2 NONZERO n=%d d=%d j=%d: %s" % (n, d, j, c2))

        # --- the extras, measured ---
        for name, measured, predicted in [
                ("x_1",       min(v[0] for v in verts),     entry(a, 1)),
                ("x_{d+1}>=", min(v[d] for v in verts),     entry(a, 1)),
                ("x_{n+1}<=", max(v[n] for v in verts),     entry(a, m + 1)),
                ("x_N>=",     min(v[N - 1] for v in verts), 0)]:
            if measured != predicted:
                bad += 1
                print("  EXTRA MISMATCH n=%d d=%d %s: measured %s, predicted %s"
                      % (n, d, name, measured, predicted))

        # --- does the closed-form H-description cut out RA exactly? ---
        def row(const, terms):
            v = [QQ(0)] * (N + 1)
            v[0] = QQ(const)
            for idx, coef in terms:
                v[idx] = QQ(coef)
            return v
        ieqs = []
        for j in range(1, n):
            cj = closed_form_c1(a, n, d, j)
            ieqs.append(row(cj, [(j, QQ(1) / entry(a, j)), (j + 1, -QQ(1) / entry(a, j + 1))]))
            ieqs.append(row(0, [(d + j, QQ(1) / entry(a, j)), (d + j + 1, -QQ(1) / entry(a, j + 1))]))
        ieqs.append(row(-entry(a, 1),     [(d + 1, 1)]))          # x_{d+1} >= a_1
        ieqs.append(row(entry(a, m + 1),  [(n + 1, -1)]))         # x_{n+1} <= a_{m+1}
        ieqs.append(row(0,                [(N, 1)]))              # x_N >= 0
        eqns = [row(-entry(a, 1), [(1, 1)])]                      # x_1 = a_1
        cand = Polyhedron(ieqs=ieqs, eqns=eqns, base_ring=QQ)
        if cand != RA:
            bad += 1
            print("  H-DESCRIPTION MISMATCH n=%d d=%d" % (n, d))
        redundant = len(ieqs) - RA.n_facets()
        if redundant != 1:
            print("  NOTE n=%d d=%d: %d of the %d inequalities redundant (facets %d)"
                  % (n, d, redundant, len(ieqs), RA.n_facets()))

print("configurations: %d (n = 2..9, 1 <= d <= n-1).  failures: %d" % (cases, bad))


==> anc/verification-code/oneoff/kozlov_hrep_theta_form_check.sage <==
# kozlov_hrep_theta_form_check.sage
#
# Changelog (reverse chronological):
#   2026-09-06  Created. End-to-end check of the Theta-form H-description of the
#               Kozlov polytope R(a;d) found in the conj-kozlov-facets attempt
#               (working-notes/conj-kozlov-facets-attempt.org).  With
#               M^p(c) = sum over q>p of a(c-d(q)) when 1<=c-d(q)<=n  (the
#               "roof" of the windows after p) and
#               Theta^p(c) = (x(c) - M^p(c))/a(c-d(p)),
#               the claim is that R equals the set of x in R^N with
#                 (E)   x(1) = a(1)
#                 (I1)  Theta^1 non-increasing at links j=1..n-1
#                 (Ip)  Theta^p non-increasing at links j=2..n-1   (p=2..r)
#                 (Cp)  x(d(p)+1) >= a(1)                          (p=2..r)
#                 (Dp)  x(d(p-1)+n+1) <= M^{p-1}(d(p-1)+n+1)       (p=2..r)
#                 (F)   x(N) >= 0.
#               This system carries the offsets IMPLICITLY, so equality of
#               polyhedra here verifies both the facet-normal list and every
#               offset, plus the telescoping algebra used in the writeup.
#               Result: exact equality R == Q_Theta in all configurations tested.
#
# Driver at top level (no __main__ guard -- .sage files run as sage.all).

import itertools

def kozlov(n): return [binomial(n,j) for j in range(1,n+1)]

def verts(a,d,N):
    return [vector(QQ,[0]*d+[a[j] for j in range(k)]+[0]*(N-d-k))
            for k in range(1,len(a)+1)]

def theta_polytope(a,ds):
    n=len(a); r=len(ds); N=n+ds[-1]
    def M(p,c):   # roof of windows strictly after p (1-indexed p, coordinate c)
        return sum(a[c-d-1] for d in ds[p:] if 1<=c-d<=n)
    ieqs=[]; eqns=[]
    # Sage format: [b, a1..aN] meaning b + a.x >= 0
    def row(coeffs,b):
        v=[QQ(b)]+[QQ(coeffs.get(c,0)) for c in range(1,N+1)]; return v
    eqns.append(row({1:1},-a[0]))                       # x1 = a(1)
    for p in range(1,r+1):
        d=ds[p-1]
        jlo = 1 if p==1 else 2
        for j in range(jlo,n):
            c=d+j
            # Theta^p(c) - Theta^p(c+1) >= 0:
            # (x_c - M^p_c)/a(j) - (x_{c+1} - M^p_{c+1})/a(j+1) >= 0
            b = -M(p,c)/a[j-1] + M(p,c+1)/a[j]
            ieqs.append(row({c:1/a[j-1], c+1:-1/a[j]}, b))
    for p in range(2,r+1):
        ieqs.append(row({ds[p-1]+1:1},-a[0]))           # (Cp)
        c=ds[p-2]+n+1
        ieqs.append(row({c:-1},M(p-1,c)))               # (Dp)
    ieqs.append(row({N:1},0))                           # (F)
    return Polyhedron(ieqs=ieqs,eqns=eqns,base_ring=QQ)

def check(a,ds):
    n=len(a); N=n+ds[-1]
    Vs=[verts(a,d,N) for d in ds]
    pts=[sum(t[1:],t[0]) for t in itertools.product(*Vs)]
    R=Polyhedron(vertices=pts,base_ring=QQ)
    Q=theta_polytope(a,ds)
    ok = (Q==R)
    print("n=%d d=%-14s  Q_Theta == R : %s   (facets %d, rn=%d)"%(
        len(a),ds,ok,len([h for h in R.Hrepresentation() if h.is_inequality()]),
        len(ds)*len(a)))
    return ok

allok=True; cnt=0
for n in (2,3,4,5,6):
    a=kozlov(n)
    for r1 in (1,2,3):
        if n>=5 and r1>2: continue
        if n==2 and r1>2: continue
        for gs in itertools.product(range(1,n),repeat=r1):
            ds=[0]
            for g in gs: ds.append(ds[-1]+g)
            if n+ds[-1]>14: continue
            cnt+=1
            allok = check(a,ds) and allok
# a few deeper spot checks
for (n,ds) in [(5,[0,1,2]),(5,[0,2,4]),(5,[0,3,4]),(5,[0,1,2,3]),(6,[0,2,3]),
               (4,[0,3,6,9]),(5,[0,4,8])]:
    cnt+=1
    allok = check(kozlov(n),ds) and allok
print()
print("checked %d configurations; all equal: %s"%(cnt,allok))


==> anc/verification-code/oneoff/kozlov_minkowski_prediction.py <==
# Changelog (reverse chronological):
# 2026-08-06 22:28 - Claude: created, at Jan's request, as deliverable (a) of the
#   proper-Hilbert-functions independent-check experiment (see
#   ../artefacts/proper-hilbert-functions-kozlov-minkowski.org for the full
#   statement being tested). Pure local Kruskal-Katona + Minkowski-sum
#   computation -- no Macaulay2 -- producing the "prediction" side that
#   ../runs/rank_r_minkowski_experiment_report.md's random-sampling
#   experiment (rankr_minkowski_random_sampling_m2.py) compares against.

"""
Deliverable (a) of the rank-r Minkowski-sum stress test
(../artefacts/proper-hilbert-functions-kozlov-minkowski.org, esp. sections 3-4-7-9).

Given n and degs = (d_1=0, d_2, ..., d_r), computes:

  S : the set of PROPER Hilbert sequences (1, f_1, ..., f_n) of E/I (E = exterior
      algebra on n variables), i.e. f-vectors of simplicial complexes on the FULL
      vertex set [n] (f_1 == n exactly), via the Kruskal-Katona recursion already
      implemented in binomial_basis.py (kk_shadow_bound / enumerate_f_vectors),
      with the leading "1" (degree-0 Hilbert value) prepended to match the
      degree-0-inclusive convention of the org file's section 7. This is an
      (n+1)-tuple, NOT the n-tuple f-vector convention used by
      right_angle_simplex.py's vertex vectors.

  predicted_sumset(n, degs) : S + shift^{d_2}(S) + ... + shift^{d_r}(S), the exact
      DISCRETE sumset (not yet a convex hull) in Z^{N+1}, N = n + max(degs), using
      the org file's degree-0-inclusive shift^d (prepend d zeros to the WHOLE
      (n+1)-vector -- see section 7's explicit warning that this differs from
      right_angle_simplex.py's shift, which operates on the degree-0-DROPPED
      n-vector and needs the +e_d correction found in
      ../runs/rank2_hilbert_translation_check.md; that correction is exactly what
      the degree-0-inclusive convention here is built to avoid needing).

  predicted_polytope(n, degs) : conv(predicted_sumset(n, degs)), a Sage Polyhedron
      -- by section 9's boxed claim, this SHOULD equal
      Kozlov(n) + sum_{i=2}^r shift^{d_i}(Kozlov(n)) (both embedded degree-0-
      inclusive), and is the object deliverable (b)'s random-sampling experiment
      is checking against.

No Macaulay2 needed anywhere in this file -- everything is direct combinatorial
enumeration + Sage's Polyhedron/convex-hull machinery, deliberately independent
of deliverable (b)'s Macaulay2-based construction.
"""

load('binomial_basis.py')  # noqa: brings in kk_shadow_bound, enumerate_f_vectors


def proper_f_vectors(n):
    """
    S: the set of proper Hilbert sequences (1, f_1, ..., f_n) of E/I on n
    variables -- f-vectors of simplicial complexes on the full vertex set [n]
    (section 3: proper iff f_1 == n exactly). Built from
    binomial_basis.enumerate_f_vectors(n), which enumerates ALL f-vectors with
    f_1 in 0..n (not just f_1 == n); filtered here to the proper ones, then
    given the leading "1" prepended. Returns a sorted list of (n+1)-tuples.
    """
    all_fvecs = enumerate_f_vectors(n)
    proper = [f for f in all_fvecs if f[0] == n]
    return sorted((1,) + f for f in proper)


def shift0incl(vec, d):
    """
    The degree-0-inclusive shift^d of section 7: prepend d zeros to the WHOLE
    vector (degree-0 entry included), not the degree-0-dropped shift of
    right_angle_simplex.py. vec: a tuple/list; returns a tuple of length
    len(vec) + d.
    """
    return tuple([0] * d) + tuple(vec)


def pad_trailing(vec, N):
    """Pad vec with trailing zeros up to total length N (N >= len(vec))."""
    vec = tuple(vec)
    assert N >= len(vec)
    return vec + (0,) * (N - len(vec))


def predicted_sumset(n, degs):
    """
    S + shift^{d_2}(S) + ... + shift^{d_r}(S) (section 7's exact sumset
    identity, restricted to proper summands throughout -- section 6), as a
    sorted list of distinct (N+1)-tuples, N = n + max(degs). degs[0] must be 0
    (this project's WLOG normalization for d_1).

    Each summand S (for d_1=0) or shift^{d_i}(S) (i>=2) is first embedded in
    R^{N+1} (prepending d_i zeros, then padding trailing zeros out to length
    N+1) before summing coordinatewise over all independent choices -- an
    ordinary (exponential-size) sumset enumeration, fine at the small n, r=2
    scale this experiment uses.
    """
    assert degs[0] == 0, "degs[0] == 0 is this project's WLOG normalization"
    n = int(n)
    degs = list(degs)
    N = n + max(degs)
    S = proper_f_vectors(n)
    embedded_summands = []
    for d in degs:
        embedded_summands.append([pad_trailing(shift0incl(s, d), N + 1) for s in S])
    from itertools import product
    results = set()
    for choice in product(*embedded_summands):
        h = [0] * (N + 1)
        for part in choice:
            for k, val in enumerate(part):
                h[k] += val
        results.add(tuple(h))
    return sorted(results)


def predicted_polytope(n, degs):
    """
    conv(predicted_sumset(n, degs)) as a Sage Polyhedron in R^{N+1},
    N = n + max(degs) -- the "prediction" side of the experiment: by section
    9's boxed claim this should equal Kozlov(n) + sum_{i=2}^r
    shift^{d_i}(Kozlov(n)) in the degree-0-inclusive embedding.
    """
    pts = predicted_sumset(n, degs)
    return Polyhedron(vertices=pts)


def kozlov_polytope_degree0_inclusive(n):
    """
    Kozlov(n) directly, embedded degree-0-inclusive (section 5/9): conv(S) for
    S = proper_f_vectors(n). Provided as a standalone sanity-check building
    block -- predicted_polytope(n, [0]) (single summand, r=1) should equal
    this exactly (Kozlov's own theorem, section 5, restricted to r=1).
    """
    return Polyhedron(vertices=proper_f_vectors(n))


if __name__ in ('__main__', 'sage.all'):
    # See binomial_basis.py's own changelog for why both names are accepted:
    # `sage thisfile.py` sets __name__ = 'sage.all', not '__main__'.
    for n in (3, 4, 5):
        S = proper_f_vectors(n)
        print(f"n={n}: |S| = {len(S)} proper f-vectors")
        Kn = kozlov_polytope_degree0_inclusive(n)
        print(f"  Kozlov(n) (degree-0-inclusive): dim={Kn.dim()}, "
              f"n_vertices={Kn.n_vertices()} (expect n={n})")
        for d2 in (1, 2, 3):
            degs = (0, d2)
            P = predicted_polytope(n, degs)
            ss = predicted_sumset(n, degs)
            print(f"  degs={degs}: |sumset|={len(ss)}, predicted polytope "
                  f"dim={P.dim()}, n_vertices={P.n_vertices()}")


==> anc/verification-code/oneoff/kozlov_theta_form_other_legs.sage <==
# kozlov_theta_form_other_legs.sage
#
# Changelog (reverse chronological):
#   2026-09-06  Created. Probes the SCOPE of the Theta-form H-description of
#               working-notes/conj-kozlov-facets-attempt.org beyond the Kozlov
#               vector.  Results (recorded, since they shaped the writeup):
#               * all-ones a=(1,..,1): Q_Theta == R in all 15 configs tried
#                 (n=3..5, r<=4) -- the system stays VALID and COMPLETE, just
#                 redundant, and counting distinct directions reproduces the
#                 n+d+2 of conj-ones-hrep at rank two.  Road to that conjecture.
#               * 40 random positive leg vectors, 120 configs (n=3..5): 45
#                 mismatches, EVERY one of the form R not-subset Q_Theta
#                 (validity fails: Theta offsets undershoot the support values
#                 when Lemma D's ratio monotonicity flips) while Q_Theta subset R
#                 held in every failure.  So the peel direction is robust; the
#                 validity direction is where the Kozlov vector's increasing
#                 rho is genuinely load-bearing.
#
# Depends on theta_polytope()/verts() from kozlov_hrep_theta_form_check.sage
# (loaded below; that file re-runs its own Kozlov grid first, which is fine).
#
# Driver at top level (no __main__ guard -- .sage files run as sage.all).

load("code/oneoff/kozlov_hrep_theta_form_check.sage")
import itertools

def R_of(a,ds):
    n=len(a); N=n+max(ds)
    Vs=[verts(a,d,N) for d in ds]
    pts=[sum(t[1:],t[0]) for t in itertools.product(*Vs)]
    return Polyhedron(vertices=pts,base_ring=QQ)

print("\n=== all-ones leg vector (weak ratio monotonicity) ===")
allok=True
for n in (3,4,5):
    a=[1]*n
    for ds in ([0,1],[0,2],[0,1,2],[0,1,3],[0,2,3],[0,1,2,3]):
        if max(ds)>n-1: continue
        R=R_of(a,ds); Q=theta_polytope(a,ds)
        ok=(Q==R); allok=allok and ok
        print("ALLONES n=%d d=%-12s Q_Theta == R : %s (facets %d, rn=%d)"%(n,ds,ok,
              len([h for h in R.Hrepresentation() if h.is_inequality()]),len(ds)*n))
print("all-ones all equal:",allok)

print("\n=== random positive leg vectors: which inclusion breaks? ===")
set_random_seed(1234)
tot=0; mism=0; always_QsubR=True
for trial in range(40):
    n=ZZ.random_element(3,6)
    a=[ZZ.random_element(1,9) for _ in range(n)]
    for ds in ([0,1],[0,2],[0,1,2]):
        if max(ds)>n-1: continue
        tot+=1
        R=R_of(a,ds); Q=theta_polytope(a,ds)
        if Q!=R:
            mism+=1
            RsubQ=all(Q.contains(v.vector()) for v in R.vertices())
            QsubR=all(R.contains(v.vector()) for v in Q.vertices())
            always_QsubR = always_QsubR and QsubR
            print("  MISMATCH a=%s d=%s  RsubQ=%s QsubR=%s"%(a,ds,RsubQ,QsubR))
print("tested %d; mismatches %d; Q_Theta subset R in every mismatch: %s"%(
      tot,mism,always_QsubR))


==> anc/verification-code/oneoff/kozlov_vs_allones_rescaling.sage <==
# kozlov_vs_allones_rescaling.sage
#
# Changelog (reverse chronological):
#   2026-09-06  Created. Tests whether the diagonal rescaling that identifies the
#               Kozlov simplex with the all-ones right-angle simplex at rank 1
#               survives Minkowski summation at rank >= 2.  It does not.
#
# Rank 1: D = diag(binom(n,1),...,binom(n,n)) carries angle(1,...,1) to angle(a)
# vertex by vertex, so the two are linearly isomorphic and the induced map on
# lattices sends f to (f_j / binom(n,j)) -- the mu-coordinates of Lemma lem-mu.
#
# Rank >= 2: no single linear map can do this, because summand i would need
# coordinate m divided by binom(n, m - d_i), a factor depending on i, while
# overlapping windows share coordinates.  Confirmed here by f-vector comparison.
#
# Result: the two vertex counts are n^2 - m(m-1) (all-ones) and
# n^2 - (m-1)(m+2)/2 (Kozlov), m = n-d, differing by exactly (m-1)(m-2)/2.
# So they agree precisely when m <= 2 and diverge from m = 3 onward -- the same
# gap threshold that Proposition prop-gapK turns on.

def verts(a,d,N):
    return [vector(QQ,[0]*d+[a[j] for j in range(k)]+[0]*(N-d-k)) for k in range(1,len(a)+1)]
def P(a,ds,N):
    import itertools
    pts=[sum((verts(a,d,N)[t[i]] for i,d in enumerate(ds)),vector(QQ,[0]*N))
         for t in itertools.product(range(len(a)),repeat=len(ds))]
    return Polyhedron(vertices=pts,base_ring=QQ)
print("rank 1: is angle(Kozlov) = D(angle(all-ones))?")
for n in (3,4,5):
    a=[binomial(n,j) for j in range(1,n+1)]
    K=P(a,[0],n); U=P([1]*n,[0],n)
    D=matrix(QQ,n,n,lambda i,j: a[i] if i==j else 0)
    print("  n=%d  D(unit)==Kozlov: %s" % (n, Polyhedron(vertices=[D*v.vector() for v in U.vertices()])==K))
print("\nrank 2: vertex counts, all-ones vs Kozlov  (formula check too)")
print("   n  d   #V(ones)  pred   #V(Koz)  pred   same combinatorial type?")
for n in (4,5,6):
  for d in range(1,n):
    m=n-d
    U=P([1]*n,[0,d],n+d); K=P([binomial(n,j) for j in range(1,n+1)],[0,d],n+d)
    pu=n^2-(n-d)*(n-d-1); pk=n^2-(m-1)*(m+2)/2
    fu=U.f_vector(); fk=K.f_vector()
    print("  %2d %2d %8d %6d %8d %6d   %s" % (n,d,len(U.vertices()),pu,len(K.vertices()),pk,
          "yes" if fu==fk else "NO  (f-vectors differ)"))


==> anc/verification-code/oneoff/kupreyeva_fig31_reproduction.py <==
"""
Changelog (reverse chronological):
2026-08-09 - Claude: created. Reproduces Kupreyeva (2019)'s Figure 3.1 (T_7^3 = conv(F_7^3)) from
  scratch, for the blog post `blog/posts/kruskal-katona-cauliflower/index.md`'s "picture worth
  staring at" section -- Jan asked to include her actual figure (extracted from the thesis PDF) and
  a SageMath-generated one alongside it, with the shadow function overlaid as a curve on top of the
  red/green scatter (her figure has no such overlay).

  Coordinate convention: her plot's (x,y) = (f_1,f_2) in *dimension* convention (f_1 = number of
  edges, f_2 = number of triangles, for a simplicial complex on p=7 vertices), which is
  ../binomial_basis.py's *cardinality* convention shifted by one: her f_1 = cardinality-2 faces =
  this project's f_2, her f_2 = cardinality-3 faces = this project's f_3. So: x-axis is (this
  project's) f_2 in 0..C(7,2)=21, y-axis is f_3 in 0..kk_shadow_bound(f_2,3), max 35=C(7,3) -- these
  bounds match her figure's axis ranges exactly, confirming the index correspondence. kk_shadow_bound
  is reimplemented locally (plain math.comb) rather than imported from ../binomial_basis.py, since
  that module relies on Sage's global binomial() which isn't in scope for a plain `sage foo.py` run
  without going through Sage's own import/preparse machinery.

  Red = achievable (f_2,f_3) pairs (y <= kk_shadow_bound(x,3), the classical Kruskal-Katona upper
  shadow bound, sufficiency via compressed complexes). Green = integer lattice points strictly
  inside the convex hull of the red points but not themselves achievable -- computed via Sage's
  own Polyhedron, not hand-derived, so the hull is exact rather than assumed. The overlaid curve is
  the shadow bound itself, kk_shadow_bound(x,3) for real x in [0,21] (extended piecewise-constant
  between integers, since the bound is only meaningfully defined at integer x).
"""
from math import comb
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

P = 7  # matches Kupreyeva's T_7^3


def kk_cascade(m, i):
    """The i-cascade (Macaulay/i-binomial) representation of m>=0. Same as ../binomial_basis.py's
    version, reimplemented locally with plain math.comb (that module relies on Sage's global
    binomial(), not importable cleanly into a plain sage-run script's namespace)."""
    terms = []
    remaining = m
    level = i
    a_bound = None
    while remaining > 0 and level >= 1:
        a = level - 1
        while comb(a + 1, level) <= remaining and (a_bound is None or a + 1 < a_bound):
            a += 1
        terms.append((a, level))
        remaining -= comb(a, level)
        a_bound = a
        level -= 1
    assert remaining == 0
    return terms


def kk_shadow_bound(m, i):
    """Kruskal-Katona upper bound on f_i given f_{i-1}=m (cardinality convention, i>=2)."""
    if m == 0:
        return 0
    return sum(comb(a, level + 1) for (a, level) in kk_cascade(m, i - 1))


def main():
    x_max = comb(P, 2)  # 21
    red = [(x, y) for x in range(x_max + 1) for y in range(kk_shadow_bound(x, 3) + 1)]

    hull = Polyhedron(vertices=red)
    lattice_pts = hull.integral_points()
    red_set = set(red)
    green = [tuple(pt) for pt in lattice_pts if tuple(pt) not in red_set]

    fig, ax = plt.subplots(figsize=(7, 5))

    if green:
        gx, gy = zip(*green)
        ax.scatter(gx, gy, marker="o", s=14, color="#2f9e44", label="lattice point, not an f-vector")
    rx, ry = zip(*red)
    ax.scatter(rx, ry, marker="x", s=18, color="#e03131", label="f-vector (achievable)", zorder=3)

    # Piecewise-constant step, evaluated at the floor of each sample point (the bound is only
    # defined at integers; this renders the exact staircase Kruskal-Katona describes).
    curve_x = [x / 4 for x in range(4 * x_max + 1)]
    curve_y = [kk_shadow_bound(int(x), 3) for x in curve_x]
    ax.step(curve_x, curve_y, where="post", color="#1971c2", lw=1.6, alpha=0.85,
            label="shadow function $\\eth_3(x)$", zorder=4)

    ax.set_xlabel("$f_2$ (edges)")
    ax.set_ylabel("$f_3$ (triangles)")
    ax.set_title(f"SageMath reproduction of $T_{P}^3$, shadow function overlaid", fontsize=12)
    ax.legend(fontsize=8, loc="upper left")
    fig.tight_layout()

    out = "/tmp/kupreyeva_repro/kupreyeva-fig31-sage-reproduction.png"
    import os
    os.makedirs(os.path.dirname(out), exist_ok=True)
    fig.savefig(out, dpi=160)
    print("wrote", out)
    print(f"red (f-vectors): {len(red)}, green (hull, non-f-vector): {len(green)}")


main()


==> anc/verification-code/oneoff/linusson_eq14_binomial_base.py <==
"""Reproduce Linusson's equation (14) exactly, and test whether our own p-polynomials
become positive in the binomial base he uses for it.

Linusson writes F^p(n) in the base C(p+2,j) rather than in powers of p, saying it is "to make
comparisons easier" with his equation (4) for M-sequences.  Article 2's ex-poly-p-tables prints
our |FF^(p)(n;d)| in the MONOMIAL base and remarks that the coefficients are not positive.
Two questions follow, and this script answers both:

  1. Is our E/F implementation right at the level of the POLYNOMIALS, not just the table
     entries?  rem-transcription records an entry-by-entry check against his Tables 5 and 6;
     this is a stronger check, since it also exercises the interpolation.
  2. Is the non-positivity an artefact of the monomial base?

Answers, 2026-10-04 on jts-yoga:

  1. YES.  All of equation (14) is reproduced exactly, including the signs:
         F^p(0) = 2
         F^p(1) = C(p+2,1)
         F^p(2) = C(p+2,3) - C(p+2,2) + 2 C(p+2,1) - 1
         F^p(3) = 4 C(p+2,6) + C(p+2,4) + C(p+2,1)
         F^p(4) = 120 C(p+2,10) + 188 C(p+2,9) + 95 C(p+2,8) + 18 C(p+2,7)
                      + 5 C(p+2,6) + C(p+2,4) + C(p+2,1)
     Checked against the printed page, not against OCR, which mangles it.

  2. NO.  Eight of the nine configurations of ex-poly-p-tables still have negative
     coefficients in the binomial base; the one exception, n=3 with d=(0,4), is the saturating
     gap where the summands have already come apart.

  AND THE POINT WORTH KEEPING: Linusson's OWN F^p(2) is not positive in his own base either.
  So non-positivity in p is not something our generalization introduces, and ex-poly-p-tables'
  remark should not be read as a contrast with him.

One convention the module does not carry: E^p(n,k) = 0 for n <= -2, which is what makes
A[-1][0] = 1 in def-A.  linusson_ff_counting.E raises instead, so Esafe wraps it.
"""

import sys, os
sys.path.insert(0, os.path.join(os.path.dirname(os.path.abspath(__file__)), os.pardir))
from sympy import symbols, Poly, expand, nsimplify, interpolate, prod, Integer
from math import factorial
import linusson_ff_counting as L
p = symbols('p')

def Esafe(pp, nn, kk):
    # E^p(n,k) = 0 for n <= -2: no complex sits below the void family.  This is the
    # convention that makes A[-1][0] = 1 in def-A; the module guards it as out-of-domain.
    return 0 if nn < -1 else L.E(pp, nn, kk)

def A_p(n, pp):
    """A^(p)[tau][rho] = E^p(tau,rho-1) - E^p(tau-1,rho-1), tau=-1..n, rho=0..n+1"""
    idx = lambda t: t+1
    M = [[0]*(n+2) for _ in range(n+2)]
    for tau in range(-1, n+1):
        for rho in range(0, n+2):
            M[idx(tau)][rho] = Esafe(pp, tau, rho-1) - Esafe(pp, tau-1, rho-1)
    return M

def count(n, ds, pp):
    A = A_p(n, pp)
    u = [sum(row) for row in A]
    vec = u[:]
    for i in range(1, len(ds)):
        delta = ds[i]-ds[i-1]
        T = [[sum(A[tp][rho] for rho in range(0, n+2) if rho > (tau-1)-delta)
              for tp in range(n+2)] for tau in range(n+2)]
        vec = [sum(vec[a]*T[a][b] for a in range(n+2)) for b in range(n+2)]
    return sum(vec)

def binom_poly(j, shift=2):
    return expand(prod([(p+shift-i) for i in range(j)])/Integer(factorial(j)))

def to_base(poly, shift=2):
    d = Poly(poly, p).degree(); rem = expand(poly); out=[]
    for j in range(d, -1, -1):
        bj = binom_poly(j, shift)
        c = nsimplify(Poly(rem,p).coeff_monomial(p**j)/Poly(bj,p).coeff_monomial(p**j)) if j>0 else nsimplify(rem)
        out.append((j,c)); rem = expand(rem - c*bj)
    return out

print("Linusson's equation (14), recomputed from his recursion, in base C(p+2,j):")
for n in range(0, 5):
    deg = n*(n+1)//2 + 1
    pts = list(range(0, deg+3))
    poly = expand(interpolate(list(zip(pts, [L.F(pp, n) for pp in pts])), p))
    terms = [(j, c) for j, c in to_base(poly) if c != 0]   # to_base returns high -> low
    out = []
    for i, (j, c) in enumerate(terms):
        sign = "" if i == 0 else (" + " if c > 0 else " - ")
        mag = abs(c)
        body = f"C(p+2,{j})" if mag == 1 and j > 0 else (f"{mag}" if j == 0 else f"{mag} C(p+2,{j})")
        out.append(sign + ("-" if i == 0 and c < 0 else "") + body)
    print(f"  F^p({n}) = " + "".join(out))
print()

cfgs = [(2,(0,0)), (2,(0,1)), (2,(0,0,0)), (2,(0,1,2)),
        (3,(0,0)), (3,(0,1)), (3,(0,4)), (3,(0,1,3)), (3,(0,2,3))]
print(f"{'n':>2} {'d':<10} {'deg':>3}  coefficients in base C(p+2,j), high->low")
for n, ds in cfgs:
    r = len(ds)
    deg = r*(n*(n+1)//2) - sum((max(0,n-(ds[i]-ds[i-1]))*(max(0,n-(ds[i]-ds[i-1]))+1))//2 for i in range(1,r))
    pts = list(range(n, n+deg+4))
    poly = expand(interpolate(list(zip(pts,[count(n,ds,pp) for pp in pts])), p))
    cs = [c for j,c in to_base(poly)]
    allpos = all(c >= 0 for c in cs)
    print(f"{n:>2} {str(ds):<10} {Poly(poly,p).degree():>3}  {cs}   {'ALL >= 0' if allpos else 'has negatives'}")


==> anc/verification-code/oneoff/logconcavity_battery.sage <==
# logconcavity_battery.sage
#
# Changelog (reverse chronological):
#   2026-09-06  (later) Added all-pairs diagnostic + concrete witness printout
#               on T3 failure, and two more weakly-log-concave probes (tie-mid,
#               plateau) aimed at the first DEPENDENT parallel link reachable
#               despite jlo=2.
#   2026-09-06  Created. Plan item B (working-notes/PLAN-next-steps-vrep-hrep.org):
#               test whether "Kozlov vector" can be replaced by "strictly
#               log-concave" in the four leg-vector-dependent phenomena, and
#               which direction of slope monotonicity does the work.
#
# For each (leg vector a, shift pattern d) configuration this runs:
#   T1: facets(R) == n*s, s = #distinct shifts.
#   T2: Q_Theta == R (validity+completeness of the Theta-form H-description);
#       on failure, which inclusion breaks.
#   T3 (rank>=3): consecutive-pairs conjunction == extremal tensor T
#       (all-pairs conjunction recorded too).
#   T4: for Theta-link pairs sharing a support pair (c,c+1): dependent vs
#       independent counts, plus the algebraic prediction
#       dependent <=> sigma(c-d(p)) == sigma(c-d(p')), which should hold for
#       EVERY a (it is just proportionality of 2-vectors).
#   T5: rank criterion M[j]=1 <=> rank{tight Theta-normals + e(1)} = N,
#       accuracy over all n^r tuples (only meaningful where T2 passes).
#
# Leg-vector classes (sigma-class COMPUTED, never assumed): Kozlov / all-ones
# controls; strictly log-concave non-binomial (tent i(n+1-i), 2^(i(n-i)),
# random via strictly decreasing slopes); strictly log-convex (reciprocal
# Kozlov, factorials, 2^(i(i-1)/2), random); geometric sigma == 2; weakly
# log-concave with a slope tie; non-monotone sigma (injective and not).
#
# Driver at top level (no __main__ guard -- .sage files run as sage.all).

import itertools
import sys

# ---------- geometry ----------

def verts(a, d, N):
    return [vector(QQ, [0]*d + [a[j] for j in range(k)] + [0]*(N-d-k))
            for k in range(1, len(a)+1)]

def R_of(a, ds):
    n = len(a); N = n + max(ds)
    Vs = [verts(a, d, N) for d in ds]
    pts = [sum(t[1:], t[0]) for t in itertools.product(*Vs)]
    return Polyhedron(vertices=pts, base_ring=QQ)

def theta_conditions(a, ds):
    """The Theta-form system as (name, u, beta) triples meaning u.x >= beta,
    plus the equality x(1)=a(1) handled separately by callers.
    Same rows as kozlov_hrep_theta_form_check.sage's theta_polytope."""
    n = len(a); r = len(ds); N = n + ds[-1]
    def M(p, c):
        return sum(a[c-d-1] for d in ds[p:] if 1 <= c-d <= n)
    cons = []
    def u_of(coeffs):
        return vector(QQ, [coeffs.get(c, 0) for c in range(1, N+1)])
    for p in range(1, r+1):
        d = ds[p-1]
        jlo = 1 if p == 1 else 2
        for j in range(jlo, n):
            c = d + j
            beta = M(p, c)/a[j-1] - M(p, c+1)/a[j]
            cons.append((("I", p, j), u_of({c: 1/a[j-1], c+1: -1/a[j]}), beta))
    for p in range(2, r+1):
        cons.append((("C", p), u_of({ds[p-1]+1: 1}), a[0]))
        c = ds[p-2] + n + 1
        cons.append((("D", p), u_of({c: -1}), -M(p-1, c)))
    cons.append((("F",), u_of({N: 1}), 0))
    return cons

def theta_polytope(a, ds):
    n = len(a); N = n + ds[-1]
    cons = theta_conditions(a, ds)
    ieqs = [[-beta] + list(u) for (nm, u, beta) in cons]
    eqns = [[-a[0]] + [1] + [0]*(N-1)]
    return Polyhedron(ieqs=ieqs, eqns=eqns, base_ring=QQ)

def extremal_support(vertex_lists, N):
    idx = list(itertools.product(*[range(len(v)) for v in vertex_lists]))
    pts = {t: sum((vertex_lists[k][t[k]] for k in range(len(vertex_lists))),
                  vector(QQ, [0]*N)) for t in idx}
    P = Polyhedron(vertices=list(pts.values()), base_ring=QQ)
    V = set(tuple(v) for v in P.vertices_list())
    return {t for t in idx if tuple(pts[t]) in V}, pts

# ---------- sigma classification ----------

def sigma_class(a):
    s = [QQ(a[i+1])/QQ(a[i]) for i in range(len(a)-1)]
    dec = all(s[i] > s[i+1] for i in range(len(s)-1))
    inc = all(s[i] < s[i+1] for i in range(len(s)-1))
    wdec = all(s[i] >= s[i+1] for i in range(len(s)-1))
    winc = all(s[i] <= s[i+1] for i in range(len(s)-1))
    inj = (len(set(s)) == len(s))
    if len(s) <= 1:
        cls = "trivial"
    elif dec:   cls = "strict-logconcave"
    elif inc:   cls = "strict-logconvex"
    elif wdec and winc: cls = "geometric"
    elif wdec:  cls = "weak-logconcave"
    elif winc:  cls = "weak-logconvex"
    else:       cls = "nonmonotone"
    return cls, inj, s

# ---------- the battery ----------

def battery(label, a, ds, results):
    a = [QQ(x) for x in a]
    n = len(a); r = len(ds); N = n + max(ds); s_distinct = len(set(ds))
    cls, inj, sig = sigma_class(a)
    R = R_of(a, ds)
    nfac = len([h for h in R.Hrepresentation() if h.is_inequality()])
    t1 = (nfac == n*s_distinct)
    Q = theta_polytope(a, ds)
    t2 = (Q == R)
    t2mode = ""
    if not t2:
        RinQ = all(Q.contains(v.vector()) for v in R.vertices())
        QinR = all(R.contains(v.vector()) for v in Q.vertices())
        t2mode = ("R⊄Q" if not RinQ else "") + ("Q⊄R" if not QinR else "")
        if RinQ and QinR: t2mode = "inclusions hold, unequal?!"
    # T3: consecutive pairwise reduction (rank >= 3)
    t3 = None; t3all = None; t3wit = None
    Vs = [verts(a, d, N) for d in ds]
    T, pts = extremal_support(Vs, N)
    if r >= 3:
        all_pairs = [(p, q) for p in range(r) for q in range(p+1, r)]
        con_pairs = [(p, p+1) for p in range(r-1)]
        pr = {pq: extremal_support([Vs[pq[0]], Vs[pq[1]]], N)[0]
              for pq in all_pairs}
        univ = list(itertools.product(range(n), repeat=r))
        A = {t for t in univ if all((t[p], t[q]) in pr[pq]
                                    for pq in all_pairs for p, q in [pq])}
        C = {t for t in univ if all((t[p], t[q]) in pr[pq]
                                    for pq in con_pairs for p, q in [pq])}
        t3 = (C == T); t3all = (A == T)
        if not t3:
            w = sorted(C - T)[0]   # C >= A >= T always, so C-T nonempty here
            t3wit = (w, w in A)    # witness (0-based), and is it in all-pairs?
    # T4: parallel-support link pairs
    cons = theta_conditions(a, ds)
    links = [(nm, u) for nm, u, beta in cons if nm[0] == "I"]
    supp = {}
    for nm, u in links:
        sp = tuple(i for i, y in enumerate(u) if y != 0)
        supp.setdefault(sp, []).append((nm, u))
    ndep = nind = 0; t4pred = True
    for sp, lst in supp.items():
        for (n1, u1), (n2, u2) in itertools.combinations(lst, 2):
            dep = (matrix(QQ, [u1, u2]).rank() == 1)
            if dep: ndep += 1
            else:   nind += 1
            # algebraic prediction: dep <=> sigma at the two window-local
            # indices agree.  n1=("I",p,j): local index j, slope sigma(j).
            pred = (sig[n1[2]-1] == sig[n2[2]-1])
            if pred != dep: t4pred = False
    # T5: rank criterion accuracy
    e1 = vector(QQ, [1] + [0]*(N-1))
    ok5 = 0
    for t, x in pts.items():
        tight = [u for nm, u, beta in cons if u.dot_product(x) == beta]
        ok5 += ((matrix(QQ, [e1] + tight).rank() == N) == (t in T))
    t5 = (ok5 == n**r)
    row = dict(label=label, a=a, ds=ds, n=n, cls=cls, inj=inj,
               t1=t1, nfac=nfac, pred1=n*s_distinct, t2=t2, t2mode=t2mode,
               t3=t3, t3all=t3all, t3wit=t3wit, ndep=ndep, nind=nind,
               t4pred=t4pred, t5=t5, ok5=ok5, tot5=n**r, sizeT=len(T))
    results.append(row)
    print("%-14s n=%d d=%-10s %-18s inj=%d | T1 %s(f=%d/%d) T2 %s%s T3 %s/all %s "
          "T4 dep=%d ind=%d pred=%s T5 %d/%d |T|=%d%s"
          % (label, n, str(ds), cls, 1 if inj else 0,
             "OK" if t1 else "FAIL", nfac, n*s_distinct,
             "OK" if t2 else "FAIL", ("["+t2mode+"]" if t2mode else ""),
             {None: "--", True: "OK", False: "FAIL"}[t3],
             {None: "--", True: "OK", False: "FAIL"}[t3all],
             ndep, nind, "OK" if t4pred else "FAIL",
             ok5, n**r, len(T),
             ("  T3-witness(0-based)=%s inA=%s" % t3wit) if t3wit else ""))
    sys.stdout.flush()
    return row

# ---------- leg-vector generators ----------

def kozlov(n):   return [binomial(n, j) for j in range(1, n+1)]
def ones(n):     return [1]*n
def tent(n):     return [i*(n+1-i) for i in range(1, n+1)]
def pow2conc(n): return [2**(i*(n-i)) for i in range(1, n+1)]
def kozrecip(n):
    a = kozlov(n); L = lcm(a); return [L//x for x in a]
def factv(n):    return [factorial(i) for i in range(1, n+1)]
def pow2conv(n): return [2**(i*(i-1)//2) for i in range(1, n+1)]
def geom2(n):    return [2**i for i in range(n)]

def rand_strict_logconcave(n, seed):
    # strictly decreasing slopes s_i/t  =>  strictly log-concave
    set_random_seed(seed)
    t = 2
    pool = set()
    while len(pool) < n-1:
        pool.add(ZZ.random_element(1, 40))
    svals = sorted(pool, reverse=True)[:n-1]
    a = [t**(n-1)]
    for i in range(n-1):
        a.append(a[-1]*svals[i]/t)
    return [QQ(x) for x in a]

def rand_strict_logconvex(n, seed):
    a = rand_strict_logconcave(n, seed)
    L = lcm([x.denominator() for x in a])
    a = [x*L for x in a]
    M = lcm([x.numerator() for x in a])
    return [M/x for x in a]   # reciprocal: sigma -> 1/sigma, strictly increasing

def tievec(n):
    # one slope tie at the start, then strictly decreasing: weak log-concave
    if n == 3: return [1, 2, 4]            # sigma = 2,2 (geometric!) -> adjust
    if n == 4: return [1, 2, 4, 6]         # sigma = 2,2,3/2
    if n == 5: return [1, 3, 9, 18, 27]    # sigma = 3,3,2,3/2
    raise ValueError

def nonmono_inj(n):
    if n == 4: return [2, 6, 3, 12]        # sigma = 3,1/2,4  injective
    if n == 5: return [2, 6, 3, 12, 4]     # sigma = 3,1/2,4,1/3 injective
    raise ValueError

def tiemid(n):
    # slope tie placed so two windows at shift gap 1 share a DEPENDENT link:
    # sigma(j) = sigma(j+1) with j >= 2, reachable despite jlo = 2
    if n == 4: return [1, 3, 6, 12]        # sigma = 3,2,2
    if n == 5: return [1, 4, 12, 24, 48]   # sigma = 4,3,2,2
    raise ValueError

def plateau(n):
    # long slope plateau, still weakly log-concave
    if n == 4: return [1, 2, 4, 8]         # geometric at n=4; harmless dup
    if n == 5: return [1, 3, 6, 12, 24]    # sigma = 3,2,2,2
    raise ValueError

def nonmono_noninj(n):
    if n == 4: return [2, 6, 3, 9]         # sigma = 3,1/2,3  non-injective
    if n == 5: return [2, 6, 3, 9, 3]      # sigma = 3,1/2,3,1/3
    raise ValueError

# ---------- driver ----------

results = []
patterns = {2: [[0, 1], [0, 2]],
            3: [[0, 1, 2], [0, 1, 3], [0, 2, 3]],
            4: [[0, 1, 2, 3]]}

def gens_for(n):
    g = [("kozlov", kozlov(n)), ("ones", ones(n)), ("tent", tent(n)),
         ("pow2conc", pow2conc(n)),
         ("rand-lc-1", rand_strict_logconcave(n, 101)),
         ("rand-lc-2", rand_strict_logconcave(n, 202)),
         ("kozrecip", kozrecip(n)), ("fact", factv(n)),
         ("pow2conv", pow2conv(n)),
         ("rand-lx-1", rand_strict_logconvex(n, 303)),
         ("geom2", geom2(n)), ("tie", tievec(n))]
    if n >= 4:
        g += [("nm-inj", nonmono_inj(n)), ("nm-noninj", nonmono_noninj(n)),
              ("tie-mid", tiemid(n)), ("plateau", plateau(n))]
    return g

for n in (3, 4, 5):
    for r in (2, 3, 4):
        if r == 4 and n == 5:
            continue
        for ds in patterns[r]:
            print("\n--- n=%d  d=%s ---" % (n, ds))
            for label, a in gens_for(n):
                battery(label, a, ds, results)

# tie-pattern scope check, separately (Theta-form with tied shifts is
# untested territory even for Kozlov; report, don't mix into the main table)
print("\n=== tied-shift scope check, d=[0,1,1] ===")
tie_results = []
for n in (3, 4):
    for label, a in gens_for(n)[:6]:
        battery(label, a, [0, 1, 1], tie_results)

# ---------- summary ----------

print("\n================ SUMMARY (main battery, no tied shifts) ================")
from collections import defaultdict
agg = defaultdict(lambda: [0, 0, 0, 0, 0, 0, 0, 0, 0, 0])
# counts: n, t1ok, t2ok, t3run, t3ok, t4predok, t5ok, ndep_total, nind_total, t3allok
for row in results:
    key = (row["cls"], row["inj"])
    A = agg[key]
    A[0] += 1
    A[1] += 1 if row["t1"] else 0
    A[2] += 1 if row["t2"] else 0
    if row["t3"] is not None:
        A[3] += 1
        A[4] += 1 if row["t3"] else 0
        A[9] += 1 if row["t3all"] else 0
    A[5] += 1 if row["t4pred"] else 0
    A[6] += 1 if row["t5"] else 0
    A[7] += row["ndep"]
    A[8] += row["nind"]
print("%-22s %4s | %9s %9s %14s %14s %9s %9s | links dep/ind" %
      ("sigma-class", "inj", "T1 ok", "T2 ok", "T3 ok(consec)", "T3 ok(allpr)",
       "T4 pred", "T5 ok"))
for key in sorted(agg):
    A = agg[key]
    print("%-22s %4s | %6d/%-3d %6d/%-3d %8d/%-5d %8d/%-5d %6d/%-3d %6d/%-3d | %d/%d"
          % (key[0], "yes" if key[1] else "no",
             A[1], A[0], A[2], A[0], A[4], A[3], A[9], A[3], A[5], A[0],
             A[6], A[0], A[7], A[8]))
print("\nFailures in detail (main battery):")
anyfail = False
for row in results:
    fails = [k for k, v in (("T1", row["t1"]), ("T2", row["t2"]),
                            ("T3", row["t3"]), ("T4", row["t4pred"]),
                            ("T5", row["t5"])) if v is False]
    if fails:
        anyfail = True
        print("  %-14s n=%d d=%-10s %-18s a=%s  fails: %s %s"
              % (row["label"], row["n"], str(row["ds"]), row["cls"],
                 row["a"], fails, row["t2mode"]))
if not anyfail:
    print("  (none)")


==> anc/verification-code/oneoff/logconvex_breaks_consecutive_reduction.sage <==
# logconvex_breaks_consecutive_reduction.sage
#
# Changelog (reverse chronological):
#   2026-09-06  Created. Independent confirmation of the subagent's log-convex
#               witness, which refutes the CONSECUTIVE form of the pairwise
#               reduction for a general leg vector.
#
# a = (1,2,6,24) = (1!,2!,3!,4!) has slopes sigma(i) = 2, 3, 4 -- strictly
# INCREASING, so a is log-convex, the opposite of Kozlov.  With n = 4 and
# d = (0,1,2), the tuple j = (4,1,1) passes BOTH consecutive pairwise tests, fails
# the non-consecutive pair (1,3), and is NOT extremal.
#
# Aggregate: 30 extremal tuples; the consecutive prediction gives 32 (two too
# many); the all-pairs prediction gives exactly 30.  So the ALL-PAIRS reduction
# survives here and the CONSECUTIVE sharpening does not.
#
# Consequence for the project: the "constraint network is a path" finding of
# working-notes/pairwise-reduction-proof-strategies.org is leg-vector dependent,
# not a general fact about right-angle simplices.  It holds under log-concavity,
# which Kozlov satisfies strictly and all-ones weakly.  The manuscript's Remark
# obs-pairwise is unaffected, being scoped to those two leg vectors.

import itertools
def verts(a,d,N): return [vector(QQ,[0]*d+[a[j] for j in range(k)]+[0]*(N-d-k)) for k in range(1,len(a)+1)]
def ext(vl,N):
    idx=list(itertools.product(*[range(len(v)) for v in vl]))
    pts={t:sum((vl[k][t[k]] for k in range(len(vl))),vector(QQ,[0]*N)) for t in idx}
    P=Polyhedron(vertices=list(pts.values()),base_ring=QQ)
    V=set(tuple(v) for v in P.vertices_list())
    return {t for t in idx if tuple(pts[t]) in V}
a=[1,2,6,24]; n=4; ds=[0,1,2]; N=n+max(ds)
print("a =",a,"  slopes sigma(i)=a(i+1)/a(i):",[QQ(a[i+1])/a[i] for i in range(n-1)],"-> log-CONVEX")
V=[verts(a,d,N) for d in ds]
T=ext(V,N)
j=(3,0,0)   # 1-based (4,1,1)
pr={(p,q):ext([V[p],V[q]],N) for p in range(3) for q in range(p+1,3)}
print("\nwitness j = (4,1,1) one-based = %s zero-based"%(j,))
print("  extremal?                       ", j in T)
print("  consecutive pair (1,2) ok?      ", (j[0],j[1]) in pr[(0,1)])
print("  consecutive pair (2,3) ok?      ", (j[1],j[2]) in pr[(1,2)])
print("  NON-consecutive pair (1,3) ok?  ", (j[0],j[2]) in pr[(0,2)])
cons={t for t in itertools.product(range(n),repeat=3)
      if (t[0],t[1]) in pr[(0,1)] and (t[1],t[2]) in pr[(1,2)]}
allp={t for t in itertools.product(range(n),repeat=3)
      if all((t[p],t[q]) in pr[(p,q)] for p in range(3) for q in range(p+1,3))}
print("\n  |extremal|=%d  |consecutive-predicted|=%d  |all-pairs-predicted|=%d"%(len(T),len(cons),len(allp)))
print("  consecutive reduction holds? %s      all-pairs reduction holds? %s"%(cons==T, allp==T))


==> anc/verification-code/oneoff/m2_oracle_ff_counts.m2 <==
-- m2_oracle_ff_counts.m2 -- the Macaulay2 oracle of article 2's "How the results were checked".
--
-- Changelog (newest first):
--   2026-10-08  Claude (jts-office), at Jan's request.  The counts 43, 69, 99, 236 (n = 3) and 368
--               (n = 4) were first obtained 2026-09-05 with a throw-away script that was never
--               saved; their only record was working-notes/amata-crupi-monomial-modules.org.  The
--               2026-10-08 review of article 2 could not trace them to any script.  This is the
--               permanent version.
--
-- What it does, for each (n, d):  enumerate EVERY monomial submodule M = I_1 g_1 + ... + I_r g_r of
-- F = (wedge V) g_1 + ... + (wedge V) g_r, deg g_i = d_i (Amata and Crupi, Definition 2.1), with the
-- I_i ranging over all monomial ideals of the exterior algebra on n variables; compute the Hilbert
-- function of F/M with the ExteriorModules package's hilbertSequence; and report
--   (a) the number of distinct Hilbert functions, which is |FF(n; d)| by definition;
--   (b) the number of lex submodules (isLexModule), and
--   (c) the number of distinct Hilbert functions among the lex submodules.
-- Amata and Crupi's theory says (a) = (b) = (c): every achievable Hilbert function has exactly one lex
-- representative.  The expected value is the transfer-matrix count of the paper (Theorem thm-main),
-- computed independently by linusson_ff_counting.py; it is hard-coded below and compared.
--
-- Nothing here uses the paper's formula, Linusson's recursion, or Kruskal--Katona: only the module
-- theory as implemented in Macaulay2.
--
-- Run:  M2 --script m2_oracle_ff_counts.m2      (Macaulay2 1.26.06; about six minutes on jts-office, mostly n = 4)

needsPackage "ExteriorModules";

-- all up-closed families of subsets of {0..n-1}, i.e. all monomial ideals, as lists of subsets
upSets = n -> (
    subs := subsets toList(0..n-1);
    select(subsets subs, U -> all(U, S -> all(toList(0..n-1), i -> member(sort unique append(S, i), U))))
    );

monomialIdeal' = (E, U) -> (
    if #U == 0 then ideal(0_E)
    else ideal apply(U, S -> product(S, i -> E_i) * 1_E)
    );

countCheck = (n, d, expected) -> (
    E := QQ[e_1..e_n, SkewCommutative => true];
    F := E^(apply(d, x -> -x));
    ideals := apply(upSets n, U -> monomialIdeal' (E, U));
    L := n + max d - min d + 1;
    pad := hs -> join(hs, toList(max(0, L - #hs) : 0));
    allHF := new MutableHashTable; lexHF := new MutableHashTable; nlex := 0; nmods := 0;
    for t in toList((#d : 0) .. (#d : #ideals - 1)) do (
        M := createModule(apply(toList t, i -> ideals#i), F);
        hs := pad hilbertSequence M;
        allHF#hs = 1; nmods = nmods + 1;
        if isLexModule M then (nlex = nlex + 1; lexHF#hs = 1);
        );
    a := #keys allHF; c := #keys lexHF;
    ok := a == expected and nlex == expected and c == expected;
    print(concatenate("n=", toString n, " d=", toString d, ": ", toString nmods, " monomial submodules, ",
        toString a, " Hilbert functions, ", toString nlex, " lex submodules (", toString c,
        " distinct), expected ", toString expected, "  ", if ok then "PASS" else "FAIL"));
    ok
    );

results = {
    countCheck(3, {0, 0}, 43),
    countCheck(3, {0, 1}, 69),
    countCheck(3, {-1, 2}, 99),
    countCheck(3, {0, 0, 1}, 236),
    countCheck(4, {0, 1}, 368)
    };
print(if all(results, identity) then "ALL PASS" else "SOME FAILED");


==> anc/verification-code/oneoff/minkowski_facet_normals_from_summand_walls.sage <==
# minkowski_facet_normals_from_summand_walls.sage
#
# Changelog (reverse chronological):
#   2026-09-06  Created. Confirms that facet normals of the Minkowski sum come
#               from walls of the summands' normal fans, at rank 2 and rank 3.
#
# Standard theory: F_phi(P_1+...+P_r) = F_phi(P_1)+...+F_phi(P_r), so the normal
# fan of a sum is the common refinement of the summands' fans, for ANY r.  Rays of
# a common refinement are the union of the rays, hence facet normals of the sum
# are the union of the summands' facet normals -- WHEN the summands are
# full-dimensional.  Ours are not: each shift^d(angle(a)) is (n-1)-dimensional in
# R^N, so its normal fan has lineality and "the" facet normal is only a coset.
#
# Two earlier attempts to test the union statement failed on that normalization,
# with the COUNTS matching exactly every time (24 configurations).  This script
# uses a normalization-free formulation instead: u is a facet normal of R iff u
# lies on a WALL of some summand's fan, i.e. exposes a positive-dimensional face
# there.  That test passes in all 18 configurations, both leg vectors, r = 2 and 3.
#
# Payoff: an H-description recipe at ANY rank.  Candidate normals are the walls of
# the summands' fans -- for angle(a) these are the n facets of cor-facets, the
# mu-chain.  Offsets are free by additivity of support functions,
# h_R(u) = sum_i h_i(u).  The only work is pruning redundant candidates, and the
# facet counts say Kozlov prunes NOTHING (exactly r*n) while all-ones prunes some.

import itertools
def verts(a,d,N): return [vector(QQ,[0]*d+[a[j] for j in range(k)]+[0]*(N-d-k)) for k in range(1,len(a)+1)]
def R_of(a,ds,N):
    return Polyhedron(vertices=[sum((verts(a,d,N)[t[i]] for i,d in enumerate(ds)),vector(QQ,[0]*N))
                      for t in itertools.product(range(len(a)),repeat=len(ds))],base_ring=QQ)
def face_dim(P,u):
    """dimension of the face of P maximized by u -- normalization-free."""
    vs=[v.vector() for v in P.vertices()]; m=max(u.dot_product(v) for v in vs)
    F=[v for v in vs if u.dot_product(v)==m]
    return Polyhedron(vertices=F,base_ring=QQ).dim()
print("Every facet normal u of R exposes a POSITIVE-DIMENSIONAL face on some summand?")
print("  (u is a facet normal of R  <=>  u lies on a wall of some summand's normal fan)")
print("  a       n  d-vector      facets(R)  from >=1 summand wall   #summands walled (min,max)")
allok=True
for aname in ("kozlov","ones"):
 for n in (3,4,5):
  a=[binomial(n,j) for j in range(1,n+1)] if aname=="kozlov" else [1]*n
  for ds in ([0,1],[0,1,2],[0,1,3]):
    N=n+max(ds); R=R_of(a,ds,N)
    S=[Polyhedron(vertices=verts(a,d,N),base_ring=QQ) for d in ds]
    cnt=[]; ok=True
    for h in R.Hrepresentation():
        if not h.is_inequality(): continue
        u=-vector(QQ,h.A())           # outward normal: maximize
        w=sum(1 for P in S if face_dim(P,u)>=1)
        cnt.append(w); ok &= (w>=1)
    allok &= ok
    print("  %-7s %d  %-12s %8d  %-20s  (%d,%d)"%(aname,n,ds,len(cnt),ok,min(cnt),max(cnt)))
print("\nall facet normals of R come from a summand wall: %s"%allok)


==> anc/verification-code/oneoff/mu_candidates_do_not_suffice.sage <==
# mu_candidates_do_not_suffice.sage
#
# Changelog (reverse chronological):
#   2026-09-06  Created. Refutes the claim, made in an earlier draft of section
#               8.6, that the facet normals of R are the summands' own facet
#               normals (the mu-chain of cor-facets), at most r*n of them.
#
# Result: the mu-candidates do NOT cut out R, in every configuration tested, and
# they fail already at n = 3 -- not only for n >= 4.  For n = 3, d = (0,1): R has
# six facets; only FOUR of the six mu-candidates define facets, the other two
# cutting faces of dimension one; and two facets of R are of a different shape
# entirely (lower bounds x(d_p + 1) >= a_1 and a matching upper bound past the end
# of the previous window).
#
# WHY the shortcut fails.  Facets correspond to RAYS of the normal fan, and rays of
# a common refinement are the union of the summands' rays only when the summands
# are FULL-DIMENSIONAL.  Ours are not, and -- the operative point -- they have
# DIFFERENT lineality spaces, so intersecting their cones creates rays belonging to
# no summand's fan.  prop-faceadd still gives the weaker necessary condition that a
# facet normal lies on a wall of some summand's fan, but walls correspond to edges,
# so the a priori bound is r*binom(n,2), not r*n.
#
# Note the recurring trap: comparing normals directly is unreliable here, since
# e.g. (-1,1,0,0) and (0,1,0,0) differ by lineality and are the same facet. Use the
# dimension of the exposed face, as this script does.

import itertools
def verts(a,d,N): return [vector(QQ,[0]*d+[a[j] for j in range(k)]+[0]*(N-d-k)) for k in range(1,len(a)+1)]
def R_of(a,ds,N):
    return Polyhedron(vertices=[sum((verts(a,ds[i],N)[t[i]] for i in range(len(ds))),vector(QQ,[0]*N))
                      for t in itertools.product(range(len(a)),repeat=len(ds))],base_ring=QQ)
def mu_candidates(a,d,N):
    """cor-facets inequalities for the summand at shift d, as OUTWARD normals in R^N."""
    n=len(a); out=[]
    for j in range(1,n):                       # x(d+j)/a_j >= x(d+j+1)/a_{j+1}
        u=vector(QQ,[0]*N); u[d+j-1]=-QQ(1)/a[j-1]; u[d+j]=QQ(1)/a[j]; out.append(u)
    u=vector(QQ,[0]*N); u[d+n-1]=-1; out.append(u)      # x(d+n) >= 0
    return out
print("Is R cut out by the mu-candidates alone?  (draft 5 asserts the candidates are these)")
print("   n  d          facets(R)  #mu-cands   Q == R ?   #mu-cands that are NOT facets of R")
for n in (3,4,5):
  a=[binomial(n,j) for j in range(1,n+1)]
  for ds in ([0,1],[0,2],[0,1,2]):
    if n==5 and len(ds)>2: continue
    N=n+max(ds); R=R_of(a,ds,N)
    C=[u for d in ds for u in mu_candidates(a,d,N)]
    eqs=[[h.b()]+list(h.A()) for h in R.Hrepresentation() if h.is_equation()]
    ieqs=[[max(u.dot_product(v.vector()) for v in R.vertices())*-1]+list(-u) for u in C]
    Q=Polyhedron(ieqs=ieqs,eqns=eqs,base_ring=QQ)
    # which candidates are actually facets of R?
    nonfacet=0
    for u in C:
        hv=max(u.dot_product(v.vector()) for v in R.vertices())
        F=[v.vector() for v in R.vertices() if u.dot_product(v.vector())==hv]
        if Polyhedron(vertices=F,base_ring=QQ).dim()!=R.dim()-1: nonfacet+=1
    nf=len([h for h in R.Hrepresentation() if h.is_inequality()])
    print("   %d  %-10s %8d %10d   %-8s %d"%(n,ds,nf,len(C),Q==R,nonfacet))


==> anc/verification-code/oneoff/parameter_space_n4d1.py <==
# Changelog (reverse chronological):
# 2026-07-31 20:49 - Claude-Code (agent-shell, no web session): created this file. Ad-hoc, "fun,
#   not important" exploration Jan proposed after the n=4,d=1 strong-converse proof (see
#   ../artefacts/extremal-matrix-general.tex Theorem thm:strong): treat a=(a1,a2,a3,a4) as real
#   variables (not fixed to ones/kozlov) and try to partition the parameter space (mod the obvious
#   positive-scaling symmetry a -> lambda*a, which doesn't change the combinatorial type) by which
#   combinatorial type of R = angle(a) + shift^1(angle(a)) results.
#
#   Random sampling over wide ranges found only ONE f-vector, every time -- initially surprising,
#   but explained by grid-scanning + targeted probes below: there appear to be exactly TWO
#   combinatorial types for n=4, d=1, separated by the single condition a2*a4 = a3^2 (a
#   codimension-1 "wall", measure zero -- invisible to random continuous sampling, but hit
#   constantly by small-integer coincidences). This is exactly the same condition found in
#   Proposition prop:divergence's proof (there specialized to a1=a2=1: "ones" sits exactly on this
#   wall, since a1=a2=a3=a4 trivially satisfies a2*a4=a3^2; "kozlov" and generic reals sit off it).
#   Tested several OTHER natural coincidence conditions (a1=a2, a1=a3, a3=a4, a1=a4, a1*a3=a2^2,
#   a1=a2=a3, a1*a4=a2*a3) and none produced a third type -- consistent with (not a proof of) there
#   being exactly two types total.

"""
Exploration of the a=(a1,a2,a3,a4) parameter space for n=4, d=1 (the smallest (n,d) pair where
combinatorial type can depend on a -- see ../artefacts/extremal-matrix-general.tex). Not part of
the main proof pipeline; a "fun, not important" side investigation per Jan's framing.

Three sampling functions, each meant to write ONE brief results file to ../runs/ per experiment
(point + f-vector + a generic/special label, not the full per-job schema used by
../code/face_lattice_pipeline.py -- this is cheap to recompute, so the log stays brief):

    sage -c "load('parameter_space_n4d1.py'); run_random_experiment(2000, 10**6, seed=3)"
    sage -c "load('parameter_space_n4d1.py'); run_grid_experiment(10)"
    sage -c "load('parameter_space_n4d1.py'); run_targeted_probes()"
"""

import json
import os
import random
import time

load('right_angle_simplex.py')  # noqa -- brings in right_angle_minkowski_sum

OUTDIR = '../runs'
D = 1  # fixed throughout this file; n=4 is implicit in every a having 4 entries


def _fvector(a):
    R = right_angle_minkowski_sum(list(a), [0, D])
    return tuple(int(x) for x in R.f_vector())


def _save_experiment(filename, description, points):
    """
    points: list of (a, f_vector) pairs. Labels each point "generic case" or "special case" by
    comparing its f_vector against the MAJORITY f_vector seen in this experiment (data-driven,
    not hardcoded against the specific f-vectors found so far -- so a genuinely new third type in
    a future, more extensive run would still be labeled sensibly relative to that run).
    """
    os.makedirs(OUTDIR, exist_ok=True)
    from collections import Counter
    counts = Counter(fv for _, fv in points)
    majority_fv = counts.most_common(1)[0][0]
    distinct = sorted(counts.items(), key=lambda kv: -kv[1])

    entries = [
        {
            'a': [int(x) if float(x) == int(x) else float(x) for x in a],
            'f_vector': list(fv),
            'case': 'generic case' if fv == majority_fv else 'special case',
        }
        for a, fv in points
    ]
    data = {
        '_description': description,
        'n': 4, 'd': D,
        'n_points': len(points),
        'distinct_f_vectors': [{'f_vector': list(fv), 'count': c} for fv, c in distinct],
        'points': entries,
    }
    path = os.path.join(OUTDIR, filename)
    with open(path, 'w') as f:
        json.dump(data, f, separators=(',', ':'))  # compact -- brief per Jan's request, cheap to
                                                     # recompute if ever needed in expanded form
    print(f'wrote {path}: {len(points)} points, {len(distinct)} distinct f-vectors '
          f'{[c for _, c in distinct]}')
    return path


def run_random_experiment(n_points, maxval, seed=None):
    """Uniform random a_i in [1, maxval], n_points samples. Saves one file to ../runs/."""
    if seed is not None:
        random.seed(int(seed))
    t0 = time.time()
    points = []
    for _ in range(n_points):
        a = tuple(random.randint(1, maxval) for _ in range(4))
        points.append((a, _fvector(a)))
    print(f'{n_points} random points (1..{maxval}): {time.time()-t0:.1f}s')
    desc = (f'n=4, d=1 parameter-space exploration: {n_points} uniform-random points, '
            f'a_i in [1,{maxval}], seed={seed}. Part of the "fun, not important" a-space '
            'investigation following Theorem thm:strong -- see LOGBOOK.md 2026-07-31.')
    return _save_experiment(f'paramspace_n4_d1_random_max{maxval}_N{n_points}.json', desc, points)


def run_grid_experiment(K):
    """Exhaustive grid a_i in {1,...,K}^4 (K^4 points). Saves one file to ../runs/."""
    t0 = time.time()
    points = []
    for a1 in range(1, K + 1):
        for a2 in range(1, K + 1):
            for a3 in range(1, K + 1):
                for a4 in range(1, K + 1):
                    a = (a1, a2, a3, a4)
                    points.append((a, _fvector(a)))
    print(f'{K}^4={K**4} grid points: {time.time()-t0:.1f}s')
    desc = (f'n=4, d=1 parameter-space exploration: exhaustive grid a_i in 1..{K} '
            f'({K}^4={K**4} points). Part of the "fun, not important" a-space investigation '
            'following Theorem thm:strong -- see LOGBOOK.md 2026-07-31.')
    return _save_experiment(f'paramspace_n4_d1_grid_K{K}.json', desc, points)


def run_targeted_probes():
    """
    Hand-picked a's testing several natural coincidence conditions beyond the known wall
    (a2*a4=a3^2), to check for additional combinatorial types: a1=a2, a1=a3, a3=a4, a1=a4,
    a1*a3=a2^2 (an analogous condition shifted by one index), a1=a2=a3, a1*a4=a2*a3. None found a
    third type as of 2026-07-31 (see changelog above). Saves one file to ../runs/.
    """
    cases = {
        'a1=a2': [(7, 7, 3, 11), (7, 7, 5, 2), (100, 100, 37, 63)],
        'a1*a3=a2^2': [(1, 2, 4, 7), (2, 4, 8, 3), (3, 6, 12, 5)],
        'a1=a3': [(7, 3, 7, 11), (5, 9, 5, 2)],
        'a3=a4': [(7, 3, 11, 11), (2, 5, 9, 9)],
        'a1=a4': [(7, 3, 11, 7), (2, 9, 5, 2)],
        'a1=a2=a3': [(3, 3, 3, 11), (5, 5, 5, 2)],
        'a2=a3=a4': [(11, 3, 3, 3), (2, 5, 5, 5)],  # implies the known wall a2*a4=a3^2
        'a1*a4=a2*a3': [(1, 2, 3, 6), (2, 3, 5, 15)],
        'known wall a2*a4=a3^2 (control)': [(1, 1, 1, 1), (1, 1, 2, 4), (1, 3, 3, 3)],
    }
    points = []
    for label, examples in cases.items():
        for a in examples:
            points.append((a, _fvector(a)))
    desc = ('n=4, d=1 parameter-space exploration: targeted probes of several natural '
            'coincidence conditions (a1=a2, a1*a3=a2^2, a1=a3, a3=a4, a1=a4, a1=a2=a3, a2=a3=a4, '
            'a1*a4=a2*a3, plus the known wall a2*a4=a3^2 as a control), checking for additional '
            'combinatorial types beyond the known wall. See the code (run_targeted_probes '
            'docstring) for which condition each point tests.')
    return _save_experiment('paramspace_n4_d1_targeted_probes.json', desc, points)


==> anc/verification-code/oneoff/parameter_space_n4d1_mesh.py <==
# Changelog (reverse chronological):
# 2026-07-31 20:53 - Claude-Code (agent-shell, no web session): created this file. Generates the
#   3D geometry for a visualization of the n=4, d=1 parameter-space finding (see
#   parameter_space_n4d1.py and ../artefacts/extremal-matrix-general.tex Theorem thm:strong): the
#   normalized simplex a1+a2+a3+a4=1 (ai>0) embedded as a regular tetrahedron in R^3, plus a
#   triangulated mesh of the "wall" surface a2*a4=a3^2 (the sole boundary found separating the two
#   known combinatorial types), plus a point cloud drawn from the already-saved, verified
#   experiment data in ../runs/ (not freshly generated -- reuses the actual computed/labeled
#   points rather than assuming un-checked ones are generic). Pure geometry, no Sage needed.
#
#   The wall surface has a clean explicit parametrization (a2 = a3^2/a4, given a3,a4 free), so no
#   marching-tetrahedra/isosurface-extraction needed -- just grid the (a3,a4) plane, compute a2,
#   keep points with a1=1-a2-a3-a4>0, and triangulate the valid grid.
#
#   Output: ../runs/paramspace_n4_d1_mesh_geometry.json, embedded directly into the visualization
#   artifact (self-contained, no fetch at render time).

"""
Generates 3D geometry (tetrahedron vertices/edges, the a2*a4=a3^2 wall-surface mesh, and a point
cloud drawn from verified experiment data) for visualizing the n=4, d=1 parameter-space
combinatorial-type finding. See parameter_space_n4d1.py for the underlying computational
experiments this visualizes, and ../artefacts/extremal-matrix-general.tex for the proof.

Usage: python3 parameter_space_n4d1_mesh.py   (from the code/ directory; no Sage needed)
"""

import json
import os
import random

OUTDIR = '../runs'

# Regular tetrahedron centered at the origin -- vertex i corresponds to the barycentric axis a_i.
TETRA_VERTICES = [
    (1.0, 1.0, 1.0),
    (1.0, -1.0, -1.0),
    (-1.0, 1.0, -1.0),
    (-1.0, -1.0, 1.0),
]
TETRA_EDGES = [(0, 1), (0, 2), (0, 3), (1, 2), (1, 3), (2, 3)]


def barycentric_to_3d(a):
    """a: (a1,a2,a3,a4) with sum 1 (not required, will be normalized). Returns (x,y,z)."""
    s = sum(a)
    a = [x / s for x in a]
    x = sum(a[i] * TETRA_VERTICES[i][0] for i in range(4))
    y = sum(a[i] * TETRA_VERTICES[i][1] for i in range(4))
    z = sum(a[i] * TETRA_VERTICES[i][2] for i in range(4))
    return (x, y, z)


def wall_surface_mesh(resolution=90, eps=1e-3):
    """
    Triangulated mesh of {a1+a2+a3+a4=1, ai>0, a2*a4=a3^2}, parametrized by free (a3,a4) with
    a2=a3^2/a4, a1=1-a2-a3-a4 (kept only where a1>0). Returns (vertices, triangles) as 3D points
    / index triples.
    """
    grid = {}  # (i,j) -> vertex index, only for valid points
    vertices = []
    for i in range(resolution + 1):
        a3 = eps + (1 - 2 * eps) * i / resolution
        for j in range(resolution + 1):
            a4 = eps + (1 - 2 * eps) * j / resolution
            a2 = a3 * a3 / a4
            a1 = 1 - a2 - a3 - a4
            if a1 > eps and a2 > eps:
                grid[(i, j)] = len(vertices)
                vertices.append(barycentric_to_3d((a1, a2, a3, a4)))

    triangles = []
    for i in range(resolution):
        for j in range(resolution):
            corners = [(i, j), (i + 1, j), (i, j + 1), (i + 1, j + 1)]
            if all(c in grid for c in corners):
                v00, v10, v01, v11 = (grid[c] for c in corners)
                triangles.append((v00, v10, v11))
                triangles.append((v00, v11, v01))
    return vertices, triangles


def load_point_cloud(n_generic=400, seed=7):
    """
    Reuses already-saved, verified experiment data (parameter_space_n4d1.py's run_grid_experiment
    output) rather than generating fresh unverified points: returns (generic_points, special_points)
    as lists of 3D coordinates, with generic_points thinned to n_generic for a readable scatter
    (special_points -- the ones actually found ON the wall -- kept in full, there are few).
    """
    path = os.path.join(OUTDIR, 'paramspace_n4_d1_grid_K10.json')
    with open(path) as f:
        data = json.load(f)
    generic = [p['a'] for p in data['points'] if p['case'] == 'generic case']
    special = [p['a'] for p in data['points'] if p['case'] == 'special case']
    random.seed(seed)
    generic_sample = random.sample(generic, min(n_generic, len(generic)))
    return (
        [barycentric_to_3d(a) for a in generic_sample],
        [barycentric_to_3d(a) for a in special],
    )


def generate():
    os.makedirs(OUTDIR, exist_ok=True)
    verts, tris = wall_surface_mesh()
    generic_pts, special_pts = load_point_cloud()
    data = {
        '_description': (
            'Precomputed 3D geometry for the n=4,d=1 parameter-space visualization (see '
            '../artefacts/extremal-matrix-general.tex Theorem thm:strong and '
            'parameter_space_n4d1.py). tetra_vertices/tetra_edges: the normalized simplex '
            'a1+a2+a3+a4=1 embedded as a regular tetrahedron, vertex i = axis a_i. '
            'wall_vertices/wall_triangles: triangulated mesh of the a2*a4=a3^2 surface (the sole '
            'boundary found separating the generic combinatorial type from the special/wall '
            'type). generic_points/special_points: a point cloud drawn from the VERIFIED, saved '
            'grid-scan experiment (paramspace_n4_d1_grid_K10.json) -- not freshly generated.'
        ),
        'tetra_vertices': TETRA_VERTICES,
        'tetra_edges': TETRA_EDGES,
        'wall_vertices': verts,
        'wall_triangles': tris,
        'generic_points': generic_pts,
        'special_points': special_pts,
    }
    path = os.path.join(OUTDIR, 'paramspace_n4_d1_mesh_geometry.json')
    with open(path, 'w') as f:
        json.dump(data, f, separators=(',', ':'))
    print(f'wrote {path}: {len(verts)} wall-mesh vertices, {len(tris)} triangles, '
          f'{len(generic_pts)} generic points, {len(special_pts)} special points')
    return path


if __name__ == '__main__':
    generate()


==> anc/verification-code/oneoff/parameter_space_n4d1_slices.py <==
# Changelog (reverse chronological):
# 2026-07-31 21:40 - Claude-Code (agent-shell session, attached from Emacs): created this file.
#   Jan asked for a different view of the n=4,d=1 parameter space (see parameter_space_n4d1.py /
#   parameter_space_n4d1_mesh.py / ../artefacts/extremal-matrix-general.tex Conjecture
#   conj:partition): slice the normalized simplex a1+a2+a3+a4=1 by planes of constant a1 (a1 never
#   enters the proven wall condition a2*a4=a3^2 at all -- see Lemma lem:n4d1-pair -- so slicing by
#   it is the natural axis to demonstrate that), 5 evenly spaced slices, each rendered as an SVG
#   triangle with the wall's intersection as an EXACT red curve (solved analytically via the
#   quadratic formula, not numerically extracted) and the nearest-in-a1 sample points (from the
#   already-saved, verified grid-scan data) as blue dots. Pure Python, hand-written SVG (no
#   plotting library needed for exact vector curves); no Sage needed either (reads the already
#   -verified runs/paramspace_n4_d1_grid_K10.json rather than recomputing anything).

"""
Slices the n=4, d=1 parameter simplex (a1+a2+a3+a4=1) by planes of constant a1 into 5 triangular
cross-sections, each showing the exact intersection curve with the wall a2*a4=a3^2 (red) and
nearby sample points from the verified grid-scan data (blue). See
../artefacts/extremal-matrix-general.tex's Lemma lem:n4d1-pair / Conjecture conj:partition.

Usage: python3 parameter_space_n4d1_slices.py   (from the code/ directory)
"""

import json
import math
import os

OUTDIR_RUNS = '../runs'
OUTDIR_ARTEFACTS = '../artefacts'

BG = '#0f1520'
PANEL_BG = '#161d2b'
LINE = '#3a4760'
CURVE = '#eb6834'
DOT = '#2a78d6'
TEXT = '#eef2f8'
TEXT_MUTED = '#9aa5b8'

SIDE = 240          # triangle side length in px
PAD = 34             # padding around each triangle
LABEL_H = 30         # space above triangle for the a1=... label


def simplex_to_xy(p, q, r):
    """
    Normalized barycentric (p,q,r), p+q+r=1, assigned to vertices
    V_p=(0,0) [a2], V_q=(0.5, sqrt(3)/2) [a3], V_r=(1,0) [a4].
    Returns (x,y) in the unit triangle (x in [0,1], y in [0, sqrt(3)/2]).
    """
    x = 0.5 * q + r
    y = (math.sqrt(3) / 2) * q
    return x, y


def wall_curve(s, n=140):
    """
    Exact points of {a2+a3+a4=s, a2*a4=a3^2, all >=0} via the quadratic formula (a2,a4 are the
    roots of t^2-(s-a3)t+a3^2=0), traced continuously from the a2-vertex through the centroid to
    the a4-vertex. Returns a list of normalized-barycentric (p,q,r) triples (p=a2/s etc).
    """
    if s <= 0:
        return []
    a3_max = s / 3.0
    pts = []
    # branch B: a2=hi root (large a2, small a4), a3 from 0 to a3_max
    for k in range(n + 1):
        a3 = a3_max * k / n
        sum_pair = s - a3
        disc = max(0.0, sum_pair * sum_pair - 4 * a3 * a3)
        sq = math.sqrt(disc)
        a2 = (sum_pair + sq) / 2
        a4 = sum_pair - a2
        pts.append((a2 / s, a3 / s, a4 / s))
    # branch A: a2=lo root, a3 from a3_max back to 0 (continues past the centroid to the a4-vertex)
    for k in range(n + 1):
        a3 = a3_max * (n - k) / n
        sum_pair = s - a3
        disc = max(0.0, sum_pair * sum_pair - 4 * a3 * a3)
        sq = math.sqrt(disc)
        a2 = (sum_pair - sq) / 2
        a4 = sum_pair - a2
        pts.append((a2 / s, a3 / s, a4 / s))
    return pts


def load_and_bin_points(slice_a1_values):
    """
    Reads the verified grid-scan data (paramspace_n4_d1_grid_K10.json), keeps only 'generic case'
    points (the wall itself is already shown exactly via wall_curve), normalizes each to
    barycentric coordinates, and assigns each to whichever slice_a1_values entry its a1 is
    nearest to. Returns {slice_a1: [(p,q,r), ...]} (p,q,r = normalized a2,a3,a4 WITHIN that
    point's own a2+a3+a4, i.e. its position in its assigned slice's cross-section).
    """
    path = os.path.join(OUTDIR_RUNS, 'paramspace_n4_d1_grid_K10.json')
    with open(path) as f:
        data = json.load(f)
    bins = {c: [] for c in slice_a1_values}
    for pt in data['points']:
        if pt['case'] != 'generic case':
            continue
        a1, a2, a3, a4 = pt['a']
        total = a1 + a2 + a3 + a4
        a1n = a1 / total
        nearest = min(slice_a1_values, key=lambda c: abs(c - a1n))
        s = a2 + a3 + a4
        if s <= 0:
            continue
        bins[nearest].append((a2 / s, a3 / s, a4 / s))
    return bins


def _svg_polyline(points_xy, color, width=2.4, opacity=1.0, closed=False):
    pts = ' '.join(f'{x:.2f},{y:.2f}' for x, y in points_xy)
    tag = 'polygon' if closed else 'polyline'
    return (f'<{tag} points="{pts}" fill="none" stroke="{color}" '
            f'stroke-width="{width}" stroke-opacity="{opacity}" '
            f'stroke-linejoin="round" stroke-linecap="round"/>')


def render_panel(a1_value, wall_pts, sample_pts, ox, oy):
    """Returns an SVG <g> string for one slice panel, translated to origin (ox,oy)."""
    scale = SIDE
    # triangle outline (a2 bottom-left, a3 top, a4 bottom-right)
    v2 = simplex_to_xy(1, 0, 0)
    v3 = simplex_to_xy(0, 1, 0)
    v4 = simplex_to_xy(0, 0, 1)
    to_px = lambda p: (ox + p[0] * scale, oy + LABEL_H + (math.sqrt(3) / 2 * scale - p[1] * scale))

    parts = []
    parts.append(f'<rect x="{ox - PAD/2:.1f}" y="{oy - PAD/2:.1f}" '
                 f'width="{scale + PAD:.1f}" height="{scale*math.sqrt(3)/2 + LABEL_H + PAD:.1f}" '
                 f'fill="{PANEL_BG}" stroke="{LINE}" stroke-width="1" rx="10"/>')
    parts.append(f'<text x="{ox + scale/2:.1f}" y="{oy + LABEL_H*0.62:.1f}" '
                 f'fill="{TEXT}" font-family="ui-monospace,Menlo,Consolas,monospace" '
                 f'font-size="15" font-weight="600" text-anchor="middle">a1 = {a1_value:.1f}</text>')

    tri_px = [to_px(v2), to_px(v3), to_px(v4)]
    parts.append(_svg_polyline(tri_px, LINE, width=1.6, opacity=0.9, closed=True))

    wall_px = [to_px(simplex_to_xy(*p)) for p in wall_pts]
    parts.append(_svg_polyline(wall_px, CURVE, width=2.6, opacity=0.95))

    for p in sample_pts:
        x, y = to_px(simplex_to_xy(*p))
        parts.append(f'<circle cx="{x:.2f}" cy="{y:.2f}" r="2.1" fill="{DOT}" fill-opacity="0.65"/>')

    labels = [('a2', v2, (-10, 14)), ('a3', v3, (0, -8)), ('a4', v4, (10, 14))]
    for name, v, (dx, dy) in labels:
        x, y = to_px(v)
        parts.append(f'<text x="{x+dx:.1f}" y="{y+dy:.1f}" fill="{TEXT_MUTED}" '
                     f'font-family="ui-monospace,Menlo,Consolas,monospace" font-size="12" '
                     f'text-anchor="middle">{name}</text>')

    return '\n  '.join(parts)


def render_all(slice_a1_values=(0.1, 0.3, 0.5, 0.7, 0.9)):
    os.makedirs(OUTDIR_ARTEFACTS, exist_ok=True)
    bins = load_and_bin_points(slice_a1_values)

    panel_w = SIDE + PAD
    panel_h = SIDE * math.sqrt(3) / 2 + LABEL_H + PAD
    gap = 18

    # individual SVG files
    individual_paths = []
    for c in slice_a1_values:
        s = 1 - c
        wall_pts = wall_curve(s)
        body = render_panel(c, wall_pts, bins[c], PAD / 2, PAD / 2)
        svg = (f'<svg xmlns="http://www.w3.org/2000/svg" '
               f'width="{panel_w:.1f}" height="{panel_h:.1f}" '
               f'viewBox="0 0 {panel_w:.1f} {panel_h:.1f}">\n'
               f'<rect width="100%" height="100%" fill="{BG}"/>\n  {body}\n</svg>\n')
        fname = f'paramspace_n4_d1_slice_a1_{c:.2f}.svg'
        path = os.path.join(OUTDIR_ARTEFACTS, fname)
        with open(path, 'w') as f:
            f.write(svg)
        individual_paths.append(path)
        print(f'wrote {path}')

    # combined one-row "table" SVG
    total_w = len(slice_a1_values) * panel_w + (len(slice_a1_values) - 1) * gap + gap
    total_h = panel_h + gap
    groups = []
    for i, c in enumerate(slice_a1_values):
        s = 1 - c
        wall_pts = wall_curve(s)
        ox = gap + i * (panel_w + gap) + PAD / 2
        oy = gap / 2 + PAD / 2
        groups.append(render_panel(c, wall_pts, bins[c], ox, oy))
    title = ('n=4, d=1: five slices at fixed a1 -- red = exact wall a2a4=a3^2, '
             'blue = nearest sample points')
    combined = (f'<svg xmlns="http://www.w3.org/2000/svg" '
                f'width="{total_w:.1f}" height="{total_h + 26:.1f}" '
                f'viewBox="0 0 {total_w:.1f} {total_h + 26:.1f}">\n'
                f'<rect width="100%" height="100%" fill="{BG}"/>\n'
                f'<text x="{total_w/2:.1f}" y="18" fill="{TEXT}" '
                f'font-family="ui-monospace,Menlo,Consolas,monospace" font-size="13" '
                f'text-anchor="middle">{title}</text>\n'
                f'<g transform="translate(0,26)">\n' + '\n'.join(groups) + '\n</g>\n</svg>\n')
    combined_path = os.path.join(OUTDIR_ARTEFACTS, 'paramspace_n4_d1_slices_row.svg')
    with open(combined_path, 'w') as f:
        f.write(combined)
    print(f'wrote {combined_path}')
    return individual_paths, combined_path


if __name__ == '__main__':
    render_all()


==> anc/verification-code/oneoff/parameter_space_n4d1_static_plot.py <==
# Changelog (reverse chronological):
# 2026-07-31 21:31 - Claude-Code (agent-shell session, attached from Emacs): created this file.
#   Static-image companion to the interactive artifact (paramspace_n4_d1_visualization.html):
#   this Emacs (agent-shell attach, no xwidgets/webkit compiled in -- confirmed via
#   `system-configuration-features` -- so no live canvas can render in a buffer) can still display
#   a plain PNG inline, so this renders the same geometry (../runs/paramspace_n4_d1_mesh_geometry.json,
#   itself generated by parameter_space_n4d1_mesh.py) as a static matplotlib 3D plot instead.
#   Same two-hue scheme as the artifact (blue #2a78d6 generic, orange #eb6834 wall).

"""
Static matplotlib rendering of the n=4, d=1 parameter-space geometry (tetrahedron + the
a2*a4=a3^2 wall surface + sample points), for contexts that can't render the interactive
artifact (paramspace_n4_d1_visualization.html) -- e.g. inline display in a plain Emacs buffer
with no xwidgets/webkit support.

Usage: python3 parameter_space_n4d1_static_plot.py   (from the code/ directory)
"""

import json
import os

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d.art3d import Poly3DCollection

OUTDIR_RUNS = '../runs'
OUTDIR_ARTEFACTS = '../artefacts'

GENERIC_COLOR = '#2a78d6'
SPECIAL_COLOR = '#eb6834'


def render(elev=18, azim=35, outname='paramspace_n4_d1_static.png'):
    with open(os.path.join(OUTDIR_RUNS, 'paramspace_n4_d1_mesh_geometry.json')) as f:
        geom = json.load(f)

    fig = plt.figure(figsize=(9, 9), dpi=160)
    fig.patch.set_facecolor('#0f1520')
    ax = fig.add_subplot(111, projection='3d')
    ax.set_facecolor('#0f1520')

    tv = geom['tetra_vertices']
    for i, j in geom['tetra_edges']:
        xs = [tv[i][0], tv[j][0]]
        ys = [tv[i][1], tv[j][1]]
        zs = [tv[i][2], tv[j][2]]
        ax.plot(xs, ys, zs, color='#8fa0c0', linewidth=1.2, alpha=0.6)

    wv = geom['wall_vertices']
    tris = [[wv[a], wv[b], wv[c]] for a, b, c in geom['wall_triangles']]
    surf = Poly3DCollection(tris, facecolor=SPECIAL_COLOR, edgecolor='none', alpha=0.35)
    ax.add_collection3d(surf)

    gp = geom['generic_points']
    ax.scatter([p[0] for p in gp], [p[1] for p in gp], [p[2] for p in gp],
               s=4, color=GENERIC_COLOR, alpha=0.55, depthshade=True, label='generic (11 vertices)')

    sp = geom['special_points']
    ax.scatter([p[0] for p in sp], [p[1] for p in sp], [p[2] for p in sp],
               s=10, color=SPECIAL_COLOR, alpha=0.9, depthshade=True, label='wall a2a4=a3^2 (10 vertices)')

    axis_names = ['a1', 'a2', 'a3', 'a4']
    for i, name in enumerate(axis_names):
        x, y, z = tv[i]
        ax.text(x * 1.12, y * 1.12, z * 1.12, name, color='#eef2f8', fontsize=13, fontweight='bold')

    ax.set_axis_off()
    ax.view_init(elev=elev, azim=azim)
    ax.set_box_aspect([1, 1, 1])
    legend = ax.legend(loc='upper left', facecolor='#161d2b', edgecolor='#2a3548',
                        labelcolor='#eef2f8', fontsize=9, framealpha=0.9)
    ax.set_title('n=4, d=1 parameter space: one combinatorial type\nplus the a2a4=a3^2 wall',
                 color='#eef2f8', fontsize=12, pad=0)

    outpath = os.path.join(OUTDIR_ARTEFACTS, outname)
    fig.savefig(outpath, facecolor=fig.get_facecolor(), bbox_inches='tight')
    plt.close(fig)
    print(f'wrote {outpath}')
    return outpath


if __name__ == '__main__':
    render()


==> anc/verification-code/oneoff/parameter_space_n5d1.jl <==
# Changelog (reverse chronological):
# 2026-08-01 - Claude: switched from plain comma-lines to JSON (via JSON3, now a direct
#   dependency of this project's Julia environment -- added at Jan's request once he learned
#   JSON3 was already cached on disk at 524K, a transitive Oscar dependency, so registering it
#   cost nothing). Output now mirrors parameter_space_n5d1.py's Sage output structure field for
#   field, including the same data-driven generic/special labeling, and pads f_vector with a
#   leading/trailing 1 to match Sage's f_vector convention -- see the module docstring.
# 2026-08-01 - Claude: created this file. Julia/Oscar counterpart to parameter_space_n5d1.py,
#   consuming the SAME shared point list so results are directly comparable against the Sage run
#   rather than relying on cross-language RNG parity.

"""
Julia/Oscar counterpart to parameter_space_n5d1.py's random-sampling experiment. Reads a shared
point list (produced by that file's write_random_points), computes f-vectors via Oscar, and
writes results to ../runs/ as JSON, mirroring the Sage output structure. Run as:

    julia parameter_space_n5d1.jl ../runs/paramspace_n5_d1_points_seed3_N500.json

Note on f-vector comparability: Oscar's `f_vector` omits the trivial empty-face/whole-polytope
entries that Sage's `Polyhedron.f_vector()` includes (Sage: (1, v0, v1, ..., v_{dim-1}, 1); Oscar:
(v0, v1, ..., v_{dim-1})) -- confirmed by direct comparison for a=(1,2,3,4,5): Sage gives
(1,16,45,55,34,10,1), Oscar gives [16,45,55,34,10]. This file pads Oscar's f_vector with a
leading/trailing 1 before writing it out, so both languages' JSON output has an f_vector field
with literally the same meaning -- compare_n5d1_tandem.py no longer needs to know about the
discrepancy.
"""

include("right_angle_simplex.jl")
using JSON3

const D = 1

function job_fvector(a::Vector{Int})
    R = right_angle_minkowski_sum(a, [0, D])
    return vcat([1], Int.(f_vector(R)), [1])  # match Sage's f_vector convention, see docstring
end

function run_on_points(points_path::String)
    data = JSON3.read(read(points_path, String))
    points = [Vector{Int}(a) for a in data.points]

    t0 = time()
    results = [(a, job_fvector(a)) for a in points]
    elapsed = time() - t0
    println("$(length(results)) points: $(round(elapsed, digits=1))s")

    counts = Dict{Vector{Int},Int}()
    for (_, fv) in results
        counts[fv] = get(counts, fv, 0) + 1
    end
    majority_fv = argmax(counts)
    distinct = sort(collect(counts), by = kv -> -kv[2])
    println("distinct f-vectors: ", [c for (_, c) in distinct])

    entries = [
        Dict("a" => a, "f_vector" => fv,
             "case" => fv == majority_fv ? "generic case" : "special case")
        for (a, fv) in results
    ]
    out = Dict(
        "_description" => "n=5, d=1 parameter-space exploration (Julia/Oscar), from $(basename(points_path)). " *
                           "Part of the \"fun, not important\" a-space investigation following " *
                           "n=4,d=1 (wall a2*a4=a3^2) -- see LOGBOOK.md 2026-08-01.",
        "n" => 5, "d" => D, "n_points" => length(results),
        "distinct_f_vectors" => [Dict("f_vector" => fv, "count" => c) for (fv, c) in distinct],
        "points" => entries,
    )

    outdir = dirname(points_path)
    out_path = joinpath(outdir, replace(basename(points_path), "points" => "results_julia"))
    open(out_path, "w") do io
        JSON3.write(io, out)
    end
    println("wrote $out_path")
    return out_path
end

if abspath(PROGRAM_FILE) == @__FILE__
    length(ARGS) != 1 && error("usage: julia parameter_space_n5d1.jl <points_file>")
    run_on_points(ARGS[1])
end


==> anc/verification-code/oneoff/parameter_space_n5d1.py <==
# Changelog (reverse chronological):
# 2026-08-01 - Claude: switched to Sage-only bulk computation (Julia/Oscar now used only for a
#   spot-check subsample, not full tandem verification of every point) -- per Jan's instruction,
#   after finding Julia/Oscar is ~15x slower per-point here (Polymake.jl#392, "Frequent tiny
#   allocations", a known/acknowledged low-priority perf characteristic of the Julia<->C++/Perl
#   BigObject interop, not a bug). Added run_on_points_chunk (processes a slice of the point list,
#   for parallel workers -- see the new parameter_space_n5d1_parallel.py orchestrator) and
#   merge_chunks_with_spotcheck (combines parallel chunk outputs, cross-references an Oscar
#   spot-check results file, and annotates every point's oscar_f_vector as either the checked
#   value or the literal string "not computed").
# 2026-08-01 - Claude: switched the shared point list and file extension from plain comma-lines
#   to JSON, now that JSON3 (524K, already cached as a transitive Oscar dependency) is registered
#   as a direct dependency of the Julia environment -- Jan asked for "JSON everywhere for runs"
#   once he learned the size wasn't actually a concern. See parameter_space_n5d1.jl and
#   compare_n5d1_tandem.py for the matching changes. Also: write_random_points needed explicit
#   int() casts -- Sage's preparser turns integer literals/random.randint results into Sage
#   Integer objects, which plain json.dump can't serialize.
# 2026-08-01 - Claude: created this file, mirroring parameter_space_n4d1.py's structure and
#   conventions for the n=5, d=1 case -- the natural next step after n=4,d=1's two-type wall
#   a2*a4=a3^2 (see ../LOGBOOK.md's 2026-08-01 entry and Jan's proposed generalization to three
#   GP-style conditions a1*a3=a2^2, a2*a4=a3^2, a3*a5=a4^2). Per Jan's explicit requirement, every
#   experiment here is run in tandem with the Julia/Oscar counterpart (parameter_space_n5d1.jl)
#   against an IDENTICAL shared point list (written by write_random_points), not independent
#   per-language RNG streams -- Sage's and Julia's random number generators aren't comparable
#   even from "the same seed", so a materialized shared point list is the only reliable way to
#   get identical inputs. See compare_n5d1_tandem.py for the diff step.

"""
Exploration of the a=(a1,...,a5) parameter space for n=5, d=1 -- the natural next case after
n=4,d=1 (see parameter_space_n4d1.py, which found exactly two combinatorial types separated by
the wall a2*a4=a3^2). Not part of the main proof pipeline; "fun, not important" per Jan's framing.

Workflow (every experiment run in tandem with parameter_space_n5d1.jl):

    sage -c "load('parameter_space_n5d1.py'); write_random_points(500, 10**6, seed=3)"
    sage -c "load('parameter_space_n5d1.py'); run_on_points('paramspace_n5_d1_points_seed3_N500.json')"
    julia parameter_space_n5d1.jl ../runs/paramspace_n5_d1_points_seed3_N500.json
    python3 compare_n5d1_tandem.py ../runs/paramspace_n5_d1_results_sage_seed3_N500.json \\
                                    ../runs/paramspace_n5_d1_results_julia_seed3_N500.json

Shared point list and both languages' results are all plain JSON (JSON3 is a direct dependency of
this project's Julia environment as of 2026-08-01).
"""

import json
import os
import random
import time

load('right_angle_simplex.py')  # noqa -- brings in right_angle_minkowski_sum

OUTDIR = '../runs'
D = 1  # fixed throughout this file; n=5 is implicit in every a having 5 entries


def _fvector(a):
    R = right_angle_minkowski_sum(list(a), [0, D])
    return tuple(int(x) for x in R.f_vector())


def write_random_points(n_points, maxval, seed=None):
    """
    Uniform random a_i in [1, maxval], n_points samples. Writes ONLY the raw point list (JSON, no
    f-vectors) to ../runs/ -- both this file's run_on_points and the Julia counterpart then
    consume the exact same points.
    """
    if seed is not None:
        random.seed(int(seed))
    n_points, maxval = int(n_points), int(maxval)
    seed = int(seed) if seed is not None else None
    points = [[int(random.randint(1, maxval)) for _ in range(5)] for _ in range(n_points)]
    os.makedirs(OUTDIR, exist_ok=True)
    filename = f'paramspace_n5_d1_points_seed{seed}_N{n_points}.json'
    path = os.path.join(OUTDIR, filename)
    with open(path, 'w') as f:
        json.dump({'n': 5, 'd': D, 'maxval': maxval, 'seed': seed, 'points': points}, f)
    print(f'wrote {path}: {n_points} points')
    return path


def write_spotcheck_points(points_filename, n_spotcheck, seed=None):
    """
    Draws a random subsample of n_spotcheck points from an existing point list and writes it in
    the same points-file format, so the existing (unchanged) Julia/Oscar
    parameter_space_n5d1.jl:run_on_points can process it directly -- this is the "Oscar spot-check"
    half of the Sage-bulk/Oscar-spot-check split.
    """
    n_spotcheck = int(n_spotcheck)
    seed = int(seed) if seed is not None else None
    if seed is not None:
        random.seed(seed)
    with open(os.path.join(OUTDIR, points_filename)) as f:
        data = json.load(f)
    sample = random.sample(data['points'], n_spotcheck)
    out_filename = points_filename.replace('.json', f'_spotcheck_seed{seed}_N{n_spotcheck}.json')
    path = os.path.join(OUTDIR, out_filename)
    with open(path, 'w') as f:
        json.dump({'n': 5, 'd': D, 'spotcheck_of': points_filename, 'seed': seed,
                   'points': sample}, f)
    print(f'wrote {path}: {n_spotcheck} spot-check points')
    return path


def run_on_points(points_filename):
    """
    Reads a shared point list (from write_random_points, or hand-written -- e.g. for targeted
    probes) and computes f-vectors via Sage, writing results to ../runs/ as JSON. Labels each
    point "generic case"/"special case" by comparing against this run's own majority f-vector,
    same data-driven convention as parameter_space_n4d1.py.
    """
    path_in = os.path.join(OUTDIR, points_filename)
    with open(path_in) as f:
        points_in = json.load(f)['points']
    t0 = time.time()
    points = [(tuple(a), _fvector(a)) for a in points_in]
    print(f'{len(points)} points: {time.time()-t0:.1f}s')

    from collections import Counter
    counts = Counter(fv for _, fv in points)
    majority_fv = counts.most_common(1)[0][0]
    distinct = sorted(counts.items(), key=lambda kv: -kv[1])
    entries = [
        {'a': list(a), 'f_vector': list(fv),
         'case': 'generic case' if fv == majority_fv else 'special case'}
        for a, fv in points
    ]
    out = {
        '_description': (f'n=5, d=1 parameter-space exploration (Sage), from {points_filename}. '
                          'Part of the "fun, not important" a-space investigation following '
                          'n=4,d=1 (wall a2*a4=a3^2) -- see LOGBOOK.md 2026-08-01.'),
        'n': 5, 'd': D, 'n_points': len(points),
        'distinct_f_vectors': [{'f_vector': list(fv), 'count': c} for fv, c in distinct],
        'points': entries,
    }
    out_filename = points_filename.replace('points', 'results_sage')
    path_out = os.path.join(OUTDIR, out_filename)
    with open(path_out, 'w') as f:
        json.dump(out, f, separators=(',', ':'))
    print(f'wrote {path_out}: {len(distinct)} distinct f-vectors {[c for _, c in distinct]}')
    return path_out


def run_on_points_chunk(points_filename, start, end):
    """
    Computes f-vectors for points_in[start:end] only (Python slice semantics), writing a partial
    result file for parameter_space_n5d1_parallel.py's orchestrator to merge. No majority/case
    labeling here -- that needs to see the full merged set, done in merge_chunks_with_spotcheck.
    """
    start, end = int(start), int(end)
    path_in = os.path.join(OUTDIR, points_filename)
    with open(path_in) as f:
        points_in = json.load(f)['points']
    chunk = points_in[start:end]
    t0 = time.time()
    results = [{'a': list(a), 'f_vector': list(_fvector(a))} for a in chunk]
    print(f'chunk [{start}:{end}) ({len(chunk)} points): {time.time()-t0:.1f}s')

    out_filename = points_filename.replace('.json', f'_chunk{start}-{end}.json')
    path_out = os.path.join(OUTDIR, out_filename)
    with open(path_out, 'w') as f:
        json.dump({'start': start, 'end': end, 'results': results}, f, separators=(',', ':'))
    return path_out


def merge_chunks_with_spotcheck(points_filename, chunk_paths, spotcheck_filename=None,
                                 description=''):
    """
    Merges parallel run_on_points_chunk outputs (chunk_paths, must cover the full point list
    contiguously with no gaps/overlaps) into one results file matching run_on_points' format,
    computing the majority/case labeling globally across the merged set. If spotcheck_filename is
    given (a Julia results file from a subsample -- see parameter_space_n5d1_parallel.py), each
    point gets an additional "oscar_f_vector" field: the spot-checked value if this point was
    included in that subsample, else the literal string "not computed".
    """
    all_results = []
    for cp in chunk_paths:
        with open(cp) as f:
            all_results.extend(json.load(f)['results'])

    oscar_by_a = {}
    if spotcheck_filename:
        with open(os.path.join(OUTDIR, spotcheck_filename)) as f:
            spot_data = json.load(f)
        for e in spot_data['points']:
            oscar_by_a[tuple(e['a'])] = tuple(e['f_vector'])

    from collections import Counter
    counts = Counter(tuple(r['f_vector']) for r in all_results)
    majority_fv = counts.most_common(1)[0][0]
    distinct = sorted(counts.items(), key=lambda kv: -kv[1])

    n_checked = 0
    n_mismatch = 0
    entries = []
    for r in all_results:
        a, fv = tuple(r['a']), tuple(r['f_vector'])
        entry = {'a': list(a), 'f_vector': list(fv),
                  'case': 'generic case' if fv == majority_fv else 'special case'}
        if a in oscar_by_a:
            n_checked += 1
            oscar_fv = oscar_by_a[a]
            entry['oscar_f_vector'] = list(oscar_fv)
            if oscar_fv != fv:
                n_mismatch += 1
        else:
            entry['oscar_f_vector'] = 'not computed'
        entries.append(entry)

    out = {
        '_description': description or (
            f'n=5, d=1 parameter-space exploration (Sage, parallel chunks), from '
            f'{points_filename}. oscar_f_vector: spot-check subsample cross-validated via '
            'Julia/Oscar, "not computed" elsewhere.'),
        'n': 5, 'd': D, 'n_points': len(entries),
        'n_oscar_checked': n_checked, 'n_oscar_mismatch': n_mismatch,
        'distinct_f_vectors': [{'f_vector': list(fv), 'count': c} for fv, c in distinct],
        'points': entries,
    }
    out_filename = points_filename.replace('points', 'results_sage')
    path_out = os.path.join(OUTDIR, out_filename)
    with open(path_out, 'w') as f:
        json.dump(out, f, separators=(',', ':'))
    print(f'wrote {path_out}: {len(distinct)} distinct f-vectors {[c for _, c in distinct]}, '
          f'{n_checked} Oscar-spot-checked ({n_mismatch} mismatches)')
    return path_out


==> anc/verification-code/oneoff/parameter_space_n5d1_parallel.py <==
# Changelog (reverse chronological):
# 2026-08-01 - Claude: created this file. Plain-Python orchestrator (no Sage/Julia import at
#   module level -- process management only, same spirit as pipeline_orchestrator.py) exploiting
#   this machine's 12 logical cores to parallelize the now-Sage-only n=5,d=1 bulk sampling, per
#   Jan's instruction to use Sage for all computation (Oscar only for spot-checking) and "exploit
#   parallelism when appropriate". Coarse-grained chunking (a handful of `sage -c` subprocesses,
#   each processing a large contiguous slice), NOT one process per point -- these computations are
#   cheap (~6.4ms/point measured) and uniform, so per-point process-spawn overhead would dominate;
#   this is a different risk profile from pipeline_orchestrator.py's heavy face-lattice jobs (which
#   genuinely needed one-process-per-job isolation against unpredictable blowups), so that heavier
#   systemd-run/MemoryMax apparatus is intentionally not used here.

"""
Parallel Sage-only driver for parameter_space_n5d1.py's bulk sampling. Splits a points file into
N_WORKERS contiguous chunks, runs each as its own `sage -c` subprocess calling
run_on_points_chunk, waits for all of them, then merges via merge_chunks_with_spotcheck.

Usage (from the code/ directory):
    python3 parameter_space_n5d1_parallel.py <points_filename> [n_workers] [spotcheck_filename]

e.g.:
    python3 parameter_space_n5d1_parallel.py paramspace_n5_d1_points_seed3_N50000.json 10 \\
        paramspace_n5_d1_results_julia_spotcheck_N300.json
"""

import json
import os
import subprocess
import sys
import time

OUTDIR = '../runs'
SAGE = '/home/jan/miniforge3/envs/sage/bin/sage'


def run_parallel(points_filename, n_workers=10, spotcheck_filename=None):
    n_workers = int(n_workers)
    with open(os.path.join(OUTDIR, points_filename)) as f:
        n_points = len(json.load(f)['points'])

    chunk_size = (n_points + n_workers - 1) // n_workers
    bounds = [(i * chunk_size, min((i + 1) * chunk_size, n_points)) for i in range(n_workers)]
    bounds = [(s, e) for s, e in bounds if s < e]

    print(f'{n_points} points, {len(bounds)} workers, ~{chunk_size} points/chunk')
    t0 = time.time()
    procs = []
    for start, end in bounds:
        cmd = [SAGE, '-c',
               f"load('parameter_space_n5d1.py'); "
               f"run_on_points_chunk('{points_filename}', {start}, {end})"]
        procs.append((start, end, subprocess.Popen(cmd, stdout=subprocess.PIPE,
                                                     stderr=subprocess.STDOUT, text=True)))

    chunk_paths = []
    for start, end, p in procs:
        out, _ = p.communicate()
        if p.returncode != 0:
            print(f'CHUNK [{start}:{end}) FAILED (exit {p.returncode}):\n{out}')
            raise RuntimeError(f'chunk [{start}:{end}) failed')
        print(out.strip())
        chunk_paths.append(os.path.join(
            OUTDIR, points_filename.replace('.json', f'_chunk{start}-{end}.json')))
    print(f'all {len(bounds)} chunks done: {time.time()-t0:.1f}s wall-clock '
          f'(vs. serial estimate ~{n_points*0.0064:.0f}s)')

    merge_cmd = [SAGE, '-c',
                 f"load('parameter_space_n5d1.py'); "
                 f"merge_chunks_with_spotcheck('{points_filename}', {chunk_paths!r}, "
                 f"{spotcheck_filename!r})"]
    result = subprocess.run(merge_cmd, capture_output=True, text=True)
    print(result.stdout.strip())
    if result.returncode != 0:
        print(result.stderr)
        raise RuntimeError('merge failed')

    for cp in chunk_paths:
        os.remove(cp)
    print(f'cleaned up {len(chunk_paths)} chunk files')


if __name__ == '__main__':
    if len(sys.argv) < 2:
        print(__doc__)
        sys.exit(1)
    points_filename = sys.argv[1]
    n_workers = int(sys.argv[2]) if len(sys.argv) > 2 else 10
    spotcheck_filename = sys.argv[3] if len(sys.argv) > 3 else None
    run_parallel(points_filename, n_workers, spotcheck_filename)


==> anc/verification-code/oneoff/parameter_space_n5d1_slices.py <==
# Changelog (reverse chronological):
# 2026-08-01 - Claude: render_all/load_and_bin_points now take results_filename as a real
#   parameter (was hardcoded) so the plot can be regenerated against bigger runs without editing
#   the file.
# 2026-08-01 - Claude: created this file, adapting parameter_space_n4d1_slices.py's
#   triangular-slice technique to n=5, d=1. Dimension count forces a difference from the n=4
#   precedent: the n=4 parameter simplex has 3 free parameters (mod scaling), so fixing one
#   coordinate (a1) already leaves a 2D triangle. The n=5 simplex has 4 free parameters, so
#   fixing only one coordinate leaves a 3D tetrahedron, not a triangle -- getting down to a
#   genuine 2D triangle needs two coordinates removed. Rather than an arbitrary second fixed
#   coordinate, this bins by t = (a1+a5)/(a1+...+a5) -- the combined mass of the two "boundary"
#   indices -- and plots each point's (a2,a3,a4), renormalized to their own sum, inside that
#   t-bin's triangle. This is a projection (marginalizing how a1,a5 individually split within
#   their sum), not an exact codimension-2 slice, but it's the natural choice: a1 and a5 are the
#   two indices that play no role in the n=4 wall a2*a4=a3^2 (which lives entirely among
#   a2,a3,a4), so projecting them out this way puts (a2,a3,a4) on direct, visually comparable
#   footing with the known n=4 case. Same 5 target values (0.1,0.3,0.5,0.7,0.9), same
#   nearest-bin assignment, same SVG rendering approach and color scheme (blue #2a78d6
#   generic, orange #eb6834 special) as the n=4 precedent -- no known wall curve to overlay yet
#   here, so points only, no analytic curve.

"""
Bins the n=5, d=1 random-sample results (paramspace_n5_d1_results_sage_seed1_N500.json, from
parameter_space_n5d1.py) by t = (a1+a5)/(a1+...+a5) into 5 slices, each rendered as an SVG
triangle showing that slice's points positioned by their own (a2,a3,a4) (renormalized to sum 1),
colored by combinatorial type (generic/special). See this file's changelog for why t=(a1+a5) was
chosen as the binning coordinate instead of a literal second fixed coordinate.

Usage: python3 parameter_space_n5d1_slices.py   (from the code/ directory)
"""

import json
import math
import os

OUTDIR_RUNS = '../runs'
OUTDIR_ARTEFACTS = '../artefacts'

BG = '#0f1520'
PANEL_BG = '#161d2b'
LINE = '#3a4760'
GENERIC = '#2a78d6'
SPECIAL = '#eb6834'
TEXT = '#eef2f8'
TEXT_MUTED = '#9aa5b8'

SIDE = 200
PAD = 34
LABEL_H = 30


def simplex_to_xy(p, q, r):
    """
    Normalized barycentric (p,q,r), p+q+r=1, assigned to vertices
    V_p=(0,0) [a2], V_q=(0.5, sqrt(3)/2) [a3], V_r=(1,0) [a4] -- same convention as
    parameter_space_n4d1_slices.py.
    """
    x = 0.5 * q + r
    y = (math.sqrt(3) / 2) * q
    return x, y


def load_and_bin_points(slice_t_values, results_filename='paramspace_n5_d1_results_sage_seed1_N500.json'):
    """
    Reads a run_on_points results file (Sage or Julia -- both agree, see
    compare_n5d1_tandem.py), computes t=(a1+a5)/total for each point, assigns it to whichever
    slice_t_values entry is nearest, and within that bin records (a2/s, a3/s, a4/s, case) where
    s=a2+a3+a4. Returns {slice_t: [(p,q,r,case), ...]}.
    """
    path = os.path.join(OUTDIR_RUNS, results_filename)
    with open(path) as f:
        data = json.load(f)
    bins = {c: [] for c in slice_t_values}
    for pt in data['points']:
        a1, a2, a3, a4, a5 = pt['a']
        total = a1 + a2 + a3 + a4 + a5
        t = (a1 + a5) / total
        nearest = min(slice_t_values, key=lambda c: abs(c - t))
        s = a2 + a3 + a4
        if s <= 0:
            continue
        bins[nearest].append((a2 / s, a3 / s, a4 / s, pt['case']))
    return bins


def _svg_polygon(points_xy, color, width=1.6, opacity=0.9):
    pts = ' '.join(f'{x:.2f},{y:.2f}' for x, y in points_xy)
    return (f'<polygon points="{pts}" fill="none" stroke="{color}" '
            f'stroke-width="{width}" stroke-opacity="{opacity}" '
            f'stroke-linejoin="round" stroke-linecap="round"/>')


def render_panel(t_value, sample_pts, ox, oy):
    """Returns an SVG <g> string for one slice panel, translated to origin (ox,oy)."""
    scale = SIDE
    v2 = simplex_to_xy(1, 0, 0)
    v3 = simplex_to_xy(0, 1, 0)
    v4 = simplex_to_xy(0, 0, 1)
    to_px = lambda p: (ox + p[0] * scale, oy + LABEL_H + (math.sqrt(3) / 2 * scale - p[1] * scale))

    parts = []
    parts.append(f'<rect x="{ox - PAD/2:.1f}" y="{oy - PAD/2:.1f}" '
                 f'width="{scale + PAD:.1f}" height="{scale*math.sqrt(3)/2 + LABEL_H + PAD:.1f}" '
                 f'fill="{PANEL_BG}" stroke="{LINE}" stroke-width="1" rx="10"/>')
    parts.append(f'<text x="{ox + scale/2:.1f}" y="{oy + LABEL_H*0.62:.1f}" '
                 f'fill="{TEXT}" font-family="ui-monospace,Menlo,Consolas,monospace" '
                 f'font-size="15" font-weight="600" text-anchor="middle">a1+a5 = {t_value:.1f}</text>')

    tri_px = [to_px(v2), to_px(v3), to_px(v4)]
    parts.append(_svg_polygon(tri_px, LINE))

    for p, q, r, case in sample_pts:
        x, y = to_px(simplex_to_xy(p, q, r))
        color = GENERIC if case == 'generic case' else SPECIAL
        radius = 2.1 if case == 'generic case' else 2.8
        parts.append(f'<circle cx="{x:.2f}" cy="{y:.2f}" r="{radius}" fill="{color}" fill-opacity="0.75"/>')

    labels = [('a2', v2, (-10, 14)), ('a3', v3, (0, -8)), ('a4', v4, (10, 14))]
    for name, v, (dx, dy) in labels:
        x, y = to_px(v)
        parts.append(f'<text x="{x+dx:.1f}" y="{y+dy:.1f}" fill="{TEXT_MUTED}" '
                     f'font-family="ui-monospace,Menlo,Consolas,monospace" font-size="12" '
                     f'text-anchor="middle">{name}</text>')

    return '\n  '.join(parts)


def render_all(slice_t_values=(0.1, 0.3, 0.5, 0.7, 0.9), outname='paramspace_n5_d1_slices.svg',
               results_filename='paramspace_n5_d1_results_sage_seed1_N500.json'):
    os.makedirs(OUTDIR_ARTEFACTS, exist_ok=True)
    bins = load_and_bin_points(slice_t_values, results_filename=results_filename)
    for c in slice_t_values:
        n_generic = sum(1 for *_, case in bins[c] if case == 'generic case')
        n_special = len(bins[c]) - n_generic
        print(f't={c}: {len(bins[c])} points ({n_generic} generic, {n_special} special)')

    panel_w = SIDE + PAD
    panel_h = SIDE * math.sqrt(3) / 2 + LABEL_H + PAD
    gap = 18

    total_w = len(slice_t_values) * panel_w + (len(slice_t_values) - 1) * gap + PAD
    total_h = panel_h + PAD + 40  # extra headroom for a title + legend row

    body_parts = []
    for i, c in enumerate(slice_t_values):
        ox = PAD / 2 + i * (panel_w + gap)
        oy = PAD / 2 + 40
        body_parts.append(render_panel(c, bins[c], ox, oy))

    title = ('n=5, d=1 parameter-space exploration: 5 slices by t=(a1+a5)/sum(a), '
             'points positioned by (a2,a3,a4)')
    legend_y = 26
    legend = (
        f'<circle cx="{PAD}" cy="{legend_y}" r="3" fill="{GENERIC}"/>'
        f'<text x="{PAD+10}" y="{legend_y+4}" fill="{TEXT_MUTED}" font-family="ui-monospace,Menlo,Consolas,monospace" font-size="12">generic case</text>'
        f'<circle cx="{PAD+140}" cy="{legend_y}" r="3.5" fill="{SPECIAL}"/>'
        f'<text x="{PAD+150}" y="{legend_y+4}" fill="{TEXT_MUTED}" font-family="ui-monospace,Menlo,Consolas,monospace" font-size="12">special case</text>'
    )

    svg = (f'<svg xmlns="http://www.w3.org/2000/svg" '
           f'width="{total_w:.1f}" height="{total_h:.1f}" '
           f'viewBox="0 0 {total_w:.1f} {total_h:.1f}">\n'
           f'<rect width="100%" height="100%" fill="{BG}"/>\n'
           f'<text x="{total_w/2:.1f}" y="16" fill="{TEXT}" '
           f'font-family="ui-monospace,Menlo,Consolas,monospace" font-size="13" '
           f'text-anchor="middle">{title}</text>\n'
           f'{legend}\n'
           + '\n'.join(body_parts) +
           '\n</svg>\n')

    path = os.path.join(OUTDIR_ARTEFACTS, outname)
    with open(path, 'w') as f:
        f.write(svg)
    print(f'wrote {path}')
    return path


if __name__ == '__main__':
    render_all()


==> anc/verification-code/oneoff/perron_at_threshold.py <==
#!/usr/bin/env python3
"""perron_at_threshold.py -- is the improper Perron root EXACTLY |F_n| at the threshold?

Changelog (newest first):

2026-09-14  Created while rewriting article 2's Remark 25 (`rem-perron`).  That remark says the
            improper Perron root "tends to |F_n|" as delta -> n+1, while saying the PROPER root
            "equals |S_n| exactly for every delta >= n-1".  The asymmetry looked like an artefact
            rather than mathematics, and it is: `runs/ff-transfer-spectra.md` stops at delta = n,
            one short of the improper threshold delta = n+1 given by Proposition 16, so the
            equality was never computed.  At delta = n the root sits just below |F_n| (552.998 vs
            553 at n = 6), which is exactly what Proposition 16's "the constraint fails for
            exactly one pair" predicts.

            This script computes the missing row.  Prediction, from Proposition 16: for
            delta >= n+1 the constraint tau < rho + delta is vacuous, T(delta) is the all-allowed
            matrix, and the root is |F_n| ON THE NOSE.

Run under the project's guardrail pattern:
    systemd-run --user --scope -p MemoryMax=8G timeout 900 sage code/oneoff/perron_at_threshold.py
"""
import sys, os
sys.path.insert(0, "/backup/Repositories/ai-workspace/20-projects/exterior-convex/code")
from linusson_ff_counting import A_from_linusson, restrict_proper, transfer_matrix, F

from sage.all import matrix, QQ, RR


def roots(n):
    """(|F_n|, |S_n|, [(delta, improper root, proper root)]) for delta up to n+2."""
    A = A_from_linusson(n)
    Ap = restrict_proper(A)
    Fn = F(n, n)                      # |F_n|
    Sn = F(n, n) - F(n - 1, n - 1)    # |S_n|, obs-fnn2
    out = []
    for delta in range(1, n + 3):
        row = []
        for M in (A, Ap):
            T = matrix(QQ, transfer_matrix(M, delta, n))
            ev = [RR(abs(e)) for e in T.eigenvalues()]
            row.append(max(ev))
        out.append((delta, row[0], row[1]))
    return Fn, Sn, out


if __name__ == "__main__":
    print("n  |F_n|  |S_n|   delta  improper-root        proper-root")
    print("   (improper threshold is delta >= n+1; proper is delta >= n-1)")
    for n in range(2, 7):
        Fn, Sn, tab = roots(n)
        for (d, ri, rp) in tab:
            mark_i = "  == |F_n| EXACTLY" if abs(ri - Fn) < 1e-9 else ""
            mark_p = "  == |S_n| EXACTLY" if abs(rp - Sn) < 1e-9 else ""
            print("%d  %5d  %5d    %2d   %18.10f%s   %18.10f%s"
                  % (n, Fn, Sn, d, ri, mark_i, rp, mark_p))
        print()


==> anc/verification-code/oneoff/plot_perron_vs_delta.py <==
#!/usr/bin/env python3
"""plot_perron_vs_delta.py -- Figure for article 2's Proposition prop-perron-threshold.

Changelog (newest first):

2026-09-16  Created at Jan's request (item 9): plot lambda(delta) and lambda_pr(delta) for fixed n
            and increasing delta, to sit with Proposition prop-perron-threshold and its Remark
            rem-perron.  The figure's whole point is the PLATEAU: each root climbs and then stops
            dead at its threshold -- delta >= n+1 improper, delta >= n-1 proper -- which is the
            proposition, and the two thresholds are different, which is what the remark explains.

Run (Sage supplies matplotlib here):
    systemd-run --user --scope -p MemoryMax=8G timeout 900 sage code/oneoff/plot_perron_vs_delta.py
"""
import sys
sys.path.insert(0, "/backup/Repositories/ai-workspace/20-projects/exterior-convex/code")
from linusson_ff_counting import A_from_linusson, restrict_proper, transfer_matrix, F

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from sage.all import matrix, QQ, RR


def roots(n, dmax):
    A, Ap = A_from_linusson(n), restrict_proper(A_from_linusson(n))
    out = []
    for d in range(dmax + 1):
        Ti = matrix(QQ, transfer_matrix(A, d, n))
        Tp = matrix(QQ, transfer_matrix(Ap, d, n))
        out.append((d,
                    float(max(RR(abs(e)) for e in Ti.eigenvalues())),
                    float(max(RR(abs(e)) for e in Tp.eigenvalues()))))
    return out


def figure(n, for_print=False):
    dmax = n + 2
    tab = roots(n, dmax)
    Fn = F(n, n)
    Sn = F(n, n) - F(n - 1, n - 1)
    ds = [t[0] for t in tab]
    fig, ax = plt.subplots(figsize=(7.4, 4.6) if for_print else (7.0, 4.4))

    ax.axhline(Fn, color="#1f4e79", lw=1.0, ls=":", zorder=1)
    ax.axhline(Sn, color="#b35806", lw=1.0, ls=":", zorder=1)
    ax.text(dmax + 0.18, Fn, r"$|\mathcal{F}_n|=%d$" % Fn, color="#1f4e79",
            va="center", fontsize=10)
    ax.text(dmax + 0.18, Sn, r"$|S_n|=%d$" % Sn, color="#b35806", va="center", fontsize=10)

    ax.plot(ds, [t[1] for t in tab], "-o", color="#1f4e79", lw=1.7, ms=6,
            label=r"$\lambda(\delta)$  (improper)", zorder=3)
    ax.plot(ds, [t[2] for t in tab], "-s", color="#b35806", lw=1.7, ms=5.5,
            label=r"$\lambda_{\mathrm{pr}}(\delta)$  (proper)", zorder=3)

    # the two thresholds, which are the content of the proposition
    ax.axvline(n + 1, color="#1f4e79", lw=1.0, alpha=0.35)
    ax.axvline(n - 1, color="#b35806", lw=1.0, alpha=0.35)
    ax.annotate(r"$\delta=n+1$", (n + 1, Fn * 0.42), color="#1f4e79", fontsize=10,
                ha="right", rotation=90, va="center")
    ax.annotate(r"$\delta=n-1$", (n - 1, Fn * 0.42), color="#b35806", fontsize=10,
                ha="right", rotation=90, va="center")

    ax.set_xlabel(r"gap $\delta$", fontsize=12)
    ax.set_ylabel("Perron root", fontsize=12)
    ax.set_xticks(ds)
    ax.set_xlim(-0.25, dmax + 1.9)
    ax.set_ylim(0, Fn * 1.10)
    ax.grid(alpha=0.25, lw=0.5)
    ax.legend(loc="lower right", fontsize=10.5, framealpha=0.95)
    if not for_print:
        ax.set_title(r"Perron roots of $T(\delta)$ at $n=%d$: each climbs, then stops at its "
                     r"threshold" % n, fontsize=11)
    fig.tight_layout()
    if for_print:
        out = "../../img/perron-vs-delta-n%d.pdf" % n
        fig.savefig(out, bbox_inches="tight")
    else:
        out = "../../artefacts/perron-vs-delta-n%d.png" % n
        fig.savefig(out, dpi=190)
    plt.close(fig)
    return out, tab, Fn, Sn


for n in (4, 5):
    out, tab, Fn, Sn = figure(n)
    print(out)
    for d, ri, rp in tab:
        print("    delta=%d  improper=%.6f%s  proper=%.6f%s"
              % (d, ri, "  ==|F_n|" if abs(ri - Fn) < 1e-9 else "",
                 rp, "  ==|S_n|" if abs(rp - Sn) < 1e-9 else ""))
print(figure(5, for_print=True)[0])


==> anc/verification-code/oneoff/plot_prop21_fibres.py <==
#!/usr/bin/env python3
"""plot_prop21_fibres.py -- figures for Proposition 21's fibration (and Proposition 20).

Changelog (newest first):

2026-09-14  Created, after `visualise_prop21_fibres.py` established which projections work.

Reads `artefacts/prop21-fibres-data.json` and draws two figures per n:

  (A) a 3-d layered scatter: the layer axis is f_1 ITSELF, so the slices of Proposition 21 are
      separated exactly rather than by luck of a projection, and the plane is the 2-d projection
      the search found to be injective on every slice at once.  The five vertices of the hull are
      drawn with the edges from e_0, which makes Proposition 20 visible in the same picture: e_0
      sits alone at f_1 = 0 and the other n vertices all lie in the facet f_1 = n, so the body is a
      cone over Koz(n) with apex e_0.

  (B) a graphics array, one panel per slice.  The SAME projection is used in every panel, which is
      what makes them comparable -- and on the slices with k <= 3 it is not a projection at all,
      since f_j = 0 there for j > k, so those panels are exact.

The projection for n = 4 is (f_2, f_3 + f_4), whose second coordinate is just the number of faces of
cardinality at least three; for n = 5 it is (f_2, 3f_3 + 2f_4 + f_5), where the weights are what the
search returned and carry no such reading.
"""
import json, sys
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D  # noqa: F401

ART = "../../artefacts/"
with open(ART + "prop21-fibres-data.json") as f:
    DATA = json.load(f)

# The search in visualise_prop21_fibres.py orders candidates by coefficient size, so it returns
# the all-negative row before the all-positive one.  They are the same projection up to a
# reflection; take the one that reads upward.
for _k, _d in DATA.items():
    if _d["proj_row2"] and all(c <= 0 for c in _d["proj_row2"]):
        _d["proj_row2"] = [-c for c in _d["proj_row2"]]

# a colour per slice, dark to light, colour-blind safe (viridis sampled)
def colours(m):
    cm = plt.get_cmap("viridis")
    return [cm(0.08 + 0.84 * i / max(1, m - 1)) for i in range(m)]

def project(p, row2):
    """(f_2, sum row2_j f_{j+2}) for a point p = (f_0,...,f_n)."""
    tail = p[2:]
    return tail[0], sum(a * b for a, b in zip(row2, tail))

def label(row2):
    terms = []
    for i, c in enumerate(row2):
        if not c: continue
        j = i + 2
        terms.append(("" if c == 1 else ("-" if c == -1 else str(c))) + "f_%d" % j)
    s = " + ".join(terms)
    return s.replace("+ -", "- ")

def hull_vertices(n):
    """e_0 and the n skeleta F~_j, as full (f_0..f_n) tuples."""
    from math import comb
    e0 = [1] + [0] * n
    verts = [e0]
    for j in range(1, n + 1):
        verts.append([1] + [comb(n, i) if i <= j else 0 for i in range(1, n + 1)])
    return verts

def fig_3d(n, for_print=False):
    d = DATA[str(n)]
    row2, slices = d["proj_row2"], {int(k): v for k, v in d["slices"].items()}
    cols = colours(n + 1)
    fig = plt.figure(figsize=((9.0, 7.4) if for_print else (8.2, 7.0)))
    ax = fig.add_subplot(111, projection="3d")
    # the hull: apex e_0, the facet f_1 = n, and the edges between
    V = hull_vertices(n)
    pe = project(V[0], row2)
    ring = [project(v, row2) for v in V[1:]]
    for (x, y) in ring:
        ax.plot([pe[0], x], [pe[1], y], [0, n], color="0.72", lw=0.8, zorder=1)
    ring_closed = ring + [ring[0]]
    ax.plot([p[0] for p in ring_closed], [p[1] for p in ring_closed], [n] * len(ring_closed),
            color="0.55", lw=1.1, zorder=1)
    for k in range(n + 1):
        pts = [project(p, row2) for p in slices[k]]
        ax.scatter([p[0] for p in pts], [p[1] for p in pts], [k] * len(pts),
                   s=46, color=cols[k], edgecolor="white", linewidth=0.6,
                   depthshade=False, zorder=3,
                   label="$f_1=%d$: $|S_%d|=%d$" % (k, k, len(pts)))
    ax.scatter([pe[0]], [pe[1]], [0], s=120, marker="*", color="#c1272d",
               edgecolor="white", linewidth=0.7, depthshade=False, zorder=4)
    ax.text(pe[0], pe[1], -0.42, "$e_0$", color="#c1272d", ha="center", fontsize=11)
    fs = 15 if for_print else 11
    ax.set_xlabel("$f_2$", labelpad=10, fontsize=fs)
    ax.set_ylabel("$%s$" % label(row2), labelpad=13, fontsize=fs)
    ax.set_zlabel("$f_1$", labelpad=8, fontsize=fs)
    ax.tick_params(labelsize=fs - 3)
    ax.set_zticks(range(n + 1))
    ax.view_init(elev=17, azim=-58)
    if not for_print:                      # in print the LaTeX caption says all of this
        ax.set_title("$S_%d^{+}$ fibred by $f_1$ (Proposition 21), inside the cone over "
                     "$\\mathrm{Koz}(%d)$ (Proposition 20)\n"
                     "%d lattice points; the layer axis is $f_1$ itself, so the slices are exact"
                     % (n, n, sum(len(s) for s in slices.values())), fontsize=10.5, pad=14)
    ax.legend(loc="upper left", fontsize=(12 if for_print else 8.5),
              framealpha=0.92, borderpad=0.7)
    fig.tight_layout()
    if for_print:
        fig.savefig("../../img/prop21-fibres-n4.pdf", bbox_inches="tight")
        plt.close(fig); return "../../img/prop21-fibres-n4.pdf"
    out = ART + "prop21-fibres-3d-n%d.png" % n
    fig.savefig(out, dpi=190); plt.close(fig)
    return out

def fig_array(n):
    d = DATA[str(n)]
    row2, slices = d["proj_row2"], {int(k): v for k, v in d["slices"].items()}
    cols = colours(n + 1)
    allpts = [project(p, row2) for k in slices for p in slices[k]]
    xlo, xhi = min(p[0] for p in allpts), max(p[0] for p in allpts)
    ylo, yhi = min(p[1] for p in allpts), max(p[1] for p in allpts)
    padx, pady = 0.08 * (xhi - xlo + 1), 0.08 * (yhi - ylo + 1)
    ncol = n + 1
    fig, axes = plt.subplots(1, ncol, figsize=(2.5 * ncol, 3.9), sharex=True, sharey=True)
    for k in range(n + 1):
        ax, pts = axes[k], [project(p, row2) for p in slices[k]]
        # every earlier slice, faint, to show the nesting
        for j in range(k):
            q = [project(p, row2) for p in slices[j]]
            ax.scatter([p[0] for p in q], [p[1] for p in q], s=16, color="0.86", zorder=1)
        ax.scatter([p[0] for p in pts], [p[1] for p in pts], s=44, color=cols[k],
                   edgecolor="white", linewidth=0.5, zorder=3)
        dim = max(0, k - 1)          # measured in visualise_prop21_fibres.py
        ax.set_title("$f_1=%d$   $|S_%d|=%d$\n%s" %
                     (k, k, len(pts),
                      "exact (dim %d)" % dim if dim <= 2 else "projected (dim %d)" % dim),
                     fontsize=9.5)
        ax.set_xlim(xlo - padx, xhi + padx); ax.set_ylim(ylo - pady, yhi + pady)
        ax.set_xlabel("$f_2$", fontsize=9)
        ax.grid(alpha=0.22, lw=0.5); ax.set_aspect("equal", adjustable="box")
        if k == 0: ax.set_ylabel("$%s$" % label(row2), fontsize=9)
    fig.suptitle("Proposition 21 slice by slice: $S_{%d}^{+}=\\bigsqcup_{k=0}^{%d}\\iota_k(S_k)$"
                 "   (grey = the earlier slices, for the nesting)" % (n, n), fontsize=11)
    fig.tight_layout(rect=(0, 0, 1, 0.93))
    out = ART + "prop21-fibres-array-n%d.png" % n
    fig.savefig(out, dpi=190); plt.close(fig)
    return out

if __name__ == "__main__":
    for n in (4, 5):
        print("n = %d:" % n)
        print("   ", fig_3d(n))
        print("   ", fig_array(n))


==> anc/verification-code/oneoff/positive_circuits_summand_support.sage <==
# positive_circuits_summand_support.sage
#
# Changelog (reverse chronological):
#   2026-09-06  Created. Strategy B of
#               working-notes/pairwise-reduction-proof-strategies.org:
#               enumerate the POSITIVE CIRCUITS of the Gordan vector
#               configuration {v(p,j(p)) - v(p,l)} in small cases and report
#               how many distinct summands each circuit's support meets.
#
# Background.  M[j] = 1 iff the strict system <phi, v(p,j(p)) - v(p,l)> > 0
# (all p, all l != j(p)) is feasible; by Gordan's theorem it is infeasible iff
# some nontrivial nonnegative combination of the difference vectors vanishes.
# The support-minimal such combinations are the positive circuits of the
# configuration; they are exactly the extreme rays of the cone
#     C = { lambda >= 0 : sum_e lambda_e u_e = 0 },
# equivalently (after normalizing sum lambda = 1) the vertices of a polytope,
# which is how they are enumerated here.
#
# Question (from the note, Strategy B): does every positive circuit meet at
# most two summands -- and at most two ADJACENT summands?  If yes, that is the
# general-a mechanism of the pairwise reduction.  If no, report the
# counterexample and the weaker statistic that actually matters for the
# reduction: whenever ANY positive circuit exists, does one exist meeting
# <= 2 (adjacent) summands?
#
# Cross-checks built in: "some positive circuit exists" must coincide with
# infeasibility, i.e. with NOT-vertex in the polyhedral computation
# (extremal_support, as in consecutive_pairs_determine_extremal_tensor.sage).
#
# RESULT (run 2026-09-06, jts-pc; 32 configurations, both a's, n=3,4, r=3,4,
# 2192 infeasible j-tuples in total):
#   * gordan mismatches: 0 -- positive-circuit existence coincides exactly
#     with polyhedral infeasibility in every case.  (Cross-validation.)
#   * The STRONG guess is FALSE: positive circuits meeting 3 and even 4
#     summands occur for BOTH a = ones and a = kozlov.  For ones they are
#     exactly the directed simple cycles of the prefix-sum digraph (always
#     one vector per summand met: histogram entries only (2,2),(3,3),(4,4)).
#     For kozlov at n = 4 there are additionally FAT circuits using two
#     vectors from one summand, e.g. n=4 r=3 d=[0,1,2], j=(0,3,0):
#     support {(1,1): 3/5, (2,1): 1/4, (2,2): 3/20} -- 2 summands, 3 vectors.
#     (At n = 3 kozlov all circuits are thin; fatness needs n >= 4.)
#   * The WEAK form -- the one equivalent to the pairwise reduction -- holds
#     without exception: EVERY infeasible j has some positive circuit meeting
#     at most 2 summands, and indeed at most 2 ADJACENT summands (0 lacking,
#     in all 32 configurations).
# Detailed discussion in working-notes/strategy-a-attempt.org (Strategy B
# section).

import itertools

def summand_vertices(a, d, N):
    return [vector(QQ, [0]*d + [a[j] for j in range(k)] + [0]*(N-d-k))
            for k in range(1, len(a)+1)]

def extremal_support(vertex_lists, N):
    idx = list(itertools.product(*[range(len(v)) for v in vertex_lists]))
    pts = {t: sum((vertex_lists[k][t[k]] for k in range(len(vertex_lists))),
                  vector(QQ, [0]*N))
           for t in idx}
    P = Polyhedron(vertices=list(pts.values()), base_ring=QQ)
    V = set(tuple(v) for v in P.vertices_list())
    return {t for t in idx if tuple(pts[t]) in V}

def positive_circuits(vecs):
    r"""vecs: list of vectors u_e.  Returns the list of positive circuits,
    each as a dict {e: coefficient} with all coefficients > 0, normalized to
    sum 1.  These are the vertices of {lambda >= 0, U lambda = 0,
    sum lambda = 1}."""
    E = len(vecs)
    N = len(vecs[0])
    # ieqs: lambda_e >= 0  ->  [0, e_e]
    ieqs = [[0] + [1 if i == e else 0 for i in range(E)] for e in range(E)]
    # eqns: sum_e lambda_e u_e[c] = 0 for each coordinate c; sum lambda = 1
    eqns = [[0] + [vecs[e][c] for e in range(E)] for c in range(N)]
    eqns.append([-1] + [1]*E)
    P = Polyhedron(ieqs=ieqs, eqns=eqns, base_ring=QQ)
    out = []
    for v in P.vertices_list():
        out.append({e: v[e] for e in range(E) if v[e] != 0})
    return out

def run(aname, n, r, ds):
    a = ([binomial(n, j) for j in range(1, n+1)] if aname == "kozlov"
         else [1]*n)
    N = n + max(ds)
    V = [summand_vertices(a, d, N) for d in ds]
    T = extremal_support(V, N)
    # summand-support statistics
    max_summands = 0                 # over all positive circuits, all j
    worst = None                     # a circuit meeting the most summands
    n_infeas = 0
    n_gordan_mismatch = 0            # positive-circuit existence vs. NOT in T
    n_no_pair_circuit = 0            # infeasible j with NO <=2-summand circuit
    n_no_adj_circuit = 0             # infeasible j with NO adjacent-pair circuit
    hist = {}                        # (summand-count, support-size) -> #circuits
    fat = [None]                     # first circuit with more vectors than summands
    for jt in itertools.product(range(n), repeat=r):
        vecs, labels = [], []
        for p in range(r):
            for l in range(n):
                if l != jt[p]:
                    vecs.append(V[p][jt[p]] - V[p][l])
                    labels.append((p, l))
        circuits = positive_circuits(vecs)
        infeas = jt not in T
        if bool(circuits) != infeas:
            n_gordan_mismatch += 1
        if not infeas:
            continue
        n_infeas += 1
        summand_sets = [sorted(set(labels[e][0] for e in c)) for c in circuits]
        for c, ss in zip(circuits, summand_sets):
            # shape statistic: (number of summands met, support size).
            # Equal entries mean the circuit takes exactly ONE difference
            # vector from each summand it meets.
            hist[(len(ss), len(c))] = hist.get((len(ss), len(c)), 0) + 1
            if len(ss) > max_summands:
                max_summands = len(ss)
                worst = (jt, ss, {labels[e]: c[e] for e in c})
            if len(c) > len(ss) and fat[0] is None:
                fat[0] = (jt, ss, {labels[e]: c[e] for e in c})
        if not any(len(ss) <= 2 for ss in summand_sets):
            n_no_pair_circuit += 1
        if not any(len(ss) == 2 and ss[1] == ss[0] + 1 or len(ss) == 1
                   for ss in summand_sets):
            n_no_adj_circuit += 1
    print("  a=%-6s n=%d r=%d d=%-12s infeas=%3d/%-3d gordan-mism=%d "
          "circuits-by-(#summands,#vectors)=%s  infeas-lacking-pair-circuit=%d "
          "lacking-ADJACENT-pair-circuit=%d"
          % (aname, n, r, str(ds), n_infeas, n**r, n_gordan_mismatch,
             dict(sorted(hist.items())), n_no_pair_circuit, n_no_adj_circuit))
    if worst and max_summands >= 3:
        jt, ss, cdict = worst
        print("      example circuit meeting %d summands: j=%s support "
              "{(p,l): coeff} = %s" % (max_summands, jt,
              {k: str(v) for k, v in sorted(cdict.items())}))
    if fat[0] is not None:
        jt, ss, cdict = fat[0]
        print("      FAT circuit (more vectors than summands): j=%s "
              "support = %s" % (jt, {k: str(v) for k, v in sorted(cdict.items())}))
    return n_gordan_mismatch, n_no_pair_circuit, n_no_adj_circuit

# NB: no `if __name__ == "__main__"` guard -- under this machine's Sage a
# .sage script runs with __name__ == "sage.all", so the guard never fires.
def main():
    tot_mism = tot_nopair = tot_noadj = 0
    for aname in ("ones", "kozlov"):
        for (n, r, patterns) in [
                (3, 3, [[0,1,2],[0,1,1],[0,1,3],[0,2,4]]),
                (4, 3, [[0,1,2],[0,1,1],[0,2,3],[0,2,4]]),
                (3, 4, [[0,1,2,3],[0,0,1,1],[0,1,1,2],[0,2,4,6]]),
                (4, 4, [[0,1,2,3],[0,0,1,1],[0,1,1,2],[0,2,4,6]]),
        ]:
            for ds in patterns:
                m, np_, na = run(aname, n, r, ds)
                tot_mism += m; tot_nopair += np_; tot_noadj += na
    print("\nTOTALS: gordan mismatches=%d, infeasible j lacking a "
          "<=2-summand positive circuit=%d, lacking an ADJACENT-pair "
          "circuit=%d" % (tot_mism, tot_nopair, tot_noadj))

main()


==> anc/verification-code/oneoff/r_graded_hilbert_functions_vs_lex_submodules.py <==
# r_graded_hilbert_functions_vs_lex_submodules.py
#
# Changelog (reverse chronological):
#   2026-09-06  Created. Answers "do all 2-graded Hilbert functions arise from a
#               pair of lex ideals?" -- yes -- and measures how far short of that
#               the Amata-Crupi lex submodules fall.
#
# Setup.  F = E g_1 + ... + E g_r with deg g_i = d_i.  A submodule is Z^r-graded
# exactly when it is an ids-module, M = I_1 g_1 + ... + I_r g_r, so the Z^r-graded
# Hilbert function of F/M is just the r-tuple (HF(E/I_1), ..., HF(E/I_r)) with the
# shifts applied.  The I_i are chosen independently, so the achievable set is a
# PRODUCT and carries no interaction constraint -- which is exactly why the
# multigraded analogue of Koz(n;d) is an r-fold product, not a Minkowski sum.
#
# Findings:
#   * Every achievable Hilbert function of E_n/I is achieved by a LEX ideal
#     (n = 3: 10 of 10; n = 4: 26 of 26), so every Z^2-graded Hilbert function is
#     achieved by a PAIR of lex ideals.  Answer to the question: yes.
#   * But such a pair is usually NOT an Amata-Crupi lex submodule, which also
#     demands the Definition 2.7 nesting m^(rho_i + d_i - d_{i-1}) subset I_{i-1}.
#     At n = 3, d = (0,0) only 43 of the 100 pairs qualify.
#   * The lex-submodule counts reproduce the Macaulay2-validated numbers recorded
#     in working-notes/amata-crupi-monomial-modules.org (43 / 69 / 99, and 368 at
#     n = 4, d = (0,1)) from a from-scratch enumeration -- an independent check.
#   * Lex submodules are in bijection with Z-graded Hilbert sequences at every
#     shift tested, which is the Amata-Crupi extremality statement.
#   * All pairs become lex submodules exactly at gap >= n+1 (n = 3: 100 at gap 4;
#     n = 4: 676 at gap 5), matching the injectivity threshold found independently
#     in working-notes/counting-ff-vectors.org.

import itertools
from itertools import combinations

def monomials(n):
    return [frozenset(s) for k in range(n+1) for s in combinations(range(1,n+1),k)]

def downsets(n):
    """All simplicial complexes on subsets of [n] = downward-closed families."""
    mons=monomials(n); idx={m:i for i,m in enumerate(mons)}
    out=[]
    for mask in range(1<<len(mons)):
        fam={mons[i] for i in range(len(mons)) if mask>>i&1}
        ok=all(frozenset(t) in fam for s in fam for k in range(len(s)) for t in combinations(s,k))
        if ok: out.append(frozenset(fam))
    return out

def hf(delta,n):
    return tuple(sum(1 for s in delta if len(s)==j) for j in range(n+1))

def lex_key(s,n):
    # colex/lex on subsets of fixed size: larger = earlier in lex.  Use the standard
    # "lex order on the sorted tuple" so that {1,2} > {1,3} > {2,3}.
    return tuple(sorted(s))

def is_lex_ideal(I,n):
    """I = set of monomials (upward closed). Lex iff in each degree it is an initial
    lex segment of the degree-j monomials."""
    for j in range(n+1):
        deg=sorted([s for s in monomials(n) if len(s)==j], key=lambda s: lex_key(s,n))
        inI=[s in I for s in deg]
        if any(inI[k] and not inI[k-1] for k in range(1,len(inI))): return False
    return True

for n in (3,4):
    ds=downsets(n)
    ideals=[frozenset(monomials(n))-d for d in ds]          # complements are the ideals
    H={hf(d,n) for d in ds}
    lex=[I for I in ideals if is_lex_ideal(I,n)]
    lexH={hf(frozenset(monomials(n))-I,n) for I in lex}
    print("n=%d: %d complexes, %d distinct Hilbert functions, %d lex ideals, %d HFs hit by lex"
          %(n,len(ds),len(H),len(lex),len(lexH)))
    print("      every HF achieved by a LEX ideal: %s" % (lexH==H))
    print("      2-graded HFs (= pairs) = %d x %d = %d" % (len(H),len(H),len(H)**2))

print("\n--- which PAIRS of lex ideals are Amata-Crupi lex submodules? ---")
print("Def 2.7 nesting: m^(rho_2 + d_2 - d_1) subset I_1,  rho_2 = indeg I_2\n")
for n in (3,4):
    mons=monomials(n)
    ds=downsets(n); ideals=[frozenset(mons)-d for d in ds]
    lex=[I for I in ideals if is_lex_ideal(I,n)]
    def indeg(I): return min([len(s) for s in I], default=n+1)
    def mpow(k): return {s for s in mons if len(s)>=k}
    print("  n=%d, %d lex ideals -> %d ordered pairs" % (n,len(lex),len(lex)**2))
    for (d1,d2) in [(0,0),(0,1),(-1,2)]:
        good=[(I1,I2) for I1 in lex for I2 in lex if mpow(indeg(I2)+d2-d1) <= set(I1)]
        seqs=set()
        for (I1,I2) in good:
            D1=frozenset(mons)-I1; D2=frozenset(mons)-I2
            h1=hf(D1,n); h2=hf(D2,n)
            lo=min(d1,d2); hi=max(d1,d2)+n
            seqs.add(tuple((h1[j-d1] if 0<=j-d1<=n else 0)+(h2[j-d2] if 0<=j-d2<=n else 0)
                           for j in range(lo,hi+1)))
        print("    d=(%2d,%2d): %4d lex submodules, %4d distinct Z-graded Hilbert sequences"
              % (d1,d2,len(good),len(seqs)))


==> anc/verification-code/oneoff/rank2_hilbert_translation_check.sage <==
# Changelog (reverse chronological):
# 2026-08-06 - Claude: created. Checks the TEXIMG-9 "candidate theorem"
#   (session-images-2026-08-06-1156.org, top-level transcripts/) against
#   the n=6 data already in ../artefacts/right-angle-simplices-notes.md's
#   Kozlov-vector extremal-matrix section. Found and confirmed a real bug:
#   the naive vector-sum h1 + shift^d(h2) of two rank-1 Hilbert functions
#   (dropping the trivial degree-0 coordinate throughout) is NOT the true
#   Hilbert function of F/M for F = Eg_1 (+) Eg_2, deg g_2 = d -- it is
#   missing exactly "+1" at ambient degree d (the surviving generator g_2's
#   own degree-0 contribution, H_{E/I_2}(0)=1, which the naive shift wrongly
#   zeroes out). Confirmed both numerically (this script) and by hand via a
#   direct monomial-basis count for n=2, d=1 (see
#   ../../transcripts/session-images-2026-08-06-1156.org's TEXIMG-9
#   correction). So conv(achievable rank-2 Hilbert functions) = R + e_d,
#   not R itself as TEXIMG-9 originally (wrongly) claimed.

def kk_cascade(m, i):
    terms = []
    remaining = m
    level = i
    a_bound = None
    while remaining > 0 and level >= 1:
        a = level - 1
        while binomial(a + 1, level) <= remaining and (a_bound is None or a + 1 < a_bound):
            a += 1
        terms.append((a, level))
        remaining -= binomial(a, level)
        a_bound = a
        level -= 1
    assert remaining == 0, (m, i, terms, remaining)
    return terms

def kk_shadow_bound(m, i):
    if m == 0:
        return 0
    return sum(binomial(a, level + 1) for (a, level) in kk_cascade(m, i - 1))

def enumerate_f_vectors(n):
    results = []
    def rec(prefix):
        i = len(prefix) + 1
        if i > n:
            results.append(tuple(prefix))
            return
        hi = n if i == 1 else kk_shadow_bound(prefix[-1], i)
        for f_i in range(hi + 1):
            rec(prefix + [f_i])
    rec([])
    return results

def kozlov_vector(n):
    return [binomial(n, k) for k in range(1, n + 1)]

def right_angle_vertices(a):
    n = len(a)
    return [list(a[:i]) + [0] * (n - i) for i in range(1, n + 1)]

def pad(v, N):
    v = list(v)
    return v + [0] * (N - len(v))

def shift_naive(v, d, N):
    return [0] * d + list(v) + [0] * (N - d - len(v))

def unit(k, N):
    e = [0] * N
    e[k - 1] = 1
    return e

def check(n):
    a = kozlov_vector(n)
    F1_all = [f for f in enumerate_f_vectors(n) if f[0] == n]
    F1 = right_angle_vertices(a)  # vertices of conv(F1_all) = kozlov_simplex(n)
    assert set(map(tuple, F1)) <= set(F1_all)

    results = []
    for d in range(1, n):
        N = n + d
        Apad = Polyhedron(vertices=[pad(v, N) for v in F1])
        Ashift = Polyhedron(vertices=[shift_naive(v, d, N) for v in F1])
        C = Apad + Ashift  # = R, exactly as built throughout right_angle_simplex.py

        S_naive_pts = [[pad(h1, N)[k] + shift_naive(h2, d, N)[k] for k in range(N)]
                       for h1 in F1 for h2 in F1]
        S_naive = Polyhedron(vertices=S_naive_pts)

        ed = unit(d, N)
        S_true = Polyhedron(vertices=[[p[k] + ed[k] for k in range(N)] for p in S_naive_pts])
        C_plus_ed = C + Polyhedron(vertices=[ed])

        results.append(dict(
            d=d, n_vertices=C.n_vertices(),
            C_eq_Snaive=(C == S_naive), C_eq_Strue=(C == S_true),
            Cplused_eq_Strue=(C_plus_ed == S_true),
        ))
    return results

for row in check(6):
    print(row)


==> anc/verification-code/oneoff/rank2_hrep_across_leg_vector_classes.sage <==
import itertools
def verts(a,d,N): return [vector(QQ,[0]*d+[a[j] for j in range(k)]+[0]*(N-d-k)) for k in range(1,len(a)+1)]
def R2(a,d,N):
    V1,V2=verts(a,0,N),verts(a,d,N)
    return Polyhedron(vertices=[V1[i]+V2[j] for i in range(len(a)) for j in range(len(a))],base_ring=QQ)
def hrep_ok(a,d):
    n=len(a); N=n+d; R=R2(a,d,N); C=[]
    for sh in (0,d):
        for j in range(1,n):
            u=vector(QQ,[0]*N); u[sh+j-1]=-QQ(1)/a[j-1]; u[sh+j]=QQ(1)/a[j]; C.append(u)
    u=vector(QQ,[0]*N); u[d]=-1; C.append(u)
    if n+1<=N: u=vector(QQ,[0]*N); u[n]=1; C.append(u)
    u=vector(QQ,[0]*N); u[N-1]=-1; C.append(u)
    eqs=[[h.b()]+list(h.A()) for h in R.Hrepresentation() if h.is_equation()]
    ieqs=[[max(u.dot_product(v.vector()) for v in R.vertices())]+list(-u) for u in C]
    Q=Polyhedron(ieqs=ieqs,eqns=eqs,base_ring=QQ)
    nf=len([h for h in R.Hrepresentation() if h.is_inequality()])
    return Q==R, nf, 2*n
print("Does the rank-2 H-description of conj-kozlov-hrep2 hold for other leg vectors?")
print("  a-class          n  d   Q == R ?   facets(R)   2n")
for label,mk in (("Kozlov (lc)",lambda n:[binomial(n,j) for j in range(1,n+1)]),
                 ("tent (lc)",  lambda n:[i*(n+1-i) for i in range(1,n+1)]),
                 ("2^i(n-i) (lc)",lambda n:[2^(i*(n-i)) for i in range(1,n+1)]),
                 ("all-ones",   lambda n:[1]*n),
                 ("factorial (lx)",lambda n:[factorial(i) for i in range(1,n+1)])):
  for n in (4,5):
    for d in (1,2):
      ok,nf,tn=hrep_ok(mk(n),d)
      print("  %-16s %d  %d   %-10s %7d %6d%s"%(label,n,d,ok,nf,tn," <-- facets != 2n" if nf!=tn else ""))


==> anc/verification-code/oneoff/rank2_hrep_direct_candidate.sage <==
# rank2_hrep_direct_candidate.sage
#
# Changelog (reverse chronological):
#   2026-09-07  Created. A direct H-description of R at RANK TWO for the Kozlov
#               vector, stated without the Theta/Peel machinery of the rank-r
#               attempt, and verified exactly.
#
# The description: window 1's mu-chain (n-1 inequalities), window 2's mu-chain
# shifted (n-1, of which the FIRST is always redundant), the lower extra
# x(d+1) >= a(1), the upper extra x(n+1) <= roof, and x(N) >= 0.  Offsets are free
# by additivity of support functions.  Essential count (n-1) + (n-2) + 3 = 2n.
#
# Verified: the candidate set equals R exactly for n = 3,4,5,6 and every
# 1 <= d <= n-1 -- 14 configurations, and in each the unique non-facet among the
# candidates is window 2's first chain link, matching the general finding that
# window p >= 2's j = 1 link dies and the extras replace it.
#
# STATUS: this is a VERIFIED DESCRIPTION, NOT A PROOF.  Validity is free
# (additivity fixes each offset).  Completeness is the work.
#
# A route that does NOT work, recorded so it is not retried: peeling window 2
# (the shifted one) instead of window 1, which would avoid the unbounded-cylinder
# gap the adversarial review found in the general left-peel, since the leftover
# would be angle(a) itself.  Tested and it fails outright -- z is in
# shift^d(angle(a)) for none of 540 sampled points.  The reason is structural:
# angle(a) lies in the hyperplane {first coordinate = a(1)}, so any summand of a
# valid decomposition must have z(d+1) = a(1) EXACTLY, and the truncation
# z(c) = max(0, x(c) - Roof1(c)) has no reason to produce that value.  The
# left-peel gets it right only because window 2 contributes nothing at coordinate
# 1, so y(1) = x(1) = a(1) automatically.
#
# The promising independent route, not yet attempted: derive the H-description
# from the already-PROVED rank-two V-description (thm-kozlov-matrix + cor-vdesc
# give every vertex explicitly), by showing the 2n half-spaces have no vertices
# beyond those of R.  That is finite and structured at rank two, and it would be
# genuinely independent of the Theta/Peel chain.

import itertools
def verts(a,d,N): return [vector(QQ,[0]*d+[a[j] for j in range(k)]+[0]*(N-d-k)) for k in range(1,len(a)+1)]
def R2(a,d,N):
    V1,V2=verts(a,0,N),verts(a,d,N)
    return Polyhedron(vertices=[V1[i]+V2[j] for i in range(len(a)) for j in range(len(a))],base_ring=QQ)
print("Rank two, Kozlov: candidate H-description")
print("  window 1 chain: x(j)/a(j) >= x(j+1)/a(j+1), j=1..n-1   [n-1]")
print("  window 2 chain: same shifted, j=1..n-1                 [n-1]  (offsets by additivity)")
print("  lower extra: x(d+1) >= a(1)                            [1]")
print("  upper extra: x(n+1) <= a(1)+...                        [1]   -- total 2n")
print()
print("   n  d   facets(R)  candidate-set == R ?   which candidates are non-facets")
for n in (3,4,5,6):
  a=[binomial(n,j) for j in range(1,n+1)]
  for d in range(1,n):
    N=n+d; R=R2(a,d,N); m=n-d
    C=[]
    for sh in (0,d):
        for j in range(1,n):
            u=vector(QQ,[0]*N); u[sh+j-1]=-QQ(1)/a[j-1]; u[sh+j]=QQ(1)/a[j]; C.append(("chain%d.%d"%(sh,j),u))
    u=vector(QQ,[0]*N); u[d]=-1; C.append(("lower",u))
    if n+1<=N:
        u=vector(QQ,[0]*N); u[n]=1; C.append(("upper",u))
    u=vector(QQ,[0]*N); u[N-1]=-1; C.append(("last",u))
    eqs=[[h.b()]+list(h.A()) for h in R.Hrepresentation() if h.is_equation()]
    ieqs=[]; nonf=[]
    for nm,u in C:
        hv=max(u.dot_product(v.vector()) for v in R.vertices())
        ieqs.append([hv]+list(-u))
        F=[v.vector() for v in R.vertices() if u.dot_product(v.vector())==hv]
        if Polyhedron(vertices=F,base_ring=QQ).dim()!=R.dim()-1: nonf.append(nm)
    Q=Polyhedron(ieqs=ieqs,eqns=eqs,base_ring=QQ)
    nf=len([h for h in R.Hrepresentation() if h.is_inequality()])
    print("  %2d %2d %9d   %-20s %s"%(n,d,nf,Q==R,nonf if nonf else "-"))


==> anc/verification-code/oneoff/rank2_zero_classification.sage <==
# rank2_zero_classification.sage
#
# Changelog (reverse chronological):
#   2026-09-06  Created. Answers "is the isolated j = t+1 zero of M(n,d) the same
#               phenomenon as the above-j obstruction?"  It is not, and the
#               classification that falls out is better than the question.
#
# Method: model rank-two feasibility in z-coordinates (z_i = a_i x_i), where the
# normal cone is leg-vector-independent and all a-dependence sits in the overlap
# reweighting rho(s) = a_s / a_{d+s}; then compute a minimal infeasible subsystem
# for every zero and classify its constraints.
#
# MODEL BUG FOUND AND FIXED while validating: the first version imposed
# T(j) > 0, i.e. compared against a vertex at the ORIGIN. But angle(a) is
# conv{v_1,...,v_n} and has no v_0, so the "below" constraints run from u = 2, not
# u = 1. That single phantom constraint made exactly the pair (i,j) = (d,1)
# infeasible in the model though it is a genuine vertex. After the fix the model
# reproduces the true extremal matrix exactly for both leg vectors, n = 4,5,6,
# every d. It is also the same fact as "a summand does not constrain its window's
# first coordinate".
#
# Findings (n = 4..8, all d, both leg vectors, 0 mismatches):
#   * j = t+1 zeros have a 2-element core {W1-above(i+1), W2-below(j)}, which
#     unpacks to a SINGLE shared coordinate forced to be both negative and
#     positive. rho > 0 cancels, so this family is leg-vector INDEPENDENT.
#   * counts: #(j<t) = C(m,2) and #(j=t+1) = m-1 for BOTH leg vectors.
#   * the ONLY leg-vector dependence is a third family j > t+1, of size
#     C(m-1,2) for all-ones and EMPTY for Kozlov. Totals then reproduce the
#     known (m-1)(m+2)/2 and m(m-1), and their difference C(m-1,2) is exactly the
#     vertex-count discrepancy (m-1)(m-2)/2 found independently the same day.
#   * so the increasing rho of the Kozlov vector REMOVES zeros rather than adding
#     them: Kozlov has more vertices than all-ones, not fewer.

# For each ZERO of the rank-two extremal matrix M(n,d), find a minimal infeasible
# subsystem and classify its constraints as window-1/window-2, below-j/above-j.
# Question: is the isolated j = t+1 zero an ABOVE-j failure (as the z-coordinate
# analysis predicts), and are the j < t zeros something else?
import itertools

def build(n,d,i,j,a):
    """Variables: y_1..y_n (window 1 z-coords), u_{m+1}..u_n (window 2 free part).
       z2_s = rho(s) y_{d+s} for s<=m ; z2_s = u_s for s>m."""
    m=n-d; NV=n+(n-m)
    def y(v): e=[0]*NV; e[v-1]=1; return vector(QQ,e)
    def z2(s):
        if s<=m: return (QQ(a[s-1])/QQ(a[d+s-1]))*y(d+s)
        e=[0]*NV; e[n+(s-m)-1]=1; return vector(QQ,e)
    cons=[]
    for u in range(2,i+1):  cons.append(("W1-below",u, sum((y(v) for v in range(u,i+1)),vector(QQ,[0]*NV))))
    for l in range(i+1,n+1):cons.append(("W1-above",l,-sum((y(v) for v in range(i+1,l+1)),vector(QQ,[0]*NV))))
    for u in range(2,j+1):  cons.append(("W2-below",u, sum((z2(s) for s in range(u,j+1)),vector(QQ,[0]*NV))))
    for l in range(j+1,n+1):cons.append(("W2-above",l,-sum((z2(s) for s in range(j+1,l+1)),vector(QQ,[0]*NV))))
    return cons,NV

def feasible(cons,NV):
    if not cons: return True
    return not Polyhedron(ieqs=[[-1]+list(c[2]) for c in cons], base_ring=QQ).is_empty()

def iis(cons,NV):
    cur=list(cons)
    for c in list(cons):
        trial=[x for x in cur if x is not c]
        if not feasible(trial,NV): cur=trial
    return cur

for n in (4,5):
  a=[binomial(n,s) for s in range(1,n+1)]
  for d in (1,2):
    m=n-d
    print("=== n=%d d=%d (m=%d) ==="%(n,d,m))
    for i in range(1,n+1):
      for j in range(1,n+1):
        cons,NV=build(n,d,i,j,a)
        if feasible(cons,NV): continue
        core=iis(cons,NV); t=i-d
        kinds=sorted(set(c[0] for c in core))
        rel = "j=t+1" if j==t+1 else ("j<t" if j<t else ("j=t" if j==t else "j>t+1"))
        print("   M[i=%d][j=%d]=0  t=i-d=%2d  %-7s  core uses: %s"%(i,j,t,rel,", ".join(kinds)))


==> anc/verification-code/oneoff/rank3_status_across_leg_vector_classes.sage <==
# rank3_status_across_leg_vector_classes.sage
#
# Changelog (reverse chronological):
#   2026-09-07  Created, to ground the rank > 2 status table in measurement rather
#               than in relayed subagent reports.
#
# Rank 3, d = (0,1,2), four leg-vector classes.  Columns: facet count against n*s;
# whether the Theta-form cuts out R; whether the CONSECUTIVE pairwise reduction
# predicts the extremal tensor; whether the ALL-PAIRS reduction does.
#
#   strictly log-concave (Kozlov AND the tent vector i(n+1-i), identically):
#       facets = n*s,  Q_Theta = R,  consecutive OK,  all-pairs OK
#   all-ones (sigma constant):
#       facets < n*s (10 vs 12, 11 vs 15) -- Theta valid and complete but REDUNDANT
#       consecutive OK, all-pairs OK
#   log-convex (factorials):
#       facets > n*s (14 vs 12, 21 vs 15) -- OVERSHOOTS
#       Q_Theta != R,  consecutive FAILS,  all-pairs still OK
#
# Two things worth carrying: the tent vector reproduces Kozlov exactly, which is
# the rank-3 evidence that log-concavity rather than binomiality is the hypothesis;
# and the ALL-PAIRS reduction survives in every class tested, including the one
# where the consecutive sharpening is false.

import itertools
exec(open("/tmp/tight.sage").read().split('print("Does')[0])
def R_of(a,ds,N):
    return Polyhedron(vertices=[sum((verts(a,ds[i],N)[t[i]] for i in range(len(ds))),vector(QQ,[0]*N))
                      for t in itertools.product(range(len(a)),repeat=len(ds))],base_ring=QQ)
def ext(vl,N):
    idx=list(itertools.product(*[range(len(v)) for v in vl]))
    pts={t:sum((vl[k][t[k]] for k in range(len(vl))),vector(QQ,[0]*N)) for t in idx}
    P=Polyhedron(vertices=list(pts.values()),base_ring=QQ); V={tuple(v) for v in P.vertices_list()}
    return {t for t in idx if tuple(pts[t]) in V}
print("RANK 3 (d = (0,1,2)), by leg-vector class")
print("  a-class          n  facets  n*s   Q_Theta==R   consec-red   all-pairs-red")
for label,mk in (("Kozlov (slc)",lambda n:[binomial(n,j) for j in range(1,n+1)]),
                 ("tent (slc)",  lambda n:[i*(n+1-i) for i in range(1,n+1)]),
                 ("all-ones",    lambda n:[1]*n),
                 ("factorial(lx)",lambda n:[factorial(i) for i in range(1,n+1)])):
  for n in (4,5):
    a=mk(n); ds=[0,1,2]; N=n+2; r=3; s=3
    R=R_of(a,ds,N); nf=len([h for h in R.Hrepresentation() if h.is_inequality()])
    cons=theta_conditions(n,ds,N,a)
    eqs=[[h.b()]+list(h.A()) for h in R.Hrepresentation() if h.is_equation()]
    Q=Polyhedron(ieqs=[[b]+list(-u) for _,u,b in cons],eqns=eqs,base_ring=QQ)
    V=[verts(a,d,N) for d in ds]; T=ext(V,N)
    pr={(p,q):ext([V[p],V[q]],N) for p in range(3) for q in range(p+1,3)}
    U=list(itertools.product(range(n),repeat=3))
    cons_p={t for t in U if all((t[p],t[p+1]) in pr[(p,p+1)] for p in range(2))}
    all_p={t for t in U if all((t[p],t[q]) in pr[(p,q)] for p in range(3) for q in range(p+1,3))}
    print("  %-16s %d %7d %5d   %-12s %-12s %s"%(label,n,nf,n*s,Q==R,cons_p==T,all_p==T))


==> anc/verification-code/oneoff/rankr_hilbert_translation_check.sage <==
# Changelog (reverse chronological):
# 2026-08-06 - Claude: created, generalizing rank2_hilbert_translation_check.sage
#   to general r. Checks the conjectured correction R + sum_{i=2}^r e_{d_i}
#   (see ../artefacts/right-angle-simplices-notes.md's rank-2 section) against
#   a *directly computed* true-Hilbert-function polytope (not derived from the
#   naive sum + assumed correction, but built from scratch via each
#   generator's own f_0=1 bump), for r=3, including a tied-degree case
#   (d_2=d_3) to check the correction's multiplicity handling.

def kozlov_vector(n):
    return [binomial(n, k) for k in range(1, n + 1)]

def right_angle_vertices(a):
    n = len(a)
    return [list(a[:i]) + [0] * (n - i) for i in range(1, n + 1)]

def pad(v, N):
    v = list(v)
    return v + [0] * (N - len(v))

def shift_naive(v, d, N):
    return [0] * d + list(v) + [0] * (N - d - len(v))

def trueshift(h, d, N):
    # Ambient Hilbert-function contribution of a generator of degree d whose
    # E/I has rank-1 Hilbert function h (h[k] = H(k+1), k=0..n-1): puts a
    # genuine "1" at ambient degree d (from H(0)=1, the surviving generator
    # itself) instead of the naive shift's wrongly-zeroed entry there.
    n = len(h)
    v = [0] * N
    if d >= 1:
        v[d - 1] = 1
    for k in range(n):
        v[d + k] = h[k]
    return v

def unit(k, N):
    e = [0] * N
    e[k - 1] = 1
    return e

def check(n, degs):
    assert degs[0] == 0
    r = len(degs)
    a = kozlov_vector(n)
    F1 = right_angle_vertices(a)  # vertices of conv(achievable rank-1 Hilbert fns) = kozlov_simplex(n)
    N = n + max(degs)

    # R = sum_i shift^{d_i}(angle(a)), exactly as right_angle_minkowski_sum builds it
    R = Polyhedron(vertices=[pad(F1[0], N)])  # seed with a point, replaced below
    polys = [Polyhedron(vertices=[shift_naive(v, d, N) for v in F1]) for d in degs]
    R = polys[0]
    for P in polys[1:]:
        R = R + P

    # naive vertex-tuple sums (tautologically should equal R)
    from itertools import product
    naive_pts = []
    direct_pts = []
    for hs in product(F1, repeat=r):
        naive_pts.append([sum(shift_naive(hs[i], degs[i], N)[k] for i in range(r)) for k in range(N)])
        direct_pts.append([sum(trueshift(hs[i], degs[i], N)[k] for i in range(r)) for k in range(N)])

    S_naive = Polyhedron(vertices=naive_pts)
    S_direct = Polyhedron(vertices=direct_pts)  # ground truth: true Hilbert functions, from scratch

    correction = [0] * N
    for d in degs[1:]:
        correction[d - 1] += 1
    R_corrected = R + Polyhedron(vertices=[correction])

    return dict(
        n=n, degs=degs, correction=correction,
        R_eq_Snaive=(R == S_naive),
        R_eq_Sdirect=(R == S_direct),
        Rcorrected_eq_Sdirect=(R_corrected == S_direct),
        R_nverts=R.n_vertices(), Sdirect_nverts=S_direct.n_vertices(),
    )

for row in [check(5, (0, 1, 2)), check(5, (0, 2, 2)), check(4, (0, 1, 1, 2))]:
    print(row)


==> anc/verification-code/oneoff/rankr_minkowski_random_sampling_m2.py <==
# Changelog (reverse chronological):
# 2026-08-06 22:28 - Claude: created, at Jan's request, as deliverable (b) of
#   the proper-Hilbert-functions independent-check experiment (see
#   ../artefacts/proper-hilbert-functions-kozlov-minkowski.org for the claim
#   being tested, and kozlov_minkowski_prediction.py for deliverable (a), the
#   "prediction" side this file compares against). Builds ACTUAL random
#   monomial submodules and computes their REAL Hilbert function via
#   Macaulay2's own ExteriorModules package (createModule/hilbertSequence),
#   independent of the Kruskal-Katona-based formula used in (a). See
#   ../runs/rank_r_minkowski_experiment_report.md for the write-up of what
#   this was actually run on and what was found.

"""
Deliverable (b): random-sampling experiment via Macaulay2.

For given n and degs = (d_1=0, d_2, ..., d_r): repeatedly builds r random
PROPER monomial ideals I_1, ..., I_r of E = wedge(V_n) (proper: every
generator has degree >= 2, so f_1 = n automatically, matching section 3's
definition -- no filtering needed after the fact), forms F = E^{-d_1,...,-d_r}
and M = createModule({I_1,...,I_r}, F) via Amata-Crupi's ExteriorModules.m2
(already installed system-wide and copied into
../code/amata-crupi_ExteriorModules.m2), and computes hilbertSequence(M) --
the REAL Hilbert function of F/M, computed by Macaulay2 itself, not assumed
from any formula.

Index-convention check (done directly against M2, not assumed): for
F = E^{-d_1,...,-d_r}, hilbertSequence(M) returns H_{F/M}(j) for
j = 0, ..., N (N = n + max(degs)) -- exactly the degree-0-inclusive,
length-(N+1) convention used throughout
../artefacts/proper-hilbert-functions-kozlov-minkowski.org and
kozlov_minkowski_prediction.py, so the two sides can be compared as points in
the SAME R^{N+1} with no translation needed. Verified directly: for n=3,
degs=(0,1), F=E^{0,-1}: hilbertSequence(createModule({ideal(0_E),ideal(0_E)},F))
= {1,4,6,4,1} = H_F itself (M=0), matching H_E(j)+H_E(j-1) computed by hand
for j=0..4 -- confirms the (n+d)+1-entry range starts at ACTUAL degree 0, not
at -max(degs) as a naive reading of hilbertSequence's own M2 source
(`for k from min flatten degrees F to n+max flatten degrees F`) might suggest
(M2's internal `degrees F` for F=E^{0,-1} is {{0},{1}}, i.e. already sign-
flipped relative to the exponents used to build F -- confirmed by direct
`print degrees F`, not just inferred).

Random-ideal generation (Python's `random`, not M2's RNG -- keeps the
combinatorial randomness fully inspectable/reproducible via a seed, while the
actual Hilbert-function COMPUTATION -- the one thing this experiment must not
assume in advance -- is still 100% Macaulay2's). Each of the r ideals is
generated independently per sample by one of three modes (chosen with fixed
weights, see `random_ideal_gens`):

  - zero ideal (M = 0's degree-i summand is everything);
  - "degree on/off": for each degree d = 2..n independently, either ALL
    squarefree monomials of that degree are generators, or none -- a compact
    way to sometimes hit highly structured ideals (including literal skeleton
    ideals, whose quotients are exactly Kozlov's extremal f-vectors) without
    hard-coding them;
  - fully random per-monomial inclusion at a density p drawn uniformly from
    [0.05, 0.95].

This mixes genuinely unstructured sampling (mode 3, the bulk of the intended
"build actual random submodules" test) with a reasonable chance of reaching
the polytope's extreme corners (mode 2) -- without ever hard-coding the
skeleton ideals that are already known (Kozlov's theorem) to be the rank-1
extremal witnesses; see the module-level report for how well this worked in
practice.

M_max heuristic: 30 * (vertex count of the target polytope from (a)), capped
at 400 to keep worst-case wall-clock bounded regardless of how large the
target polytope gets. Reasoning: each of the target's V vertices must be
independently *hit* by some sample (a uniform/structural argument gives no
better than "many trials per vertex" without a much more targeted sampler);
30 trials per vertex is a cheap, generous multiple given M2 batch throughput
here (~50 samples/second, see the report), and the cap keeps any single
(n, d_2) case from dominating total wall-clock if convergence is slow or
impossible.
"""

import itertools
import random
import subprocess
import tempfile
import os
import ast

load('kozlov_minkowski_prediction.py')  # noqa: brings in predicted_polytope


def squarefree_monomials_ge2(n):
    """All squarefree monomials of E = wedge(V_n) of degree >= 2, as sorted
    tuples of variable indices (1-indexed, matching M2's e_1..e_n)."""
    result = []
    for k in range(2, n + 1):
        result.extend(itertools.combinations(range(1, n + 1), k))
    return result


def random_ideal_gens(n, monomials, rng):
    """
    One random selection of generator monomials (a list of tuples, possibly
    empty = zero ideal) for a single ideal I_i of E on n variables, using the
    three-mode scheme documented at module level. `monomials`:
    squarefree_monomials_ge2(n), passed in to avoid recomputing per call.
    """
    mode = rng.random()
    if mode < 0.35:
        return []  # zero ideal
    elif mode < 0.70:
        degrees_on = {d: (rng.random() < 0.5) for d in range(2, n + 1)}
        return [m for m in monomials if degrees_on[len(m)]]
    else:
        p = rng.uniform(0.05, 0.95)
        return [m for m in monomials if rng.random() < p]


def monomial_to_m2(mono):
    return "*".join(f"e_{i}" for i in mono)


def ideal_to_m2(gens):
    if not gens:
        return "ideal(0_E)"
    return "ideal(" + ",".join(monomial_to_m2(m) for m in gens) + ")"


def _run_m2(script):
    with tempfile.NamedTemporaryFile(mode="w", suffix=".m2", delete=False) as f:
        f.write(script)
        path = f.name
    try:
        out = subprocess.run(["M2", "--script", path], capture_output=True, text=True, timeout=180)
    finally:
        os.unlink(path)
    if out.returncode != 0:
        raise RuntimeError(f"M2 failed:\n{out.stderr}\n--- script ---\n{script}")
    return out.stdout


def _parse_m2_nested_list(text):
    line = text.strip().splitlines()[-1]
    line = line.replace("{", "(").replace("}", ")")
    return ast.literal_eval(line)


def m2_batch_hilbert_sequences(n, degs, samples):
    """
    samples: list of tuples-of-gens-lists, one tuple (gens_1, ..., gens_r) per
    sample, len(degs) == r. Returns a list of Hilbert-sequence tuples (length
    N+1, N = n + max(degs)), one per sample, in the same order -- computed by
    a single M2 --script invocation for the whole batch (batching to amortize
    M2 process-startup cost, per the task's explicit ask).
    """
    degs_m2 = ", ".join(str(-d) for d in degs)
    lines = [
        'needsPackage "ExteriorModules"',
        f'E = QQ[e_1..e_{n}, SkewCommutative=>true]',
        f'F = E^{{{degs_m2}}}',
        'results = {};',
    ]
    for gens_tuple in samples:
        ideal_names = []
        for i, gens in enumerate(gens_tuple):
            iname = f"I{i}"
            lines.append(f"{iname} = {ideal_to_m2(gens)};")
            ideal_names.append(iname)
        lines.append(f"M = createModule({{{','.join(ideal_names)}}}, F);")
        lines.append("results = append(results, hilbertSequence M);")
    lines.append("print toString results")
    script = "\n".join(lines)
    raw = _parse_m2_nested_list(_run_m2(script))
    return [tuple(hs) for hs in raw]


def run_experiment(n, degs, batch_size=25, seed=0, verbose=True):
    """
    Top-level driver for a single (n, degs) case. Returns a dict with:
      target            : Polyhedron, the (a)-side prediction
      target_n_vertices : int
      M_max             : int, the heuristic cap used
      converged         : bool
      samples_used      : int (samples actually drawn -- equals M_max iff not converged)
      current_hull      : Polyhedron, conv(all sampled Hilbert sequences)
      missing_vertices  : list of target-vertex tuples never sampled (only meaningful if not converged)
      all_seen          : set of distinct Hilbert-sequence tuples actually observed
    """
    assert degs[0] == 0
    rng = random.Random(int(seed))
    r = len(degs)
    monomials = squarefree_monomials_ge2(n)

    target = predicted_polytope(n, degs)
    v = target.n_vertices()
    M_max = min(30 * v, 400)

    if verbose:
        print(f"=== n={n}, degs={degs}: target has {v} vertices, dim={target.dim()}, "
              f"M_max={M_max} ===")

    current_hull = None
    all_seen = set()
    samples_used = 0
    converged = False

    while samples_used < M_max and not converged:
        this_batch = min(batch_size, M_max - samples_used)
        gens_samples = [tuple(random_ideal_gens(n, monomials, rng) for _ in range(r))
                        for _ in range(this_batch)]
        hs_list = m2_batch_hilbert_sequences(n, degs, gens_samples)

        for hs in hs_list:
            samples_used += 1
            all_seen.add(hs)
            if any(v < 0 for v in hs):
                # Would indicate a serious M2 bug (or a bug here) -- the
                # package has known negative-entry bugs elsewhere (see
                # ../LOGBOOK.md 2026-08-06 20:43) so don't blindly trust an
                # obviously-invalid Hilbert function.
                raise RuntimeError(f"m2 returned a Hilbert sequence with a negative "
                                    f"entry -- do not trust: {hs}")
            pt = vector(ZZ, hs)
            if current_hull is None:
                current_hull = Polyhedron(vertices=[hs])
            elif not current_hull.contains(pt):
                current_hull = Polyhedron(vertices=current_hull.vertices_list() + [list(hs)])

            if current_hull.dim() == target.dim() and current_hull == target:
                converged = True
                break

        if verbose:
            print(f"  ...after {samples_used} samples: hull has "
                  f"{current_hull.n_vertices() if current_hull else 0} vertices "
                  f"(target {v}), converged={converged}")

    missing_vertices = []
    hull_subset_of_target = None
    if not converged:
        target_vs = set(tuple(v_) for v_ in target.vertices_list())
        hull_vs = set(tuple(v_) for v_ in current_hull.vertices_list()) if current_hull else set()
        missing_vertices = sorted(target_vs - hull_vs)
        # Soundness diagnostic, distinct from convergence: does every sampled
        # point still lie WITHIN the predicted polytope (target), even though
        # not every corner of target has been reached yet? If this is ever
        # False, that is a genuine discrepancy (a real Hilbert function
        # falling outside the claimed convex hull) -- much more serious than
        # plain non-convergence, and must be reported prominently.
        hull_subset_of_target = all(target.contains(vector(QQ, pt)) for pt in hull_vs)

    return {
        "n": n, "degs": tuple(degs),
        "target": target, "target_n_vertices": v, "M_max": M_max,
        "converged": converged, "samples_used": samples_used,
        "current_hull": current_hull,
        "missing_vertices": missing_vertices,
        "hull_subset_of_target": hull_subset_of_target,
        "all_seen": all_seen,
    }


if __name__ in ('__main__', 'sage.all'):
    results = []
    for n in (3, 4, 5):
        for d2 in (1, 2, 3):
            res = run_experiment(n, (0, d2), seed=hash((n, d2)) % (2**31))
            results.append(res)
            status = "CONVERGED" if res["converged"] else "DID NOT CONVERGE"
            print(f"n={n}, d2={d2}: {status} after {res['samples_used']} samples "
                  f"(M_max={res['M_max']}, target vertices={res['target_n_vertices']})")
            if not res["converged"]:
                print(f"  missing target vertices: {res['missing_vertices']}")
                print(f"  hull subset of target (soundness check): {res['hull_subset_of_target']}")
            print()


==> anc/verification-code/oneoff/rankr_nonmonomial_negative_control_m2.py <==
# Changelog (reverse chronological):
# 2026-08-06 23:22 - Claude: created, at Jan's request, as a negative-control
#   companion to rankr_minkowski_random_sampling_m2.py. That experiment only
#   ever samples genuine Amata-Crupi Definition 2.1 monomial submodules
#   (M = I_1 g_1 (+) ... (+) I_r g_r via createModule) -- by construction it
#   can never build a "diagonal"/mixing submodule, so it could never have
#   produced the known n=2, d=(0,0) counterexample M = E.(g_1+g_2) found
#   earlier the same session (see
#   ../artefacts/proper-hilbert-functions-kozlov-minkowski.org section 6).
#   This file deliberately builds several NON-monomial submodules (generators
#   are homogeneous linear combinations mixing multiple free generators, via
#   `image map(F, G, matrix{{...}})`) and checks their real Macaulay2 Hilbert
#   function against ../code/kozlov_minkowski_prediction.py's predicted
#   polytope -- expecting (based on the known counterexample) that at least
#   some land OUTSIDE, demonstrating why the Definition 2.1 restriction is
#   necessary. See ../runs/rank_r_minkowski_experiment_report.md's "Negative
#   control" section for the write-up of what was actually run and found.

"""
Negative-control experiment: does a genuinely non-monomial (non-Definition-2.1)
submodule M of a rank-r free module F ever produce a Hilbert function H_{F/M}
that falls OUTSIDE the polytope predicted by kozlov_minkowski_prediction.py
(the polytope proved, in the org file's section 9, only for M ranging over
genuine monomial submodules M = I_1 g_1 (+) ... (+) I_r g_r)?

Only r=2 is used throughout, following the known counterexample's shape. Each
test case specifies:
  n, degs = (d_1=0, d_2)  -- as usual, degs[0] must be 0 (this project's WLOG
      normalization; predicted_polytope requires it).
  generators : a list of "columns", each column a dict {gen_position (1 or 2):
      monomial} where monomial is a tuple of variable indices (1-indexed;
      () means the constant 1_E). All entries within one column must give the
      same total degree t = degs[pos-1] + len(monomial) -- asserted below --
      since a column is one homogeneous generator of F mixing across
      positions (this is exactly what makes it NON-monomial/non-Definition-2.1:
      a Definition 2.1 generator lives in a single Eg_i, never a sum across i).

The submodule M = image of the resulting matrix map(F, G, mat) (G a free
module with one twisted generator per column, so the map is graded of degree
0) is then handed to hilbertSequence (from Amata-Crupi's ExteriorModules
package, already used and index-convention-checked in
rankr_minkowski_random_sampling_m2.py) exactly as for genuine monomial
submodules -- hilbertSequence M computes H_{F/M} = H_{F / image(mat)}
regardless of whether M happens to be a Definition 2.1 submodule; nothing
about the M2 call cares.
"""

import subprocess
import tempfile
import os
import ast

load('kozlov_minkowski_prediction.py')  # noqa: brings in predicted_polytope


def monomial_to_m2(mono):
    """() -> '1_E' (the ring identity); (i,j,...) -> 'e_i*e_j*...'."""
    if not mono:
        return "1_E"
    return "*".join(f"e_{i}" for i in mono)


def build_matrix_and_source_degrees(n, degs, generators):
    """
    generators: list of columns, each a dict {gen_position (1-indexed): monomial
    tuple}. Returns (m2_matrix_string, source_degrees) where source_degrees is
    a list of -t_j (M2's shift convention, one per column), t_j the column's
    total homogeneous degree.

    Asserts every entry within a column agrees on the column's total degree,
    and that at least two distinct generator positions appear across the
    generators as a whole (a sanity check that this is actually "mixing" and
    not accidentally a monomial submodule in disguise).
    """
    r = len(degs)
    col_degrees = []
    positions_used = set()
    rows = [[] for _ in range(r)]  # rows[i] : list of m2 entry-strings, one per column
    for gens in generators:
        ts = set()
        for pos, mono in gens.items():
            positions_used.add(pos)
            ts.add(degs[pos - 1] + len(mono))
        assert len(ts) == 1, f"column {gens} is not homogeneous: degrees {ts}"
        t = ts.pop()
        col_degrees.append(t)
        for i in range(1, r + 1):
            if i in gens:
                rows[i - 1].append(monomial_to_m2(gens[i]))
            else:
                rows[i - 1].append("0_E")
    assert len(positions_used) >= 2, "not actually a mixing/diagonal generator set"
    matrix_str = "matrix{" + ",".join("{" + ",".join(row) + "}" for row in rows) + "}"
    source_degrees = [-t for t in col_degrees]
    return matrix_str, source_degrees


def _run_m2(script):
    with tempfile.NamedTemporaryFile(mode="w", suffix=".m2", delete=False) as f:
        f.write(script)
        path = f.name
    try:
        out = subprocess.run(["M2", "--script", path], capture_output=True, text=True, timeout=120)
    finally:
        os.unlink(path)
    if out.returncode != 0:
        raise RuntimeError(f"M2 failed:\n{out.stderr}\n--- script ---\n{script}")
    return out.stdout


def _parse_m2_list(text):
    line = text.strip().splitlines()[-1]
    line = line.replace("{", "(").replace("}", ")")
    return ast.literal_eval(line)


def hilbert_sequence_of_nonmonomial_submodule(n, degs, generators):
    """
    Builds F = E^{-d_1,...,-d_r}, M = image map(F, G, mat) for the given
    (non-monomial, mixing) generators, and returns hilbertSequence(M) = H_{F/M}
    as a tuple, computed entirely by Macaulay2.
    """
    matrix_str, source_degrees = build_matrix_and_source_degrees(n, degs, generators)
    degs_m2 = ", ".join(str(-d) for d in degs)
    src_m2 = ", ".join(str(d) for d in source_degrees)
    script = "\n".join([
        'needsPackage "ExteriorModules"',
        f'E = QQ[e_1..e_{n}, SkewCommutative=>true]',
        f'F = E^{{{degs_m2}}}',
        f'G = E^{{{src_m2}}}',
        f'M = image map(F, G, {matrix_str});',
        'print toString hilbertSequence M',
    ])
    raw = _parse_m2_list(_run_m2(script))
    return tuple(raw)


# Test cases: each is (label, n, degs, generators, description).
# generators as documented above. r is always len(degs) == 2 here.
TEST_CASES = [
    (
        "n=2, d=(0,0), g1+g2 [replicates the known counterexample]",
        2, (0, 0),
        [{1: (), 2: ()}],
    ),
    (
        "n=3, d=(0,0), g1+g2 [tied degrees, larger n]",
        3, (0, 0),
        [{1: (), 2: ()}],
    ),
    (
        "n=4, d=(0,0), g1+g2 [tied degrees, even larger n]",
        4, (0, 0),
        [{1: (), 2: ()}],
    ),
    (
        "n=3, d=(0,0), e_1*g1 + e_2*g2 [tied degrees, degree-1 mixing generator]",
        3, (0, 0),
        [{1: (1,), 2: (2,)}],
    ),
    (
        "n=3, d=(0,1), e_1*g1 + g2 [distinct degrees, mixing]",
        3, (0, 1),
        [{1: (1,), 2: ()}],
    ),
    (
        "n=4, d=(0,2), e_1*e_2*g1 + g2 [distinct degrees, larger gap]",
        4, (0, 2),
        [{1: (1, 2), 2: ()}],
    ),
    (
        "n=4, d=(0,3), e_1*e_2*e_3*g1 + g2 [distinct degrees, large gap, high-degree generator]",
        4, (0, 3),
        [{1: (1, 2, 3), 2: ()}],
    ),
    (
        "n=4, d=(0,0), two mixing generators: g1+g2, and e_1*e_2*g1 + e_3*e_4*g2 "
        "[richer multi-generator mixing submodule, tied degrees]",
        4, (0, 0),
        [{1: (), 2: ()}, {1: (1, 2), 2: (3, 4)}],
    ),
]


if __name__ in ('__main__', 'sage.all'):
    print(f"{'label':<90} {'H_F/M':<25} {'inside predicted polytope?'}")
    results = []
    for label, n, degs, generators in TEST_CASES:
        hs = hilbert_sequence_of_nonmonomial_submodule(n, degs, generators)
        target = predicted_polytope(n, degs)
        pt = vector(QQ, hs)
        inside = target.contains(pt)
        results.append((label, n, degs, hs, inside))
        print(f"{label:<90} {str(hs):<25} {'INSIDE' if inside else 'OUTSIDE'}")

    n_outside = sum(1 for r in results if not r[4])
    print(f"\n{n_outside} / {len(results)} test cases landed OUTSIDE the predicted polytope.")


==> anc/verification-code/oneoff/rankr_vdescription_special_cases.sage <==
# rankr_vdescription_special_cases.sage
#
# Changelog (reverse chronological):
#   2026-09-06  Created. Verifies the three special cases of the rank-r
#               V-description proved in
#               working-notes/rank-r-vdescription-special-cases.org.
#
# A: shift vector takes at most TWO distinct values => the consecutive pairwise
#    reduction holds, for any r, any n, any positive leg vector.  Mechanism is
#    collapsing (equal shifts force equal vertex indices), not gluing.
#    Verified over 16 configurations: 0 mismatches, and the structural
#    prediction matches the extremal tensor exactly.
# B: all consecutive gaps >= n-1  =>  M is identically 1.  Because a summand
#    does not constrain its window's FIRST coordinate (every vertex has first
#    coordinate a_1, a constant offset in every partial sum), so it constrains
#    only [d(p)+2, d(p)+n], and those are pairwise disjoint at that gap.
#    Verified over 16 configurations, |support| = n^r every time.
# C: if j(p+1) + gap(p) > n for every p then M[j] = 1 unconditionally, by a
#    greedy left-to-right completion.  Verified: 230 qualifying tuples, 0
#    failures.
#
# None of these touches the hard case, which is three or more distinct shifts
# with small gaps.  See the note's closing section.

def verts(a,d,N): return [vector(QQ,[0]*d+[a[j] for j in range(k)]+[0]*(N-d-k)) for k in range(1,len(a)+1)]

import itertools
def verts(a,d,N): return [vector(QQ,[0]*d+[a[j] for j in range(k)]+[0]*(N-d-k)) for k in range(1,len(a)+1)]
def ext(vl,N):
    idx=list(itertools.product(*[range(len(v)) for v in vl]))
    pts={t:sum((vl[k][t[k]] for k in range(len(vl))),vector(QQ,[0]*N)) for t in idx}
    P=Polyhedron(vertices=list(pts.values()),base_ring=QQ)
    V=set(tuple(v) for v in P.vertices_list())
    return {t for t in idx if tuple(pts[t]) in V}
def consec_pred(n,ds,V,N):
    r=len(ds); pr={(p,p+1):ext([V[p],V[p+1]],N) for p in range(r-1)}
    return {t for t in itertools.product(range(n),repeat=r)
            if all((t[p],t[p+1]) in pr[(p,p+1)] for p in range(r-1))}

print("THEOREM A: shift vector takes at most TWO distinct values => reduction holds")
print("  also predicts M[j]=1 iff j constant on each shift-group and the two groups' pair is ok")
bad=0
for aname in ("kozlov","ones"):
 for n in (3,4):
  a=[binomial(n,j) for j in range(1,n+1)] if aname=="kozlov" else [1]*n
  for ds in ([0,0,0],[0,0,2],[0,2,2],[0,0,1],[0,0,0,0],[0,0,2,2],[0,1,1,1],[0,0,0,3]):
    N=n+max(ds); V=[verts(a,d,N) for d in ds]; T=ext(V,N); C=consec_pred(n,ds,V,N)
    # structural prediction
    pair=ext([verts(a,min(ds),N),verts(a,max(ds),N)],N) if len(set(ds))==2 else None
    pred=set()
    for t in itertools.product(range(n),repeat=len(ds)):
        g={}; ok=True
        for p,d in enumerate(ds): g.setdefault(d,t[p]); ok &= (g[d]==t[p])
        if not ok: continue
        if len(set(ds))==1: pred.add(t)
        else:
            lo,hi=min(ds),max(ds)
            if (g[lo],g[hi]) in pair: pred.add(t)
    tag = "ok" if (T==C==pred) else "*** MISMATCH ***"
    bad += 0 if T==C==pred else 1
    print("  %-7s n=%d d=%-12s |T|=%4d |consec|=%4d |pred|=%4d  %s"%(aname,n,ds,len(T),len(C),len(pred),tag))
print("  Theorem A mismatches: %d\n"%bad)

print("THEOREM B: all consecutive gaps >= n-1  =>  M is identically 1")
bad=0
for aname in ("kozlov","ones"):
 for n in (3,4):
  a=[binomial(n,j) for j in range(1,n+1)] if aname=="kozlov" else [1]*n
  for ds in ([0,n-1,2*(n-1)],[0,n-1,2*n-1],[0,n,2*n],[0,n-1,2*(n-1),3*(n-1)]):
    N=n+max(ds); V=[verts(a,d,N) for d in ds]; T=ext(V,N)
    allones = (len(T)==n**len(ds))
    bad += 0 if allones else 1
    print("  %-7s n=%d d=%-16s |T|=%5d  n^r=%5d  all ones: %s"%(aname,n,ds,len(T),n**len(ds),allones))
print("  Theorem B mismatches: %d\n"%bad)

print("THEOREM C: if j(p+1) + gap_p > n for every p, then M[j]=1 unconditionally")
bad=0; tested=0
for aname in ("kozlov","ones"):
 for n in (3,4,5):
  a=[binomial(n,j) for j in range(1,n+1)] if aname=="kozlov" else [1]*n
  for ds in ([0,1,2],[0,2,3],[0,1,3],[0,2,4],[0,1,1],[0,1,2,3]):
    if len(ds)==4 and n==5: continue
    N=n+max(ds); V=[verts(a,d,N) for d in ds]; T=ext(V,N); r=len(ds)
    for t in itertools.product(range(n),repeat=r):   # t is 0-based; j = t+1
        if all((t[p+1]+1)+(ds[p+1]-ds[p])>n for p in range(r-1)):
            tested+=1
            if t not in T: bad+=1; print("   COUNTEREXAMPLE",aname,n,ds,t)
print("  Theorem C: %d tuples satisfied the hypothesis, %d failed to be vertices"%(tested,bad))


==> anc/verification-code/oneoff/reduction3_via_vrepresentation.sage <==
# reduction3_via_vrepresentation.sage
#
# Changelog (reverse chronological):
#   2026-09-06  Created, at Jan's suggestion that reduction 3 of the
#               conj-kozlov-facets attempt can be argued on the V-side instead.
#
# It can, and the V-route gives a BETTER threshold: n-1 rather than n.
#
# Theorem B (working-notes/rank-r-vdescription-special-cases.org): if all gaps are
# >= n-1 then the effective coordinate sets [d(p)+2, d(p)+n] are pairwise disjoint,
# each summand's condition is satisfiable independently, and M is identically 1 --
# every one of the n^r vertex sums IS a vertex.  Then R is combinatorially the
# r-fold product of (n-1)-simplices, so its facet count is r*n by the product rule,
# which is the conjecture in that regime.
#
# Verified here: at gap >= n-1 the FULL f-vector of R equals that of the r-fold
# product, for n = 3,4,5 and r = 2,3 -- not merely the vertex and facet counts.
# At gap = n-2 it fails: strictly fewer than n^r vertices and a different f-vector.
#
# Worth noting for anyone using this as a reduction: the facet count is STILL r*n
# at gap = n-2 (6, 9, 8, 12, 10, 15 as predicted) even though R is no longer a
# product.  So the product argument disposes only of gap >= n-1, and the real
# content of the facet-count conjecture lies at SMALL gaps.

import itertools
def verts(a,d,N): return [vector(QQ,[0]*d+[a[j] for j in range(k)]+[0]*(N-d-k)) for k in range(1,len(a)+1)]
def R_of(a,ds,N):
    return Polyhedron(vertices=[sum((verts(a,ds[i],N)[t[i]] for i in range(len(ds))),vector(QQ,[0]*N))
                      for t in itertools.product(range(len(a)),repeat=len(ds))],base_ring=QQ)
def nf(P): return len([h for h in P.Hrepresentation() if h.is_inequality()])
print("Reduction 3 via the V-side. Threshold n-1 (Thm B) rather than n?")
print("  A product of r copies of an (n-1)-simplex has n^r vertices, r*n facets,")
print("  and f-vector the product of the factors' f-vectors.")
print("\n  n  d-vector       gap  vertices  n^r   facets  r*n   f-vector == product?")
for n in (3,4,5):
  a=[binomial(n,j) for j in range(1,n+1)]
  for g in (n-2,n-1,n):
    for r in (2,3):
      ds=[g*i for i in range(r)]
      if g==0: continue
      N=n+max(ds); R=R_of(a,ds,N)
      S=Polyhedron(vertices=verts(a,0,n),base_ring=QQ)
      fv=list(R.f_vector()); 
      # f-vector of the r-fold product of S
      import functools
      P=S
      for _ in range(r-1): P=P.product(S)
      same = (list(P.f_vector())==fv)
      print("  %d  %-14s %3d %9d %5d %7d %5d   %s%s"%(n,ds,g,len(R.vertices()),n**r,nf(R),r*n,same,
            "   <-- gap = n-1" if g==n-1 else ("   <-- gap = n-2" if g==n-2 else "")))


==> anc/verification-code/oneoff/rem_digit_characterisation_check.py <==
#!/usr/bin/env python3
"""rem_digit_characterisation_check.py

Changelog (reverse chronological):
  2026-10-08  Claude: created (review-article2-draft7-2026-10-08, item 68).
              Independent exhaustive check of the digit characterisation of
              Remark rem-delta0-structure (article 2, "Rem 33" in draft 7),
              equations eq:delta0-digits, eq:delta0-characterisation and
              eq:delta0-clamp-digits.  The remark claims:
                (a) for d = (0,...,0) (r components, improper variant, all
                    components in F_n), x lies in FF(n;0^r) iff the digit
                    sequence q (x(j) = q_j binom(n,j) + f_j, 0 <= f_j <
                    binom(n,j)) is non-increasing AND every clamp
                      s_i(j) = min(binom(n,j), max(0, x(j) - (r-i) binom(n,j)))
                    i = 1..r, is an f-vector (lies in F_n);
                (b) checked exhaustively against brute-force enumeration of
                    the sumset for n <= 4, r <= 3, "twelve cases";
                (c) over the same range monotonicity alone admits strictly
                    more vectors, e.g. 93 against |FF(3;0,0)| = 43;
                (d) smallest witness of insufficiency: n = 2, r = 1,
                    x = (0,1,0).
              Method.  The sumset FF(n;0^r) is enumerated by brute force:
              F_n = all f-vectors of downward-closed families on [n]
              (including the void family and {emptyset}), enumerated
              directly from set families (no Kruskal-Katona, no Linusson
              recursion, no transfer matrix; the enumeration is the
              independent brute_fvectors of code/linusson_ff_counting.py,
              re-implemented here so the script is standalone), and the
              r-fold sums are formed iteratively.  The characterisation is
              then evaluated on every integer vector of the box
              0 <= x(j) <= r binom(n,j) and the two sets compared.  The
              transfer-matrix count ff_count is NOT used except as an extra
              cross-check of the sumset sizes, printed separately.
              Ranges: n = 1..4 crossed with r = 1..3 (12 cases, the reading
              of "twelve cases" that matches n <= 4, r <= 3 with n, r >= 1);
              r = 0 is trivial and not counted.

Run:  python3 code/oneoff/rem_digit_characterisation_check.py
"""

import os
import sys
import time
from itertools import combinations, product
from math import comb


def fvectors(n):
    """f-vectors (f_0..f_n) of all downward-closed families on [n],
    including the void family (all zeros) and {emptyset} = (1,0,...,0)."""
    subs = [frozenset(c) for k in range(1, n + 1)
            for c in combinations(range(n), k)]
    out = set()

    def rec(i, chosen):
        if i == len(subs):
            f = [0] * (n + 1)
            f[0] = 1
            for s in chosen:
                f[len(s)] += 1
            out.add(tuple(f))
            return
        rec(i + 1, chosen)
        s = subs[i]
        if all(frozenset(t) in chosen
               for t in combinations(s, len(s) - 1) if t):
            rec(i + 1, chosen | {s})

    rec(0, frozenset())
    out.add(tuple([0] * (n + 1)))
    return frozenset(out)


def sumset(Fn, r):
    """{s_1 + ... + s_r : s_i in Fn} (all shifts zero)."""
    cur = {tuple([0] * len(next(iter(Fn))))}
    for _ in range(r):
        cur = {tuple(a + b for a, b in zip(x, s)) for x in cur for s in Fn}
    return cur


def digits(x, n):
    q, f = [], []
    for j in range(n + 1):
        c = comb(n, j)
        q.append(x[j] // c)
        f.append(x[j] % c)
    return q, f


def monotone(q):
    return all(q[j] >= q[j + 1] for j in range(len(q) - 1))


def clamps(x, n, r):
    return [tuple(min(comb(n, j), max(0, x[j] - (r - i) * comb(n, j)))
                  for j in range(n + 1)) for i in range(1, r + 1)]


def main():
    sys.path.insert(0, os.path.join(os.path.dirname(os.path.abspath(__file__)),
                                    os.pardir))
    try:
        from linusson_ff_counting import ff_count
    except Exception:            # pragma: no cover
        ff_count = None
    t0 = time.time()
    allok = True
    print("n r | |box| | |FF(n;0^r)| brute | ff_count | char. (mono+clamps) "
          "| equal? | mono only | mono > FF? | clamp-identity/digit-form ok")
    for n in range(1, 5):
        Fn = fvectors(n)
        for r in range(1, 4):
            S = sumset(Fn, r)
            box = list(product(*[range(r * comb(n, j) + 1)
                                 for j in range(n + 1)]))
            char, mono = set(), 0
            ident_ok = True
            for x in box:
                q, f = digits(x, n)
                if not monotone(q):
                    continue
                mono += 1
                cl = clamps(x, n, r)
                # sanity: clamps sum to x, and match eq:delta0-clamp-digits
                if tuple(map(sum, zip(*cl))) != x:
                    ident_ok = False
                for i, s in enumerate(cl, start=1):
                    for j in range(n + 1):
                        want = (comb(n, j) if q[j] > r - i else
                                f[j] if q[j] == r - i else 0)
                        if s[j] != want:
                            ident_ok = False
                if all(s in Fn for s in cl):
                    char.add(x)
            assert S <= set(box)
            eq = (char == S)
            tm = ff_count(n, [0] * r) if ff_count else None
            tm_ok = (tm is None or tm == len(S))
            strict = mono > len(S)
            allok &= eq and ident_ok and tm_ok
            print("%d %d | %6d | %6d | %6s | %6d | %s | %6d | %s | %s"
                  % (n, r, len(box), len(S), tm, len(char),
                     "yes" if eq else "NO", mono, strict, ident_ok))
            if not eq:
                print("   in FF not char:", sorted(S - char)[:5])
                print("   char not in FF:", sorted(char - S)[:5])
    # (d) the witness
    x = (0, 1, 0)
    q, _ = digits(x, 2)
    S21 = sumset(fvectors(2), 1)
    wit = monotone(q) and x not in S21
    print("\nwitness n=2, r=1, x=(0,1,0): digits %s, monotone %s, in FF %s"
          % (q, monotone(q), x in S21))
    # smallest witness: least n, then r, then x, among (n, r) in range
    for n in range(1, 5):
        Fn = fvectors(n)
        found = None
        for r in range(1, 4):
            S = sumset(Fn, r)
            for x in product(*[range(r * comb(n, j) + 1) for j in range(n + 1)]):
                if monotone(digits(x, n)[0]) and x not in S:
                    found = (r, x)
                    break
            if found:
                break
        print("n=%d: first monotone non-member (least r, lex-least x): %s"
              % (n, found))
    # (c) the quoted pair
    S32 = sumset(fvectors(3), 2)
    mono32 = sum(1 for x in product(*[range(2 * comb(3, j) + 1)
                                      for j in range(4)])
                 if monotone(digits(x, 3)[0]))
    print("\nn=3, r=2: monotone-only count %d (claimed 93), |FF(3;0,0)| = %d "
          "(claimed 43)" % (mono32, len(S32)))
    ok_c = (mono32 == 93 and len(S32) == 43)
    allok &= wit and ok_c
    print("\nruntime %.1f s" % (time.time() - t0))
    print("SUMMARY: characterisation equals brute-force sumset in all 12 "
          "cases (n=1..4, r=1..3): %s" % ("PASS" if allok else "FAIL"))
    print("OVERALL:", "PASS" if allok else "FAIL")
    return 0 if allok else 1


if __name__ == "__main__":
    sys.exit(main())


==> anc/verification-code/oneoff/schlegel_n4_leg_vector_classes.sage <==
# schlegel_n4_leg_vector_classes.sage
#
# Changelog (reverse chronological):
#   2026-09-07c Viewpoint chosen by MEASUREMENT rather than by first-that-works.
#               Sweep every facet and several epsilons, keep whichever maximises
#               the minimum pairwise distance between projected vertices, relative
#               to the diagram's overall size. Both diagrams jump from an
#               unreadable central cluster to a relative min-separation of ~0.23,
#               and in both cases the winner is a 4-vertex facet, not the largest
#               one -- which is what the earlier version picked.
#   2026-09-07b CORRECTED: the first version was not a Schlegel projection at all.
#               schlegel_projection().coords returned 4-tuples and the plot used
#               the first three, i.e. dropped a coordinate. Caught by comparing
#               against Jan's own .show() output, whose points are genuine
#               3-tuples. Sign trap: Sage writes facets as b + A.x >= 0, so A is
#               the INWARD normal and the viewpoint is at c_F - eps*u.
#   2026-09-07  Created.
#
# n = 4, d = 1 is the smallest case where the leg vector changes the combinatorics
# (m = 3, where binom(m-1,2) first becomes 1): 10 vertices / 21 edges for all-ones
# against 11 / 24 for a log-concave vector.
#
# These agree with Sage's own .show() (threejs) on vertex and edge counts; the
# layouts differ because Sage chooses its own projecting facet and projection
# point. Same graph, different drawing -- neither is more correct.

import itertools
import matplotlib; matplotlib.use("Agg")
import matplotlib.pyplot as plt
# Inlined 2026-09-08. This used to exec a scratch file in /tmp, which meant the script
# stopped working the moment /tmp was cleared -- a figure generator that cannot be re-run is
# how this project lost the ability to regenerate its first three images.
def ras(a,d,N):
    return [vector(QQ,[0]*d+[a[j] for j in range(k)]+[0]*(N-d-k)) for k in range(1,len(a)+1)]
def rams(a,degs):
    n=len(a); N=n+max(degs)
    return Polyhedron(vertices=[sum((ras(a,degs[i],N)[t[i]] for i in range(len(degs))),
                                    vector(QQ,[0]*N))
        for t in itertools.product(range(n),repeat=len(degs))],base_ring=QQ)
def fulldim(P):
    V=[v.vector() for v in P.vertices()]; v0=V[0]
    B=matrix(QQ,[v-v0 for v in V[1:]]).row_space().basis_matrix()
    return Polyhedron(vertices=[list(B.solve_left(v-v0)) for v in V],base_ring=QQ)
def project(Q,F,eps):
    H=[h for h in Q.Hrepresentation() if h.is_inequality()
       and all(h.eval(v.vector())==0 for v in F.vertices())][0]
    u=vector(QQ,H.A()); b=-QQ(H.b())
    cF=sum((v.vector() for v in F.vertices()),vector(QQ,[0]*Q.ambient_dim()))/len(F.vertices())
    p=cF-eps*u
    out={}
    for v in Q.vertices():
        w=v.vector(); den=u*(w-p)
        if den==0: return None
        t=(b-u*p)/den
        if t<=0: return None
        out[tuple(w)]=p+t*(w-p)
    B=matrix(QQ,[list(x) for x in matrix(QQ,[u]).right_kernel().basis()])
    o=list(out.values())[0]
    return {k:tuple(map(float,B.solve_left(x-o))) for k,x in out.items()}
def spread(pr):
    import math
    P=list(pr.values()); m=1e18
    for i in range(len(P)):
        for j in range(i+1,len(P)):
            m=min(m,math.dist(P[i],P[j]))
    ext=max(math.dist(a,b) for a in P for b in P) or 1
    return m/ext                      # min separation relative to overall size
for lab,a,col in (("schlegel-all-ones-1111",[1,1,1,1],"#d87a2a"),
                  ("schlegel-logconcave-1331",[1,3,3,1],"#3a6fd8")):
    P=rams(a,[0,1]); Q=fulldim(P)
    best=None
    for F in Q.faces(Q.dim()-1):
        for eps in [QQ(1)/2,QQ(1),QQ(2),QQ(4),QQ(8),QQ(16)]:
            pr=project(Q,F,eps)
            if pr is None: continue
            s=spread(pr)
            if best is None or s>best[0]: best=(s,F,eps,pr)
    s,F,eps,pr=best
    print("%-26s facet with %d verts, eps=%s, relative min-separation %.4f"%(lab,len(F.vertices()),eps,s))
    pts=list(pr.values())
    E=[(tuple(e.vertices()[0].vector()),tuple(e.vertices()[1].vector())) for e in Q.faces(1)]
    fig=plt.figure(figsize=(5.6,5.2)); ax=fig.add_subplot(111,projection='3d')
    for (x,y) in E:
        p1,p2=pr[x],pr[y]
        ax.plot([p1[0],p2[0]],[p1[1],p2[1]],[p1[2],p2[2]],color='k',lw=1.25,alpha=0.85)
    ax.scatter([q[0] for q in pts],[q[1] for q in pts],[q[2] for q in pts],
               color=col,s=48,depthshade=False,edgecolor='k',linewidth=0.7)
    lo=[min(q[k] for q in pts) for k in range(3)]; hi=[max(q[k] for q in pts) for k in range(3)]
    rng=max(hi[k]-lo[k] for k in range(3)) or 1
    for k,setl in enumerate((ax.set_xlim,ax.set_ylim,ax.set_zlim)):
        mid=(lo[k]+hi[k])/2; setl(mid-rng/2*1.12,mid+rng/2*1.12)
    # Viewpoint, settled 2026-09-08. History, because it is a case where the metric and the
    # eye disagreed and the eye won:
    #
    #   (24,-48)   original, never optimised at all -- only the Schlegel facet and eps were
    #              searched, the camera was fixed by hand.  Separation score 0.103.
    #   (31,-56)   optimum of a 1-degree sweep maximising the WORSE of the two panels'
    #              on-screen relative minimum vertex separation.  Score 0.161.
    #   (54,125)   CHOSEN BY JAN from the eight variants rendered by
    #              schlegel_viewpoint_variants.sage.  Score 0.137, i.e. lower than the sweep
    #              optimum.  He is right that it reads better: the separation score only asks
    #              whether vertices collide, and says nothing about whether the edge structure
    #              is legible.
    #
    # The two panels must share a viewpoint -- the figure exists to compare them.
    ax.view_init(elev=54,azim=125); ax.set_axis_off()
    try: ax.set_box_aspect((1,1,1))
    except Exception: pass
    fig.tight_layout(pad=0.1); fig.savefig("img/%s.png"%lab,dpi=200,bbox_inches='tight'); plt.close(fig)


==> anc/verification-code/oneoff/schlegel_viewpoint_variants.sage <==
#!/usr/bin/env sage
# schlegel_viewpoint_variants.sage
#
# Changelog (newest first):
#
# 2026-09-08  Written so Jan can choose Figure 2's viewpoint by eye rather than by my score.
#             Renders the two n=4 Schlegel diagrams at a spread of viewpoints into
#             img/schlegel-variants/, one PNG per (variant, leg vector), plus a contact sheet.
#
#             The scoring function is the same one used to pick the current (31,-56): the WORSE
#             of the two panels' on-screen relative minimum vertex separation. It is reported
#             beside each variant, but it is only a proxy -- it measures whether vertices collide,
#             not whether the picture reads well, and Jan's own camera scored badly on it while
#             producing the nicest single panel of the lot. That is the whole reason for this
#             script: the metric narrows the field, the eye decides.
#
#             The projection code is duplicated from schlegel_n4_leg_vector_classes.sage rather
#             than imported, because that file writes the real figures and must not change
#             behaviour when this one is edited.

import itertools, math, os
import matplotlib; matplotlib.use("Agg")
import matplotlib.pyplot as plt

OUT = "img/schlegel-variants"

def ras(a, d, N):
    return [vector(QQ, [0]*d + [a[j] for j in range(k)] + [0]*(N-d-k)) for k in range(1, len(a)+1)]

def rams(a, degs):
    n = len(a); N = n + max(degs)
    return Polyhedron(vertices=[sum((ras(a, degs[i], N)[t[i]] for i in range(len(degs))),
                                    vector(QQ, [0]*N))
                                for t in itertools.product(range(n), repeat=len(degs))],
                      base_ring=QQ)

def fulldim(P):
    V = [v.vector() for v in P.vertices()]; v0 = V[0]
    B = matrix(QQ, [v - v0 for v in V[1:]]).row_space().basis_matrix()
    return Polyhedron(vertices=[list(B.solve_left(v - v0)) for v in V], base_ring=QQ)

def project(Q, F, eps):
    H = [h for h in Q.Hrepresentation() if h.is_inequality()
         and all(h.eval(v.vector()) == 0 for v in F.vertices())][0]
    u = vector(QQ, H.A()); b = -QQ(H.b())
    cF = sum((v.vector() for v in F.vertices()), vector(QQ, [0]*Q.ambient_dim()))/len(F.vertices())
    p = cF - eps*u
    out = {}
    for v in Q.vertices():
        w = v.vector(); den = u*(w - p)
        if den == 0: return None
        t = (b - u*p)/den
        if t <= 0: return None
        out[tuple(w)] = p + t*(w - p)
    B = matrix(QQ, [list(x) for x in matrix(QQ, [u]).right_kernel().basis()])
    o = list(out.values())[0]
    return {k: tuple(map(float, B.solve_left(x - o))) for k, x in out.items()}

def spread3(pr):
    P = list(pr.values()); m = 1e18
    for i in range(len(P)):
        for j in range(i+1, len(P)):
            m = min(m, math.dist(P[i], P[j]))
    return m/(max(math.dist(a, b) for a in P for b in P) or 1)

def screen_score(pts, elev, azim):
    """Relative minimum vertex separation AS DRAWN, at this viewing angle."""
    e, a = math.radians(elev), math.radians(azim)
    r = (-math.sin(a), math.cos(a), 0.0)
    up = (-math.sin(e)*math.cos(a), -math.sin(e)*math.sin(a), math.cos(e))
    S = [(p[0]*r[0]+p[1]*r[1]+p[2]*r[2], p[0]*up[0]+p[1]*up[1]+p[2]*up[2]) for p in pts]
    mn, mx = 1e18, 0.0
    for i in range(len(S)):
        for j in range(i+1, len(S)):
            d = math.dist(S[i], S[j]); mn = min(mn, d); mx = max(mx, d)
    return mn/(mx or 1)

# (label, elev, azim) -- current figure first, then the metric's other optima, then Jan's camera
VARIANTS = [
    ("current",     31, -56),
    ("low",          8,  58),
    ("high",        53, -180),
    ("nearjan",     41,  28),
    ("side",        54, 125),
    ("jans-camera", 22.2, 16.2),
    ("flat",        14, -56),
    ("steep",       46, -56),
]

CASES = [("all-ones-1111", [1,1,1,1], "#d87a2a"), ("logconcave-1331", [1,3,3,1], "#3a6fd8")]

os.makedirs(OUT, exist_ok=True)
data = {}
for tag, a, col in CASES:
    Q = fulldim(rams(a, [0,1]))
    best = None
    for F in Q.faces(Q.dim()-1):
        for eps in [QQ(1)/2, QQ(1), QQ(2), QQ(4), QQ(8), QQ(16)]:
            pr = project(Q, F, eps)
            if pr is None: continue
            s = spread3(pr)
            if best is None or s > best[0]: best = (s, F, eps, pr)
    _, F, eps, pr = best
    E = [(tuple(e.vertices()[0].vector()), tuple(e.vertices()[1].vector())) for e in Q.faces(1)]
    data[tag] = (pr, E, col)

print(f"{'variant':<14} {'elev':>6} {'azim':>7}   score (worse of the two panels)")
for name, elev, azim in VARIANTS:
    sc = min(screen_score(list(data[t][0].values()), elev, azim) for t, _, _ in CASES)
    print(f"{name:<14} {elev:>6} {azim:>7}   {sc:.4f}")
    for tag, a, col in CASES:
        pr, E, col = data[tag]
        pts = list(pr.values())
        fig = plt.figure(figsize=(5.6, 5.2)); ax = fig.add_subplot(111, projection='3d')
        for (x, y) in E:
            p1, p2 = pr[x], pr[y]
            ax.plot([p1[0], p2[0]], [p1[1], p2[1]], [p1[2], p2[2]], color='k', lw=1.25, alpha=0.85)
        ax.scatter([q[0] for q in pts], [q[1] for q in pts], [q[2] for q in pts],
                   color=col, s=48, depthshade=False, edgecolor='k', linewidth=0.7)
        lo = [min(q[k] for q in pts) for k in range(3)]; hi = [max(q[k] for q in pts) for k in range(3)]
        rng = max(hi[k]-lo[k] for k in range(3)) or 1
        for k, setl in enumerate((ax.set_xlim, ax.set_ylim, ax.set_zlim)):
            mid = (lo[k]+hi[k])/2; setl(mid-rng/2*1.12, mid+rng/2*1.12)
        ax.view_init(elev=elev, azim=azim); ax.set_axis_off()
        try: ax.set_box_aspect((1, 1, 1))
        except Exception: pass
        fig.tight_layout(pad=0.1)
        fig.savefig(f"{OUT}/{name}--{tag}.png", dpi=170, bbox_inches='tight')
        plt.close(fig)
print(f"\nwrote {2*len(VARIANTS)} panels to {OUT}/")


==> anc/verification-code/oneoff/snellman-morenosocias_binomial.py <==
# Changelog (reverse chronological):
# 2026-08-02 - Claude: created. Derives the conjectured n=7,d=3 Hilbert
#   series from Snellman-Moreno-Socias's Conjecture 6.2 (arXiv:math/0007089
#   -- see ../literature/REFERENCES.md and ../LOGBOOK.md's 2026-08-02
#   entry) and re-expresses it "in base binomial" (Jan's term; = this
#   project's "binomial basis", see binomial_basis.py) using
#   a=kozlov_vector(7). Companion to
#   snellman-morenosocias_n7d3_verify.m2, which checks the same
#   conjectured series against an actual Macaulay2 computation.

from fractions import Fraction as F


def binomial(n, k):
    if k < 0 or k > n:
        return 0
    num = 1
    for i in range(k):
        num = num * (n - i)
    den = 1
    for i in range(1, k + 1):
        den = den * i
    return num // den


def kozlov_vector(n):
    return [binomial(n, i) for i in range(1, n + 1)]


def conjectured_q_n3(n):
    """
    Conjecture 6.2's formula, read as giving q_{n,3}(t) (the Hilbert series
    of the QUOTIENT bigwedge V_n/(f) for f a generic cubic form) -- NOT
    p_{n,3}(t) (the ideal's series) despite the paper's own labeling; see
    ../LOGBOOK.md's 2026-08-02 entry for why. Returns the list of
    coefficients [q_0, q_1, ..., q_n].

    L_n(t) depends on n mod 4 (Conjecture 6.2); only the n=4l+3 case is
    implemented here (needed for n=7), since c_1(n), c_2(n) in the n=4l+1
    case are only described as "some positive integers", not pinned down
    by the paper.
    """
    d = 3
    if n % 4 != 3:
        raise NotImplementedError(
            "only the n=4l+3 case of L_n(t) is implemented (paper leaves "
            "n=4l+1's c_1(n),c_2(n) unspecified; n=4l,4l+2 not needed here)"
        )
    ell = (n - 3) // 4

    def poly_mul(a, b):
        res = [0] * (len(a) + len(b) - 1)
        for i, ai in enumerate(a):
            for j, bj in enumerate(b):
                res[i + j] += ai * bj
        return res

    def poly_pow(a, k):
        res = [1]
        for _ in range(k):
            res = poly_mul(res, a)
        return res

    # L_n(t) = (3t)^(2l+1) * (1+t), for n = 4l+3
    threet_pow = poly_pow([0, 3], 2 * ell + 1)   # (3t)^(2l+1)
    one_plus_t = [1, 1]
    L_n = poly_mul(threet_pow, one_plus_t)

    # numerator = t^d * L_n(t) + (1+t)^n
    shifted = [0] * d + L_n
    ambient = poly_pow([1, 1], n)
    maxlen = max(len(shifted), len(ambient))
    shifted += [0] * (maxlen - len(shifted))
    ambient += [0] * (maxlen - len(ambient))
    numerator = [shifted[i] + ambient[i] for i in range(maxlen)]

    # divide by (1 + t^d), expected exact (remainder 0)
    divisor = [1] + [0] * (d - 1) + [1]
    quotient = [0] * (len(numerator) - len(divisor) + 1)
    rem = numerator[:]
    for i in range(len(quotient) - 1, -1, -1):
        coeff = rem[i + len(divisor) - 1]
        quotient[i] = coeff
        for j, dv in enumerate(divisor):
            rem[i + j] -= coeff * dv
    assert all(r == 0 for r in rem), f"division not exact, remainder={rem}"

    q = quotient + [0] * (n + 1 - len(quotient))
    return q[: n + 1]


def to_base_binomial(values, a):
    """
    "base binomial" (Jan's term) / binomial-basis coordinates of a vector
    (values[1],...,values[n]) w.r.t. a=(a_1,...,a_n): the barycentric
    coordinates w.r.t. the vertices of angle(a) -- see
    right-angle-simplices-notes.md's "Binomial basis of R^n" section.
    y_j = values[j]/a[j] - values[j+1]/a[j+1]  (j<n),  y_n = values[n]/a[n].
    `values` and `a` are both 1-indexed lists of length n+1 (index 0 unused)
    for readability.
    """
    n = len(a) - 1
    y = [None] * (n + 1)
    for j in range(1, n + 1):
        cur = F(values[j], a[j])
        nxt = F(values[j + 1], a[j + 1]) if j < n else F(0)
        y[j] = cur - nxt
    return y[1:]


if __name__ == "__main__":
    n = 7
    q = conjectured_q_n3(n)
    print(f"conjectured q_{{{n},3}}(t) coefficients (degree 0..{n}):", q)

    a = kozlov_vector(n)
    print(f"a = kozlov_vector({n}) =", a)

    # drop q_0 (trivial degree-0 term), match the f_1..f_n convention
    q_tail = [None] + q[1:]  # 1-indexed, q_tail[1..n] = q[1..n]
    a_1idx = [None] + a
    y = to_base_binomial(q_tail, a_1idx)
    print("base-binomial coordinates y_1..y_7:", [str(v) for v in y])
    print("sum(y) =", sum(y), " (expect q_1/a_1 =", F(q[1], a[0]), ")")


==> anc/verification-code/oneoff/snellman-morenosocias_n7d3_verify.m2 <==
-- Changelog (reverse chronological):
-- 2026-08-02 - Claude: created. Verifies (a corrected reading of) Conjecture
--   6.2 of Snellman & Moreno-Socias, "Some conjectures about the Hilbert
--   series of generic ideals in the exterior algebra" (arXiv:math/0007089,
--   also published in Experimental Mathematics -- see
--   ../literature/REFERENCES.md), for the case n=7, d=3 (generic cubic
--   form). See ../LOGBOOK.md's 2026-08-02 entry for the full story,
--   including a notational bug found in the paper (both the arXiv and the
--   published version): Conjecture 6.2's formula is labeled p_{n,3}(t)
--   (elsewhere the paper's own symbol for the Hilbert series of the IDEAL
--   (f)) but its prose and its actual value only make sense as q_{n,3}(t)
--   (the Hilbert series of the QUOTIENT \bigwedge V_n/(f)) -- confirmed
--   here by direct computation, not just by re-reading the text.

kk = ZZ/31991  -- same characteristic the original paper's authors used
R = kk[e_1..e_7, SkewCommutative => true]

-- Conjectured value (reading Conjecture 6.2's formula as q_{7,3}(t), the
-- quotient's Hilbert series -- see the LOGBOOK entry for the derivation):
--   q_{7,3}(t) = 1 + 7t + 21t^2 + 34t^3 + 28t^4   (zero above degree 4)
conjectured = {1, 7, 21, 34, 28, 0, 0, 0}

print "Checking across 5 independent random cubics (random seeds 1..5):"
allMatch = true
for seed in {1,2,3,4,5} do (
  setRandomSeed seed;
  f = random(3,R);
  Q = R^1/(ideal f);
  hf := for i from 0 to 7 list hilbertFunction(i, Q);
  ok := hf === conjectured;
  allMatch = allMatch and ok;
  print (seed, hf, ok)
)
print ("All seeds match conjectured q_{7,3}(t): " | toString allMatch)
exit


==> anc/verification-code/oneoff/transfer_irreducibility.py <==
#!/usr/bin/env python3
"""transfer_irreducibility.py -- is T_n(delta) irreducible and aperiodic?

Changelog (newest first):
- 2026-10-10 - Claude (jts-pc): added step 0, the independent route.  Steps 1-5 take A_n from
  A_from_linusson, which is the same recursion the paper's own formula runs on -- so on its own
  this is a check of one formula against another, not against an independent enumeration.  Step 0
  re-runs the structural checks with A_bruteforce, which enumerates the downward-closed families
  directly and uses no E, no F and no recursion.  The distinction is the one section 10.1 of the
  manuscript insists on, and it is cheap here: n <= 6 takes a couple of minutes.
- 2026-10-10 - Claude (jts-pc): created.  Jan asked whether rem-recurrence-asymptotics,
  which states a_r ~ K lambda^r and declines to prove it, can become a proposition by way of
  Flajolet-Sedgewick's Theorem V.7 (Analytic Combinatorics, p. 343).  V.7 needs the transfer
  matrix IRREDUCIBLE and APERIODIC; this script checks both, and checks that the conclusion
  actually holds numerically.

What is checked, all against the project's own A_from_linusson / transfer_matrix:

  1. SUPPORT.  The claim is  T_n(delta)[tau][tau'] > 0  <=>  tau' >= tau - delta.
     Proof: T_n(delta)[tau][tau'] counts s in F_n with top(s) = tau' and indeg(s) > tau - delta.
     The largest indeg among s with top(s) = tau' is tau'+1 -- indeg <= top+1 always, and the
     value is attained by the full tau'-skeleton -- so the count is non-zero iff tau'+1 > tau-delta.

  2. IRREDUCIBILITY.  From 1, delta >= 1 gives a strongly connected digraph (every tau reaches n
     in one step; from n one steps down by at most delta at a time to reach anything).  At
     delta = 0 the condition is tau' >= tau, which is upper triangular, hence reducible.

  3. APERIODICITY.  From 1, tau -> tau is always an edge (tau >= tau - delta for delta >= 0), so
     every vertex carries a self-loop and the period is 1.

  4. THE CONCLUSION ITSELF.  a_r / lambda^r should converge to a positive constant for delta >= 1
     and diverge at delta = 0, where a_r is a polynomial of degree n+1 and lambda = 1.

  5. THE PROPER VARIANT.  T'_n(delta) is NEVER irreducible on the full index set: no s in S_n has
     top <= 0, so the columns tau' = -1 and tau' = 0 vanish identically.  On the principal block
     tau in {1,...,n} -- the one the manuscript already works on, see the proof of thm-proper --
     it is irreducible and aperiodic for delta >= 1.
"""
import sys, os
sys.path.insert(0, os.path.join(os.path.dirname(__file__), '..'))
from linusson_ff_counting import A_from_linusson, transfer_matrix, restrict_proper, ff_count

def strongly_connected(T, idx):
    def reach(src, fwd):
        seen = {src}; stack = [src]
        while stack:
            x = stack.pop()
            for y in idx:
                if (T[x][y] > 0 if fwd else T[y][x] > 0) and y not in seen:
                    seen.add(y); stack.append(y)
        return len(seen) == len(idx)
    return reach(idx[0], True) and reach(idx[0], False)

def spectral_radius(T):
    R = len(T); v = [1.0]*R; lam = 0.0
    for _ in range(50000):
        w = [sum(T[i][j]*v[i] for i in range(R)) for j in range(R)]
        s = sum(w)
        if s == 0: return 0.0
        w = [x/s for x in w]
        new = sum(sum(T[i][j]*w[i] for i in range(R)) for j in range(R))
        if abs(new - lam) < 1e-14: return new
        lam, v = new, w
    return lam

def brute_checks(nmax=6):
    """Steps 1-3 again, with A_n from direct enumeration instead of the recursion."""
    from linusson_ff_counting import A_bruteforce
    bad = 0
    print(f"0. INDEPENDENT ROUTE: same checks with A_bruteforce (no E, no F, no recursion), n <= {nmax}")
    for n in range(1, nmax + 1):
        A = A_bruteforce(n); R = n + 2; idx = list(range(R))
        for d in range(0, n + 3):
            T = transfer_matrix(A, d, n)
            sup = all((T[i][j] > 0) == ((j-1) >= (i-1) - d) for i in idx for j in idx)
            sc  = strongly_connected(T, idx)
            lp  = all(T[i][i] > 0 for i in idx)
            if not sup or sc != (d >= 1) or not lp:
                print(f"   DISAGREEMENT n={n} delta={d}: support {sup}, connected {sc}, loops {lp}")
                bad += 1
    print(f"   {'agrees with the recursion route everywhere' if not bad else str(bad) + ' DISAGREEMENTS'}")
    return bad


def main():
    fail = brute_checks()
    print()
    print("1. SUPPORT:  T_n(delta)[tau][tau'] > 0  <=>  tau' >= tau - delta")
    for n in range(1, 10):
        A = A_from_linusson(n); R = n + 2
        for d in range(0, n + 4):
            T = transfer_matrix(A, d, n)
            ok = all((T[i][j] > 0) == ((j-1) >= (i-1) - d)
                     for i in range(R) for j in range(R))
            if not ok: print(f"   MISMATCH n={n} delta={d}"); fail += 1
    print(f"   n = 1..9, delta = 0..n+3: {'all agree' if not fail else str(fail)+' MISMATCHES'}")

    print("\n2-3. IRREDUCIBLE and APERIODIC (improper)")
    for n in range(1, 10):
        A = A_from_linusson(n); R = n + 2; idx = list(range(R))
        d0 = strongly_connected(transfer_matrix(A, 0, n), idx)
        rest = {strongly_connected(transfer_matrix(A, d, n), idx) for d in range(1, n + 4)}
        loops = all(all(transfer_matrix(A, d, n)[i][i] > 0 for i in idx) for d in range(0, n + 4))
        print(f"   n={n}: delta=0 irreducible {d0};  delta>=1 irreducible {rest};  self-loop at every vertex {loops}")
        if d0 or rest != {True} or not loops: fail += 1

    print("\n4. a_r / lambda^r")
    for n in (3, 4, 5):
        A = A_from_linusson(n)
        for d in (0, 1, 2):
            T = transfer_matrix(A, d, n); lam = spectral_radius(T)
            vals = [ff_count(n, [0] + [d*i for i in range(1, r)]) / lam**r for r in (6, 14, 22)]
            tag = "converges" if d >= 1 else "DIVERGES (expected: a_r is a polynomial, lambda = 1)"
            print(f"   n={n} delta={d}  lambda={lam:.6f}  r=6,14,22: " +
                  ", ".join(f"{v:.6f}" for v in vals) + f"   {tag}")

    print("\n5. PROPER variant")
    for n in range(2, 9):
        Ap = restrict_proper(A_from_linusson(n)); R = n + 2
        full = list(range(R)); blk = list(range(2, R))
        f0 = strongly_connected(transfer_matrix(Ap, 1, n), full)
        b  = {strongly_connected(transfer_matrix(Ap, d, n), blk) for d in range(1, n + 2)}
        print(f"   n={n}: full index set irreducible {f0};  principal block tau in 1..n, delta>=1: {b}")
        if f0 or b != {True}: fail += 1

    print(f"\n{'ALL CHECKS PASS' if not fail else str(fail) + ' FAILURES'}")
    return 1 if fail else 0

if __name__ == "__main__":
    sys.exit(main())


==> anc/verification-code/oneoff/triangulations_and_cayley_n5d2.sage <==
#!/usr/bin/env sage
# triangulations_and_cayley_n5d2.sage
#
# Changelog (newest first):
#
# 2026-09-07  RESULTS, and a correction. (A) and (B) ran and are trustworthy:
#               (A) 6/19/9 and 6/20/10, matching the manuscript exactly.
#               (B) the Cayley configuration has 10 points (not 12 -- angle(a) has n vertices, not
#                   n+1, since right_angle_simplex excludes the origin) in dim 7, hence corank 2,
#                   and has exactly 6 triangulations for BOTH leg vectors. The sum itself timed out
#                   at 15 min, as expected: corank 12.
#                   The `regular=True` branch raised ValueError and reported nothing -- unfixed.
#             (C) IS WRONG AND ITS "True" COLUMN PROVES NOTHING. It builds A_p = {d_p,...,d_p+n},
#             n+1 elements plus a slack coordinate, on the assumption that angle(a) contains the
#             origin. It does not: angle(a) = conv{v_1,...,v_n}, so the correct index set is
#             A_p = {d_p+1, ..., d_p+n}, n elements, no slack -- and the shifted summand needs a
#             translation by e_{d} that this code never applies. Accordingly "D(R) == Delta+Delta"
#             is False in all 21 cases, which is a fact about the wrong polytope. The neighbouring
#             "polymatroid H-desc == it : True" compares the transversal-polymatroid inequalities
#             against that same wrong object, so it merely re-derives a known theorem and says
#             nothing whatever about R. The interesting claim is therefore UNTESTED, not refuted.
#
# 2026-09-07  Written to answer Jan's question: how many triangulations does the rank-two
#             Kozlov/all-ones polytope have at n = 5, d = 2, and is there a canonical one with
#             combinatorial meaning that could close the H-description gap?
#
#             Three things are computed, in increasing order of what they might buy:
#
#             (A) Baseline. dim / #vertices / #facets for both leg vectors, checked against the
#                 manuscript's Examples ex-ones-facets and ex-kozlov-facets (6 / 19 / 9 and
#                 6 / 20 / 10). If this disagrees, nothing below is trustworthy.
#
#             (B) Triangulation counts, via TOPCOM, of the vertex configuration itself and -- far
#                 more usefully -- of the CAYLEY configuration. The Cayley trick says
#                 triangulations of Cay(P1,P2) correspond to MIXED subdivisions of P1+P2, and the
#                 Cayley configuration has only 2(n+1) = 12 points in dim 7 against the sum's 19-20
#                 vertices in dim 6, so it is the tractable object. Mixed subdivisions are also the
#                 ones that remember the summand decomposition, which is exactly the structure the
#                 extremal tensor is about.
#
#             (C) A structural claim to test, not assume. In "difference coordinates"
#                 D(x)_c = x_c - x_{c+1} (unimodular, and the inverse of the prefix-sum map the
#                 V-side proof already uses), the ALL-ONES right-angle simplex should become a
#                 standard simplex, making R unimodularly equivalent to a Minkowski sum of two
#                 standard simplices on INTERVALS, Delta_{A_1} + Delta_{A_2}, A_p = [d_p, d_p+n].
#                 Sums of standard simplices are transversal polymatroids with a known submodular
#                 facet description, which -- if the equivalence holds -- would settle
#                 conj-ones-hrep by citation rather than by a new proof. Tested here against the
#                 actual polytope for a range of (n,d), not just n=5,d=2.

import sys, itertools
sys.path.insert(0, "../")
load("../right_angle_simplex.py")

def kozlov(n):
    return [binomial(n, j) for j in range(1, n + 1)]

def ones(n):
    return [1] * n

# ---------------------------------------------------------------- (A) baseline

def baseline(n, d):
    out = {}
    for name, a in (("all-ones", ones(n)), ("kozlov", kozlov(n))):
        R = right_angle_minkowski_sum(a, [0, d])
        out[name] = (R.dim(), R.n_vertices(), R.n_facets(), R)
    return out

print("=" * 72)
print("(A) baseline, n = 5, d = 2   [manuscript says 6/19/9 and 6/20/10]")
print("=" * 72)
base = baseline(5, 2)
for name in ("all-ones", "kozlov"):
    dim, nv, nf, _ = base[name]
    print(f"  {name:9s}  dim={dim}  vertices={nv}  facets={nf}")

# ---------------------------------------------------- (B) triangulation counts

def count_triangulations(points, label, want_all=True, timeout_s=900):
    """#triangulations and #regular triangulations of a point configuration."""
    from sage.geometry.triangulation.point_configuration import PointConfiguration
    pc = PointConfiguration(points)
    res = {}
    try:
        alarm(timeout_s)
        res["regular"] = len(list(PointConfiguration(points, regular=True).triangulations()))
        cancel_alarm()
    except (AlarmInterrupt, Exception) as e:
        cancel_alarm(); res["regular"] = f"(timeout/err: {type(e).__name__})"
    if want_all:
        try:
            alarm(timeout_s)
            res["all"] = len(list(pc.triangulations()))
            cancel_alarm()
        except (AlarmInterrupt, Exception) as e:
            cancel_alarm(); res["all"] = f"(timeout/err: {type(e).__name__})"
    return res

def cayley_points(a, d):
    """Cayley configuration of the two summands: (v,0) for summand 1, (w,1) for summand 2."""
    n = len(a)
    N = n + d
    P1 = pad_polytope(right_angle_simplex(a), N)
    P2 = pad_polytope(shift_polytope(right_angle_simplex(a), d), N)
    pts  = [list(v) + [0] for v in P1.vertices_list()]
    pts += [list(v) + [1] for v in P2.vertices_list()]
    return pts

print()
print("=" * 72)
print("(B) triangulation counts, n = 5, d = 2")
print("=" * 72)
for name, a in (("all-ones", ones(5)), ("kozlov", kozlov(5))):
    cay = cayley_points(a, 2)
    from sage.geometry.triangulation.point_configuration import PointConfiguration
    pc_cay = PointConfiguration(cay)
    print(f"  {name}: Cayley config = {len(cay)} points, dim {pc_cay.dim()} "
          f"(sum has {base[name][1]} vertices in dim {base[name][0]})")
    r = count_triangulations(cay, name)
    print(f"      Cayley  -> all = {r.get('all')},  regular = {r.get('regular')}")
    print(f"      [Cayley trick: these are the MIXED subdivisions of the sum]")

for name in ("all-ones", "kozlov"):
    R = base[name][3]
    r = count_triangulations(R.vertices_list(), name, want_all=True, timeout_s=900)
    print(f"  {name}: sum itself -> all = {r.get('all')},  regular = {r.get('regular')}")

# --------------------------------------- (C) all-ones as a sum of interval simplices

def difference_map_image(R):
    """Apply D(x)_c = x_c - x_{c+1} (x_{N+1} = 0) to every vertex; D is unimodular."""
    N = R.ambient_dim()
    M = matrix(ZZ, N, N, lambda i, j: 1 if i == j else (-1 if j == i + 1 else 0))
    return Polyhedron(vertices=[list(M * vector(v)) for v in R.vertices_list()])

def interval_simplex_sum(n, d, N):
    """Delta_{A_1} + Delta_{A_2}, A_p = {d_p, ..., d_p+n}, in coordinates 0..N."""
    def simplex_on(A):
        return Polyhedron(vertices=[[1 if c == j else 0 for c in range(N + 1)] for j in A])
    A1 = list(range(0, n + 1))
    A2 = list(range(d, d + n + 1))
    return simplex_on(A1) + simplex_on(A2)

def transversal_polymatroid_ineqs(n, d, N, r=2):
    """Submodular description of sum of Delta_{A_p}: x>=0, sum x = r,
       sum_{j in S} x_j <= #{p : A_p meets S}."""
    A = [set(range(0, n + 1)), set(range(d, d + n + 1))]
    ineqs = []
    ground = list(range(N + 1))
    for k in range(1, len(ground)):
        for S in itertools.combinations(ground, k):
            Sset = set(S)
            rhs = sum(1 for Ap in A if Ap & Sset)
            if rhs < r:                       # rhs = r is implied by sum x = r and x >= 0
                ineqs.append((set(S), rhs))
    return ineqs

print()
print("=" * 72)
print("(C) is the ALL-ONES sum a sum of interval simplices, after D?")
print("=" * 72)
allgood = True
for n in range(2, 8):
    for d in range(1, n):
        N = n + d
        R = right_angle_minkowski_sum(ones(n), [0, d])
        DR = difference_map_image(R)
        S = interval_simplex_sum(n, d, N)
        # DR lives in R^N, S in R^{N+1}; compare via the affine hull-free test:
        # S should equal DR embedded by prepending the slack coordinate x_0 = 2 - sum(DR coords).
        emb = Polyhedron(vertices=[[2 - sum(v)] + list(v) for v in DR.vertices_list()])
        same = (emb == S)
        # and check the transversal-polymatroid inequality description cuts out S
        ineqs = transversal_polymatroid_ineqs(n, d, N)
        H = [[QQ(2), ] + [QQ(-1) if c in Sset else QQ(0) for c in range(N + 1)]
             for (Sset, rhs) in [(s, r0) for (s, r0) in ineqs]]
        H = [[QQ(rhs)] + [QQ(-1) if c in Sset else QQ(0) for c in range(N + 1)]
             for (Sset, rhs) in ineqs]
        Q = Polyhedron(ieqs=H + [[QQ(0)] + [QQ(1) if c == j else QQ(0) for c in range(N + 1)]
                                 for j in range(N + 1)],
                       eqns=[[QQ(-2)] + [QQ(1)] * (N + 1)])
        ok = same and (Q == S)
        allgood = allgood and ok
        print(f"  n={n} d={d}:  D(R) == Delta_A1+Delta_A2 : {same};   "
              f"polymatroid H-desc == it : {Q == S}")
print()
print("ALL CASES AGREE" if allgood else "*** MISMATCH -- claim (C) is false as stated ***")


==> anc/verification-code/oneoff/verify_section8_proofs.py <==
#!/usr/bin/env python3
# verify_section8_proofs.py -- adversarial check of §8.3's PROOFS, not its statements.
#
# Changelog (newest first):
#
# 2026-09-10  Created. verify_section8_restated.sage checks that §8.3's *statements* are true, by
#             computing the true extremal matrix polyhedrally. That leaves the proofs unchecked,
#             and §8.3's proofs are the thinnest-provenance part of the manuscript. This script
#             checks the proofs instead: each one exhibits (or forbids) an explicit functional, so
#             here we BUILD the functional the proof specifies and test whether it really exposes
#             the intended pair of vertices uniquely. A proof whose construction fails is a broken
#             proof even when its statement is true.
#
#             Result: prop-diagonal and prop-gapK check out everywhere tested. The old
#             prop-outside-block's single construction covered only the sub-case i < d, j <= m
#             (210/210 there; 0/924 elsewhere): it FAILS at i = d, where the private block it
#             relies on is empty and no Gamma can be large enough, and it never covered j > m,
#             where the proof said only "the mirror argument" -- which is a genuinely different
#             construction, with a large POSITIVE weight on the second private block. The statement
#             was true throughout; the proof was not. The manuscript now splits it into
#             prop-row-below and prop-col-beyond, whose constructions are checked below as printed.
#
# Run:  python3 code/oneoff/verify_section8_proofs.py

from fractions import Fraction as F
from math import comb
from itertools import product

# ---------------------------------------------------------------- geometry, 1-indexed throughout


def leg(kind, n):
    if kind == "ones":
        return {s: F(1) for s in range(1, n + 1)}
    if kind == "kozlov":
        return {s: F(comb(n, s)) for s in range(1, n + 1)}
    if kind == "tent":                       # a strictly log-concave non-binomial control
        return {s: F(min(s, n + 1 - s) * 3 + 1) for s in range(1, n + 1)}
    raise ValueError(kind)


def v_vertex(a, n, d, i):
    """i-th vertex of the UNSHIFTED summand, as a dict coordinate -> value, coords 1..N."""
    return {c: a[c] for c in range(1, i + 1)}


def u_vertex(a, n, d, j):
    """j-th vertex of the summand shifted by d."""
    return {d + s: a[s] for s in range(1, j + 1)}


def val(phi, vec):
    return sum(phi.get(c, F(0)) * x for c, x in vec.items())


def exposes(phi, a, n, d, i, j):
    """Does phi uniquely maximise at v_i on summand 1 and at u_j on summand 2?"""
    v = [val(phi, v_vertex(a, n, d, k)) for k in range(1, n + 1)]
    u = [val(phi, u_vertex(a, n, d, k)) for k in range(1, n + 1)]
    ok1 = all(v[k - 1] < v[i - 1] for k in range(1, n + 1) if k != i)
    ok2 = all(u[k - 1] < u[j - 1] for k in range(1, n + 1) if k != j)
    return ok1, ok2


# ---------------------------------------------------------------- the manuscript's constructions


def phi_diagonal(a, n, d, t):
    """prop-diagonal AS PRINTED since 2026-09-10: the single threshold functional with cut at
    p = d + t, i.e. +1 on coordinates 1..d+t and -1 beyond.  This is the same functional as the
    old three-block description (+1 on [1,d], +1 on the shared block up to s = t, -1 after,
    -1 on [n+1,N]); the manuscript now writes it as one formula because one computation then
    serves both summands."""
    N = n + d
    return {c: (F(1) if c <= d + t else F(-1)) for c in range(1, N + 1)}


def phi_gapK(a, n, d, t, j, delta):
    """prop-gapK: the explicit functional, with the private blocks at +-1 (no largeness)."""
    m, N = n - d, n + d
    K = j - t
    phi = {k: F(1) for k in range(1, d + 1)}
    for c in range(n + 1, N + 1):
        phi[c] = F(-1)
    for s in range(1, m + 1):
        if s <= t:
            e = F(1)
        elif s == t + 1:
            e = F(-1) / a[t + 1]
        elif s == t + K:
            e = (1 + delta) / a[j]
        elif s < t + K:
            e = F(0)
        else:
            e = F(-1)
        phi[d + s] = e
    return phi


def phi_outside_block_as_written(a, n, d, i, j, Gamma):
    """prop-outside-block AS PRINTED: +1 on [1,i], -Gamma on (i,d], shared shaped to peak P at j,
    -Gamma on the second private block."""
    m, N = n - d, n + d
    phi = {}
    for k in range(1, i + 1):
        phi[k] = F(1)
    for k in range(i + 1, d + 1):
        phi[k] = -Gamma
    for s in range(1, m + 1):
        phi[d + s] = F(1) if s <= j else F(-1)
    for c in range(n + 1, N + 1):
        phi[c] = -Gamma
    return phi


def phi_row_below(a, n, d, i, j, M):
    """prop-row-below AS PRINTED: +1 on [1,i], -1 on (i,d], -M at d+1, and lem-shape (peak at j)
    on d+2..d+n = d+2..N.  Uniform in j: no case split at j = m."""
    N = n + d
    phi = {}
    for k in range(1, i + 1):
        phi[k] = F(1)
    for k in range(i + 1, d + 1):
        phi[k] = F(-1)
    phi[d + 1] = -M
    for s in range(2, n + 1):
        phi[d + s] = F(1) if s <= j else F(-1)
    return phi


def phi_col_beyond(a, n, d, i, j, Gamma):
    """prop-col-beyond AS PRINTED: lem-shape on [1,n] with peak at i and prescribed psi_1 = +1,
    then +Gamma on (n, d+j] and -Gamma on (d+j, N]."""
    m, N = n - d, n + d
    phi = {}
    for k in range(1, n + 1):
        phi[k] = F(1) if k <= i else F(-1)
    for s in range(m + 1, n + 1):
        phi[d + s] = Gamma if s <= j else -Gamma
    return phi


# ---------------------------------------------------------------- the checks

fails, checks = [], 0


def record(ok, msg):
    global checks
    checks += 1
    if not ok:
        fails.append(msg)


print("=== prop-diagonal (54): the constructed functional, 1 <= t <= m ===")
for kind in ("ones", "kozlov", "tent"):
    for n in range(2, 9):
        a = leg(kind, n)
        for d in range(1, n):
            m = n - d
            for t in range(1, m + 1):
                i, j = d + t, t
                ok1, ok2 = exposes(phi_diagonal(a, n, d, t), a, n, d, i, j)
                record(ok1 and ok2, f"prop-diagonal {kind} n={n} d={d} t={t}: {ok1},{ok2}")
print(f"  {checks} checks, {len(fails)} failures so far")

print("=== prop-gapK (57): the explicit functional, K >= 2, with Lambda = 1 ===")
before = len(fails)
for kind in ("kozlov", "tent"):
    for n in range(3, 9):
        a = leg(kind, n)
        for d in range(1, n):
            m = n - d
            for t in range(1, m + 1):
                for j in range(t + 2, m + 1):
                    rho = {s: a[d + s] / a[s] for s in range(1, m + 1)}
                    if not rho[t + 1] > rho[j]:
                        continue                      # hypothesis fails; proposition says nothing
                    ub = rho[t + 1] / rho[j] - 1
                    for frac in (F(1, 2), F(1, 10), F(9, 10)):
                        delta = ub * frac
                        ok1, ok2 = exposes(phi_gapK(a, n, d, t, j, delta), a, n, d, d + t, j)
                        record(ok1 and ok2,
                               f"prop-gapK {kind} n={n} d={d} t={t} j={j} delta={delta}: {ok1},{ok2}")
print(f"  {len(fails) - before} failures")

print("=== prop-row-below and prop-col-beyond, AS PRINTED in the manuscript ===")
before = len(fails)
for kind in ("ones", "kozlov", "tent"):
    for n in range(2, 8):
        a = leg(kind, n)
        for d in range(1, n):
            m = n - d
            for j in range(1, n + 1):
                for i in range(1, d + 1):                  # prop-row-below: i <= d, every j
                    ok = any(exposes(phi_row_below(a, n, d, i, j, M), a, n, d, i, j) == (True, True)
                             for M in (F(10), F(1000), F(10) ** 6))
                    record(ok, f"prop-row-below {kind} n={n} d={d} i={i} j={j}")
            for j in range(m + 1, n + 1):                  # prop-col-beyond: j > m, every i
                for i in range(1, n + 1):
                    ok = any(exposes(phi_col_beyond(a, n, d, i, j, G), a, n, d, i, j) == (True, True)
                             for G in (F(10), F(1000), F(10) ** 6))
                    record(ok, f"prop-col-beyond {kind} n={n} d={d} i={i} j={j}")
print(f"  {len(fails) - before} failures")

print()
print(f"{checks} checks total")
if fails:
    print(f"FAILURES ({len(fails)}):")
    for f in fails[:12]:
        print("  " + f)
    if len(fails) > 12:
        print(f"  ... and {len(fails) - 12} more")
else:
    print("ALL CHECKS PASSED")


==> anc/verification-code/oneoff/verify_section8_restated.sage <==
# verify_section8_restated.sage -- check §8's RESTATED results against exact polyhedral
# computation, in the unified 1-indexed convention introduced 2026-09-10.
#
# Changelog (newest first):
#
# 2026-09-10  Created. §8 was rewritten that day: Proposition 47 (prop-kozlov-partial) was split
#             into four propositions with explicit hypotheses, prop-regimes into three, and both
#             extremal-matrix theorems were restated in ONE index base (indices 1..n on every
#             axis; thm-ones had been 1-indexed and thm-kozlov-matrix 0-indexed). The index
#             translation is exactly the kind of edit that silently inverts a claim, so every
#             restated statement is re-verified here from scratch against Sage's exact rational
#             polyhedral arithmetic rather than trusted.
#
#             Ground truth throughout: M[i][j] = 1 iff v_i + u_j is a vertex of the Minkowski sum,
#             computed by building the sum as the convex hull of all n^2 pairwise sums and asking
#             Sage for its vertex list.
#
# Run:  sage code/oneoff/verify_section8_restated.sage

from itertools import product

def legs(kind, n):
    if kind == "ones":
        return [1] * n
    if kind == "kozlov":
        return [binomial(n, k) for k in range(1, n + 1)]
    if kind == "random":
        set_random_seed(20260910 + n)
        return [ZZ.random_element(1, 12) for _ in range(n)]
    raise ValueError(kind)

def vertex_sets(a, n, d):
    """Return (V, U): vertices of the two summands in R^N, N = n+d, 1-indexed lists."""
    N = n + d
    V = [vector(QQ, [a[c] if c < k else 0 for c in range(N)]) for k in range(1, n + 1)]
    U = [vector(QQ, [a[c - d] if d < c + 1 <= d + k else 0 for c in range(N)])
         for k in range(1, n + 1)]
    return V, U

def true_matrix(a, n, d):
    """M[i][j] for 1 <= i,j <= n, as a dict keyed by (i,j)."""
    V, U = vertex_sets(a, n, d)
    pts = {}
    for i in range(1, n + 1):
        for j in range(1, n + 1):
            pts[(i, j)] = V[i - 1] + U[j - 1]
    P = Polyhedron(vertices=[tuple(p) for p in pts.values()], base_ring=QQ)
    verts = set(tuple(v) for v in P.vertices_list())
    return {k: (1 if tuple(p) in verts else 0) for k, p in pts.items()}, P

# ---------------------------------------------------------------- the restated formulas

def formula_ones(n, d, i, j):
    """thm-ones, as restated: 0 iff 1<=t<=m, 1<=j<=m, t != j."""
    m, t = n - d, i - d
    return 0 if (1 <= t <= m and 1 <= j <= m and t != j) else 1

def formula_kozlov(n, d, i, j):
    """thm-kozlov-matrix, as restated: 0 iff 1<=t<=m, 1<=j<=m, and (j<t or j==t+1)."""
    m, t = n - d, i - d
    return 0 if (1 <= t <= m and 1 <= j <= m and (j < t or j == t + 1)) else 1

fails = []
def check(cond, msg):
    if not cond:
        fails.append(msg)

# ---------------------------------------------------------------- 1. the two theorems

print("=== thm-ones (48) and thm-kozlov-matrix (59), restated 1-indexed ===")
for n in range(2, 8):
    for d in range(1, n):
        m = n - d
        for kind, formula in (("ones", formula_ones), ("kozlov", formula_kozlov)):
            a = legs(kind, n)
            M, P = true_matrix(a, n, d)
            bad = [(i, j) for (i, j) in M if M[(i, j)] != formula(n, d, i, j)]
            check(not bad, f"{kind} n={n} d={d}: formula disagrees at {bad[:4]}")
            nv = sum(M.values())
            want = n^2 - m * (m - 1) if kind == "ones" else n^2 - (m - 1) * (m + 2) / 2
            check(nv == want, f"{kind} n={n} d={d}: count {nv} != {want}")
            check(len(P.vertices_list()) == nv,
                  f"{kind} n={n} d={d}: polytope has {len(P.vertices_list())} vertices, matrix says {nv}")
    print(f"  n={n}: ok")

# ------------------------------------------------- 2. the three regime propositions (44,45,46)

print("=== prop-regimes-tie / -disjoint / -boundary (44,45,46), any positive leg vector ===")
for n in range(1, 7):
    for kind in ("ones", "kozlov", "random"):
        a = legs(kind, n)
        M, _ = true_matrix(a, n, 0)                                   # tie: d = 0
        check(all(M[(i, j)] == (1 if i == j else 0) for i in range(1, n + 1)
                  for j in range(1, n + 1)),
              f"prop-regimes-tie n={n} {kind}: not the identity matrix")
        M, _ = true_matrix(a, n, n)                                   # disjoint: d = n
        check(all(v == 1 for v in M.values()),
              f"prop-regimes-disjoint n={n} {kind}: not all ones")
        if n >= 2:                                                    # boundary: d = n-1
            M, _ = true_matrix(a, n, n - 1)
            check(all(v == 1 for v in M.values()),
                  f"prop-regimes-boundary n={n} {kind}: not all ones")
            check(sum(M.values()) == n^2, f"prop-regimes-boundary n={n} {kind}: count")
    print(f"  n={n}: ok")

# ------------------------------------- 3. the four split propositions (53,54,55,56) separately

print("=== prop-outside-block (53), prop-diagonal (54), prop-adjacent (55) -- ANY positive a ===")
for n in range(2, 7):
    for d in range(1, n):
        m = n - d
        for kind in ("ones", "kozlov", "random"):
            a = legs(kind, n)
            M, _ = true_matrix(a, n, d)
            for i in range(1, n + 1):
                t = i - d
                for j in range(1, n + 1):
                    if i <= d or j > m:                                        # 53
                        check(M[(i, j)] == 1, f"53 fails {kind} n={n} d={d} ({i},{j})")
                    if 1 <= t <= m and j == t:                                 # 54
                        check(M[(i, j)] == 1, f"54 fails {kind} n={n} d={d} ({i},{j})")
                    if 1 <= t <= m and 1 <= j <= m and abs(j - t) == 1:        # 55
                        check(M[(i, j)] == 0, f"55 fails {kind} n={n} d={d} ({i},{j})")
    print(f"  n={n}: ok")

print("=== prop-below-diagonal (56) and prop-gapK (57) -- need the rho hypothesis ===")
for n in range(2, 8):
    for d in range(1, n):
        m = n - d
        a = legs("kozlov", n)
        rho = lambda s: QQ(binomial(n, d + s)) / QQ(binomial(n, s))
        M, _ = true_matrix(a, n, d)
        for i in range(1, n + 1):
            t = i - d
            for j in range(1, n + 1):
                if 1 <= t <= m and 1 <= j < t:                                 # 56
                    check(M[(i, j)] == 0, f"56 fails n={n} d={d} ({i},{j})")
                if 1 <= t <= m and 1 <= j <= m and j - t >= 2:                 # 57
                    check(rho(t + 1) > rho(j), f"57 hypothesis rho_(t+1)>rho_j fails n={n} d={d} ({i},{j})")
                    check(M[(i, j)] == 1, f"57 fails n={n} d={d} ({i},{j})")
    print(f"  n={n}: ok")

# ------------------------------------------------- 4. lem-binomial-ratio (52), stated ranges

print("=== lem-binomial-ratio (52): positivity range and strict decrease on 1..m ===")
for n in range(1, 12):
    for d in range(1, n + 1):
        m = n - d
        rho = [QQ(binomial(n, d + s)) / QQ(binomial(n, s)) for s in range(1, n + 1)]
        for s in range(1, n + 1):
            check((rho[s - 1] > 0) == (s <= m), f"52(1) fails n={n} d={d} s={s}")
        for s in range(1, m + 1):
            check(rho[s - 1] > rho[s], f"52(2) fails n={n} d={d} s={s}")
        # and the claim that strictness genuinely fails beyond m
        for s in range(m + 2, n):
            check(rho[s - 1] == rho[s] == 0, f"52 tail fails n={n} d={d} s={s}")
print("  ok")

# --------------------------------------------- 5. the two concrete claims made in the prose

print("=== prose claims: the prop-adjacent counterexample, and the all-ones/Kozlov differences ===")
# prop-adjacent's hypothesis j <= m is load-bearing exactly at t = m, i.e. at (i,j) = (n, m+1):
# there j = t+1 leaves the shared block and prop-outside-block gives a ONE.  Check the general
# claim, not just the n=5 instance quoted in the prose.
for n in range(2, 8):
    for d in range(1, n):
        m = n - d
        Mk, _ = true_matrix(legs("kozlov", n), n, d)
        if m + 1 <= n:
            check(Mk[(n, m + 1)] == 1,
                  f"n={n} d={d}: entry (n,m+1)=({n},{m+1}) should be ONE (prop-outside-block)")
check(true_matrix(legs("kozlov", 5), 5, 1)[0][(5, 5)] == 1,
      "the (n,d,i,j)=(5,1,5,5) entry cited in the prose as a ONE is not one")
for d, want in ((1, [(2, 3), (2, 4), (3, 4)]), (2, [(3, 3)]), (3, [])):
    Mo, _ = true_matrix(legs("ones", 5), 5, d)
    Mk, _ = true_matrix(legs("kozlov", 5), 5, d)
    diff = sorted(k for k in Mo if Mo[k] != Mk[k])
    check(diff == want, f"n=5 d={d}: differences {diff} != {want}")
    check(len(diff) == binomial(5 - d - 1, 2), f"n=5 d={d}: count != binom(m-1,2)")
print("  ok")

print()
if fails:
    print(f"FAILURES ({len(fails)}):")
    for f in fails[:40]:
        print("  " + f)
else:
    print("ALL CHECKS PASSED")


==> anc/verification-code/oneoff/vertex_criterion_via_hrep_rank.sage <==
# vertex_criterion_via_hrep_rank.sage
#
# Changelog (reverse chronological):
#   2026-09-06  Created. Tests whether the Theta-form H-description yields the
#               extremal tensor, and locates exactly where the leg vector enters.
#
# Jan asked whether a concrete H-description "automatically" gives the extremal
# tensor. It does not -- rn facets cannot cheaply encode n^r data, and H -> V is
# vertex enumeration, not Fourier-Motzkin -- but it does give an exact criterion:
#
#     M[j] = 1  <=>  rank{ Theta-normals tight at sum_p v(p,j(p)) } + e(1) = N.
#
# Verified exactly, for BOTH leg vectors: 64/64, 125/125, 25/25, 16/16.
#
# A wrong model, recorded because it is the natural first guess.  Every Theta
# normal is supported on at most two ADJACENT coordinates, so one expects the
# tight set to be a subgraph of a path and rank = N - #(components without an
# anchor).  That is FALSE, because a path admits no cycles but does admit
# PARALLEL EDGES: two different windows can both contribute a link on the same
# coordinate pair (c, c+1).  Parallel links add rank only if independent.
#
# And that is exactly where the leg vector enters.  A link from window p on the
# pair (c, c+1) has component ratio a(c+1-d(p)) / a(c-d(p)).  Two such links are
# PARALLEL iff those ratios agree.  For a = (1,...,1) the ratio is 1 always, so
# every parallel pair is dependent.  For the Kozlov vector the ratio is
# a(i+1)/a(i) = (n-i)/(i+1), strictly decreasing hence INJECTIVE in i, so the
# ratios agree only when d(p) = d(p'): for distinct shifts, never parallel.
#
# Measured: Kozlov 0 dependent / k independent; all-ones k dependent / 0
# independent, in every configuration.  This is the same injectivity of the
# slopes (n-j)/(j+1) that the conj-kozlov-facets note uses for irredundancy on
# the H-side, now seen to drive the V-side too.

import itertools
exec(open("/tmp/tight.sage").read().split('print("Does')[0])
def study(n,ds,a,label):
    N=n+max(ds); r=len(ds); cons=theta_conditions(n,ds,N,a)
    V=[verts(a,d,N) for d in ds]
    pts={t:sum((V[i][t[i]] for i in range(r)),vector(QQ,[0]*N)) for t in itertools.product(range(n),repeat=r)}
    P=Polyhedron(vertices=list(pts.values()),base_ring=QQ)
    VS={tuple(v) for v in P.vertices_list()}
    Mt={t for t in pts if tuple(pts[t]) in VS}
    e1=vector(QQ,[1]+[0]*(N-1)); ok=0
    for t,x in pts.items():
        T=[u for nm,u,b in cons if u.dot_product(x)==b]
        ok += ((matrix(QQ,[e1]+T).rank()==N)==(t in Mt))
    # do any two conditions share a coordinate pair, and are they parallel?
    par=[]; indep=[]
    supp={}
    for nm,u,b in cons:
        s=tuple(i for i,y in enumerate(u) if y!=0)
        supp.setdefault(s,[]).append((nm,u))
    for s,lst in supp.items():
        if len(s)==2 and len(lst)>1:
            for (n1,u1),(n2,u2) in itertools.combinations(lst,2):
                (par if matrix(QQ,[u1,u2]).rank()==1 else indep).append((n1,n2,s))
    print("  %-8s n=%d d=%-10s rank-test %d/%d   parallel-support pairs: %d dependent, %d independent   |M=1|=%d"
          %(label,n,ds,ok,n**r,len(par),len(indep),len(Mt)))
    return len(Mt)
print("Where does the leg vector enter the rank criterion?")
for n,ds in ((4,[0,1,2]),(5,[0,1,2]),(5,[0,1]),(4,[0,1])):
    k=study(n,ds,[binomial(n,j) for j in range(1,n+1)],"kozlov")
    o=study(n,ds,[1]*n,"ones")
    print("      -> Kozlov has %d more extremal tuples than all-ones\n"%(k-o))


==> anc/verification-code/oneoff/visualise_prop21_fibres.py <==
#!/usr/bin/env python3
"""visualise_prop21_fibres.py -- exploring how to draw Proposition 21's fibration.

Changelog (newest first):

2026-09-14  Created.  Proposition 21 (`prop-permissive-fibres`) says the permissive f-vector set
            S_n^+ is partitioned by f_1 into padded copies of S_k, k = 0..n.  Question from Jan: is
            there a projection to a 2-dimensional affine subspace under which the slices stay
            discernible?  This script answers it with data rather than taste: it enumerates S_n^+
            exactly, measures the intrinsic dimension of each slice, and then SEARCHES small-integer
            2-d projections for ones that are injective on every slice at once.

The structural fact that makes the question easy, and which the search confirms:

  * every point of S_n^+ has f_0 = 1, so the whole set lies in an affine R^n;
  * on the slice f_1 = k, every f_j with j > k vanishes, so that slice lies in an affine
    subspace of dimension k - 1;
  * hence slices k <= 3 are at most 2-dimensional and can be drawn EXACTLY in the plane, with no
    projection at all.  Only k >= 4 needs a genuine projection.

So for n = 4 four of the five slices are exact, which is why n = 4 is the honest choice for a
figure; n = 5 needs projections for two of its six.
"""
from itertools import combinations, chain
from fractions import Fraction
import json, sys

def downward_closed(n):
    """Every order ideal of the subset lattice of [n], by backtracking.

    The first version of this brute-forced all 2^(2^n) families and checked each for downward
    closure.  That is 2^16 at n = 4 (fine) and 2^32 at n = 5 (hopeless) -- and the number of order
    ideals is only the Dedekind number, D(4) = 168 and D(5) = 7581, so the brute force was wasting
    essentially all of its work.  Here subsets are visited in nondecreasing size order and a subset
    may be admitted only once all of its facets already are, which enumerates each order ideal
    exactly once.
    """
    subs = [frozenset(s) for k in range(n + 1) for s in combinations(range(1, n + 1), k)]
    facets = [[frozenset(t) for t in combinations(sorted(s), len(s) - 1)] if s else []
              for s in subs]
    out, cur = [], set()
    def rec(i):
        if i == len(subs):
            out.append(set(cur)); return
        rec(i + 1)                                        # exclude subs[i]
        if all(f in cur for f in facets[i]):              # include, if legal
            cur.add(subs[i]); rec(i + 1); cur.remove(subs[i])
    rec(0)
    return out

def fvec(fam, n):
    return tuple(sum(1 for s in fam if len(s) == j) for j in range(n + 1))

def affine_dim(points):
    """Dimension of the affine hull of a set of integer tuples, over Q."""
    pts = [list(map(Fraction, p)) for p in points]
    if not pts: return -1
    base, rows = pts[0], [[a - b for a, b in zip(p, pts[0])] for p in pts[1:]]
    rank, ncols = 0, len(base)
    for col in range(ncols):
        piv = next((r for r in range(rank, len(rows)) if rows[r][col] != 0), None)
        if piv is None: continue
        rows[rank], rows[piv] = rows[piv], rows[rank]
        pr = rows[rank]
        for r in range(len(rows)):
            if r != rank and rows[r][col] != 0:
                f = rows[r][col] / pr[col]
                rows[r] = [a - f * b for a, b in zip(rows[r], pr)]
        rank += 1
    return rank

def report(n):
    fams = [f for f in downward_closed(n) if f]          # convention (ii): non-empty
    S_plus = sorted({fvec(f, n) for f in fams})
    print("n = %d: %d non-empty order ideals, %d distinct f-vectors in S_n^+"
          % (n, len(fams), len(S_plus)))
    print("  affine dim of S_n^+ = %d (ambient R^%d, all have f_0 = 1)"
          % (affine_dim(S_plus), n + 1))
    slices = {}
    for k in range(n + 1):
        sl = sorted(p for p in S_plus if p[1] == k)
        slices[k] = sl
        print("   slice f_1 = %d: %3d points, affine dim %d%s"
              % (k, len(sl), affine_dim(sl),
                 "   <- exact in the plane" if affine_dim(sl) <= 2 else ""))
    assert sum(len(s) for s in slices.values()) == len(S_plus)
    return S_plus, slices

def search_projections(slices, n, bound=3):
    """Small-integer 2-d projections (f_2..f_n) -> R^2 injective on EVERY slice.

    Row 1 is fixed to the honest coordinate f_2 (the first non-constant entry); row 2 ranges over
    small integer combinations.  Reported in order of increasing coefficient size, so the first hit
    is the least distorted picture that separates every point.
    """
    m = n - 1                                            # coordinates f_2..f_n
    cands = []
    rng = range(-bound, bound + 1)
    def rows2():
        # prefer f_3 alone, then f_3 + small * higher coords, then anything small
        for c in sorted(( [a for a in tup] for tup in __import__('itertools').product(rng, repeat=m) ),
                        key=lambda v: (sum(abs(x) for x in v), [abs(x) for x in v])):
            if any(c): yield c
    e2 = [1] + [0] * (m - 1)
    for r2 in rows2():
        ok = True
        for k, sl in slices.items():
            seen = set()
            for p in sl:
                tail = p[2:]
                key = (sum(a * b for a, b in zip(e2, tail)),
                       sum(a * b for a, b in zip(r2, tail)))
                if key in seen: ok = False; break
                seen.add(key)
            if not ok: break
        if ok:
            cands.append(r2)
            if len(cands) >= 4: break
    return e2, cands

if __name__ == "__main__":
    out = {}
    for n in (4, 5):
        print("=" * 72)
        S_plus, slices = report(n)
        e2, cands = search_projections(slices, n)
        print("  injective-on-every-slice 2-d projections (row1 = f_2), best first:")
        for c in cands:
            print("     row2 =", c, "  i.e.  " +
                  " + ".join("%s*f_%d" % (c[i], i + 2) for i in range(len(c)) if c[i]))
        out[n] = {"S_plus": [list(p) for p in S_plus],
                  "slices": {k: [list(p) for p in v] for k, v in slices.items()},
                  "proj_row1": e2, "proj_row2": cands[0] if cands else None}
    with open("../../artefacts/prop21-fibres-data.json", "w") as f:
        json.dump(out, f, indent=1)
    print("\nwrote ../../artefacts/prop21-fibres-data.json")


==> anc/verification-code/oneoff/zcoordinates_and_abel.sage <==
# zcoordinates_and_abel.sage
#
# Changelog (reverse chronological):
#   2026-09-06  Created. Verifies the z-coordinate reformulation of the rank-r
#               V-description obstruction, and which half of it Abel summation
#               dissolves. See working-notes/rank-r-vdescription-special-cases.org.
#
# Substituting z_i = a_i x_i turns the normal cone into
#   K(j) = { z : suffix sums ending at j positive, prefix sums after j negative }
# which does NOT mention the leg vector.  All a-dependence moves into the overlap
# map between consecutive windows, z^{(p+1)}_i = rho(i) z^{(p)}_{g+i} with
# rho(i) = a_i / a_{g+i}.  For all-ones rho == 1, which is the real reason that
# case is easy; for Kozlov rho is strictly increasing.
#
# Results:
#   1. Exact identity (n-i)(g+i+1) - (i+1)(n-g-i) = g(n+1), so rho(i+1)/rho(i) > 1
#      strictly for g >= 1.  Symbolic, not sampled.
#   2. Abel: rho increasing + suffix sums positive => reweighted suffix sums
#      positive.  59979 qualifying random samples, 0 violations.  So the "below j"
#      half of the gluing obstruction is free for the Kozlov vector.
#   3. The "above j" half is NOT preserved: 6321 counterexamples in 200000 trials.
#      Smallest witness w=(1,-3,-8,9), rho=(5,13,22,33), j=1, l=4: unweighted
#      prefix sums -3, -11, -2 all negative, reweighted 13(-3)+22(-8)+33(9) = +82.
#
# So the entire remaining content of the conjecture is the above-j half.

# z-coordinates: z_i = a_i * x_i.  Then the normal cone becomes
#   K(j) = { z : sum_{i=m}^{j} z_i > 0 for m <= j ;  sum_{i=j+1}^{l} z_i < 0 for l > j }
# which is INDEPENDENT of a.  All a-dependence moves into the reweighting between
# consecutive windows:  z^{(p+1)}_i = rho(i) * z^{(p)}_{g+i},  rho(i) = a_i / a_{g+i}.
var('n i g')
print("1) rho is strictly increasing for the Kozlov vector: the exact identity")
lhs = (n-i)*(g+i+1) - (i+1)*(n-g-i)
print("   (n-i)(g+i+1) - (i+1)(n-g-i)  simplifies to:", lhs.expand().factor())
print("   so rho(i+1)/rho(i) > 1 strictly whenever g >= 1.\n")

import itertools, random
def K_member(z,j):
    n=len(z)
    for m in range(1,j+1):
        if sum(z[m-1:j])<=0: return False
    for l in range(j+1,n+1):
        if sum(z[j:l])>=0: return False
    return True

print("2) Abel lemma: rho increasing positive + suffix sums positive => weighted suffix sums positive")
random.seed(int(11)); bad=0; tested=0
for trial in range(int(200000)):
    k=random.randint(int(2),int(6)); j=random.randint(1,k)
    w=[QQ(random.randint(-9,9)) for _ in range(k)]
    if any(sum(w[m-1:j])<=0 for m in range(1,j+1)): continue
    rho=sorted([QQ(random.randint(int(1),int(40))) for _ in range(k)])
    if len(set(rho))<k: continue
    tested+=1
    if any(sum(rho[m-1+e]*w[m-1+e] for e in range(j-m+1))<=0 for m in range(1,j+1)): bad+=1
print("   %d qualifying samples, %d violations  (0 expected)\n"%(tested,bad))

print("3) the OTHER half is NOT preserved: prefix sums negative, weighted prefix sum positive")
random.seed(int(12)); found=None; cnt=0
for trial in range(int(200000)):
    k=random.randint(int(2),int(5)); j=random.randint(0,k-1)
    w=[QQ(random.randint(-9,9)) for _ in range(k)]
    if any(sum(w[j:l])>=0 for l in range(j+1,k+1)): continue
    rho=sorted([QQ(random.randint(int(1),int(40))) for _ in range(k)])
    if len(set(rho))<k: continue
    for l in range(j+1,k+1):
        if sum(rho[t]*w[t] for t in range(j,l))>=0:
            cnt+=1
            if found is None: found=(w,rho,j,l)
            break
print("   counterexamples found: %d"%cnt)
if found: print("   smallest witness: w=%s rho=%s j=%s l=%s"%found)


==> anc/verification-code/pipeline_orchestrator.py <==
#!/usr/bin/env python3
# Changelog (reverse chronological):
# 2026-07-31 17:08 - Claude-Code (agent-shell, no web session): created this
#   file, replacing code/face_lattice_pipeline.py's old stage2_watcher/
#   stage3_watcher. Deliberately plain Python (no Sage import) -- it never
#   does any Sage computation itself, only process management, so it stays
#   a lightweight, hard-to-crash scheduler. See LOGBOOK.md 2026-07-31 for the
#   full incident writeup this design responds to; short version:
#
#   1. The old stage2/stage3 watchers were single long-lived Sage processes
#      looping over ALL jobs in one address space. Sage's internal caches
#      never freed between jobs, so memory climbed across the batch and the
#      kernel OOM-killer eventually killed that one process at 15.6GB RSS.
#   2. That kill left its systemd --user scope (the interactive terminal)
#      in a failed state; systemd then tore down the WHOLE scope 45s later
#      -- bash, Claude Code, every other job sharing that terminal, all
#      killed together. This is why the earlier session appeared to "hang"
#      with no visible error: the whole process tree was gone, not stuck.
#   3. Separately, 54 stage-1 jobs were launched simultaneously, each
#      individually `ulimit -v 6GB`'d but with no cap on their SUM
#      (54 x 6GB = 324GB worst case on a 62GB machine) -- a latent second
#      bug, unrelated to what actually triggered the crash this time, but
#      equally capable of causing one.
#
#   This orchestrator fixes all three: every (stage, job) unit of work runs
#   as its own short-lived `sage -c` subprocess (so the OS reclaims its
#   memory on exit, sidestepping Sage's global caches entirely), wrapped in
#   its own transient `systemd-run --user --scope` with a hard MemoryMax/
#   MemorySwapMax ceiling (so a blowup is contained to that job's own scope,
#   never cascading into the caller's terminal the way it did before), a
#   `ulimit -v` backstop inside that scope (so a memory blowup more often
#   surfaces as a clean Python MemoryError -- confirmed 2026-07-31 that
#   stage 3's per-property `_time_limited` wrapper already catches this
#   gracefully, once combined with the LatticePoset(check=False) fix in
#   face_lattice_pipeline.py -- than a SIGKILL), and a wall-clock `timeout`
#   on top of both. A single global semaphore bounds AGGREGATE concurrency
#   across every stage combined (not per-stage), sized against the most
#   conservative (largest) per-job memory ceiling in use, so the running
#   total is provably bounded regardless of which stages happen to overlap.
#
#   Memory ceilings below are informed by real measurements, not guesses:
#   isolated single-job peak RSS on the largest case in the current batch
#   (n=8, d=7, 65026 poset elements) was ~800MB for stage 2's
#   face_lattice(), and ~1.1GB for stage 3's is_distributive() (the one
#   property tested standalone) with LatticePoset(check=False). Ceilings
#   are set several times above these measured peaks, not tight to them --
#   the point of the ulimit/MemoryMax pair is a safety backstop, not a
#   performance tune, and stage 3's other O(N^2)-join/meet-dependent
#   properties (is_modular, is_semidistributive, etc.) are EXPECTED to hit
#   their ceiling and fail gracefully at this element count -- that's the
#   correct, safe outcome, not a bug to chase.

"""
Plain-Python scheduler for code/face_lattice_pipeline.py's three-stage Sage
pipeline (stage 1: polytope construction; stage 2: face lattice; stage 3:
poset statistics). Deliberately does NOT import Sage -- all Sage work
happens in per-job `sage -c` subprocesses this script launches and bounds;
the scheduler itself only touches the filesystem and `subprocess`/`Popen`.

Each (stage, job) unit of work runs in total isolation from every other:
its own systemd --user transient scope (hard memory ceiling, killed
independently of everything else if it misbehaves), its own `ulimit -v`
inside that scope, and its own wall-clock `timeout`. See the changelog
above and LOGBOOK.md 2026-07-31 for why this replaces the previous
long-lived-watcher design.

Status of any job, at any time, is entirely filesystem-visible (no live
process needs to be inspected, no in-memory state needs to be trusted):

    n{n}_d{d}_{a}_stage{S}.started              -- stage S subprocess for
                                                     this job has started
                                                     (pid, timestamp)
    n{n}_d{d}_{a}_stage{S}.log                   -- that subprocess's
                                                     stdout/stderr
    n{n}_d{d}_{a}_polytopeonly.json              -- stage 1 succeeded
    n{n}_d{d}_{a}_polytope-and-flattice.json     -- stage 2 succeeded
      (with a top-level "poset_stats" key once stage 3 has also succeeded)

A job whose ".started" file exists, whose output file does not, and whose
pid is no longer a live process, has crashed (OOM-killed, hit its
`timeout`, or an uncaught exception) -- distinguishable from "still
running" (pid alive) or "not started yet" (no ".started" file at all)
without needing to have been watching it live. This was the actual
diagnostic gap in the 2026-07-31 incident (see the shared phone-chat
transcript quoted in that day's LOGBOOK.md entry): there was no way to tell
"still computing" from "silently dead" after the terminal disappeared.

Usage:

    python3 pipeline_orchestrator.py            # runs the JOBS list below
    python3 pipeline_orchestrator.py --stage3-only   # only (re)run stage 3
                                                       # on already-completed
                                                       # stage-2 output

Or import run_pipeline(jobs, ...) directly for a custom job list/config.
"""

import argparse
import json
import os
import subprocess
import sys
import time

CODE_DIR = os.path.dirname(os.path.abspath(__file__))
OUTDIR = '../runs'  # relative to CODE_DIR, matching face_lattice_pipeline.py's
                     # own convention -- all subprocesses are launched with
                     # cwd=CODE_DIR so this resolves the same way for them.

# Bare `sage` on $PATH resolves to a broken /opt/sage-dev install on this
# machine (confirmed 2026-07-31: `ModuleNotFoundError: No module named
# 'sage'`) -- use the working conda env's binary by full path instead.
SAGE_BIN = '/home/jan/miniforge3/envs/sage/bin/sage'

# Per-job resource ceilings, one config per stage. `memory_max_gb` is the
# systemd cgroup's hard ceiling (a breach is a SIGKILL, contained to that
# job's own scope); `ulimit_gb` is the process's own virtual-memory cap,
# set a bit below memory_max_gb so it trips FIRST where possible, producing
# a clean Python MemoryError (catchable by _time_limited) rather than a
# SIGKILL. `timeout_s` is the wall-clock backstop on top of both.
STAGE_CONFIG = {
    1: dict(memory_max_gb=5, memory_swap_max_mb=512, ulimit_gb=4, timeout_s=180),
    2: dict(memory_max_gb=5, memory_swap_max_mb=512, ulimit_gb=4, timeout_s=300),
    3: dict(memory_max_gb=9, memory_swap_max_mb=512, ulimit_gb=8, timeout_s=900),
}

# Single GLOBAL concurrency cap across ALL stages combined (not per-stage) --
# sized against the largest ceiling in use (stage 3's 9GB) so the running
# total is provably bounded: 5 * 9GB = 45GB, leaving ~17GB of the machine's
# 62GB for the desktop/Claude Code/everything else sharing it, even in the
# worst case where every slot happens to be a stage-3 job at once. Also
# comfortably under nproc (12) so jobs aren't fighting each other for CPU
# either.
MAX_CONCURRENT = 5

POLL_INTERVAL_S = 2


def _job_basename(n, d, a_name):
    return f'n{n}_d{d}_{a_name}'


def _polytopeonly_path(n, d, a_name):
    return os.path.join(CODE_DIR, OUTDIR, _job_basename(n, d, a_name) + '_polytopeonly.json')


def _flattice_path(n, d, a_name):
    return os.path.join(CODE_DIR, OUTDIR, _job_basename(n, d, a_name) + '_polytope-and-flattice.json')


def _started_path(stage, n, d, a_name):
    return os.path.join(CODE_DIR, OUTDIR, _job_basename(n, d, a_name) + f'_stage{stage}.started')


def _log_path(stage, n, d, a_name):
    return os.path.join(CODE_DIR, OUTDIR, _job_basename(n, d, a_name) + f'_stage{stage}.log')


def _pid_alive(pid):
    try:
        os.kill(pid, 0)
        return True
    except (ProcessLookupError, PermissionError):
        return False
    except OSError:
        return False


def job_status(stage, n, d, a_name):
    """
    'not_started' / 'running' / 'done' / 'crashed', purely from the
    filesystem plus a liveness check on the recorded pid -- no reliance on
    any live orchestrator state. 'done' means this stage's own output
    signal is present (the polytopeonly/flattice file for stages 1/2, or a
    'poset_stats' key for stage 3).
    """
    out_done = _stage_output_done(stage, n, d, a_name)
    if out_done:
        return 'done'
    started = _started_path(stage, n, d, a_name)
    if not os.path.exists(started):
        return 'not_started'
    try:
        with open(started) as f:
            pid = json.load(f)['pid']
    except (OSError, json.JSONDecodeError, KeyError):
        return 'crashed'  # sentinel exists but is unreadable -- treat as dead
    return 'running' if _pid_alive(pid) else 'crashed'


def _stage_output_done(stage, n, d, a_name):
    if stage == 1:
        return os.path.exists(_polytopeonly_path(n, d, a_name))
    if stage == 2:
        return os.path.exists(_flattice_path(n, d, a_name))
    if stage == 3:
        path = _flattice_path(n, d, a_name)
        if not os.path.exists(path):
            return False
        with open(path) as f:
            return 'poset_stats' in json.load(f)
    raise ValueError(stage)


def _stage2_input_ready(n, d, a_name):
    return os.path.exists(_polytopeonly_path(n, d, a_name))


def _stage3_input_ready(n, d, a_name):
    path = _flattice_path(n, d, a_name)
    return os.path.exists(path)  # stage3_run_one_job handles the
                                  # no-'poset'-key (stage-2-gave-up) case
                                  # itself, same as before


def launch_job(stage, n, d, a_name, timeout_override=None):
    """
    Launch one (stage, job) unit of work as a fully isolated OS process:
    its own transient systemd --user scope with a hard memory ceiling, a
    `ulimit -v` backstop inside it, and a wall-clock `timeout` on top.
    Returns the Popen handle; caller tracks it and polls .poll().
    """
    cfg = STAGE_CONFIG[stage]
    timeout_s = timeout_override if timeout_override is not None else cfg['timeout_s']
    ulimit_kb = cfg['ulimit_gb'] * 1_000_000

    sage_expr = (
        f"load('face_lattice_pipeline.py'); "
        f"stage{stage}_run_one_job({n}, {d}, {a_name!r})"
    )
    inner_cmd = (
        f"ulimit -v {ulimit_kb}; "
        f"timeout {timeout_s} {SAGE_BIN} -c \"{sage_expr}\""
    )
    cmd = [
        'systemd-run', '--user', '--scope', '--collect',
        '-p', f"MemoryMax={cfg['memory_max_gb']}G",
        '-p', f"MemorySwapMax={cfg['memory_swap_max_mb']}M",
        '--', 'bash', '-c', inner_cmd,
    ]
    log_f = open(_log_path(stage, n, d, a_name), 'w')
    proc = subprocess.Popen(cmd, cwd=CODE_DIR, stdout=log_f, stderr=subprocess.STDOUT)
    return proc, log_f


def run_pipeline(jobs, max_concurrent=MAX_CONCURRENT, poll_interval=POLL_INTERVAL_S,
                  stages=(1, 2, 3)):
    """
    jobs: list of (n, d, a_name) tuples -- the full worklist, run through
    whichever of `stages` are requested (default all three, in order,
    per-job -- stage 2 for a job only launches once stage 1's output
    exists, stage 3 only once stage 2's does). A single global semaphore
    (size max_concurrent) bounds concurrent subprocesses across ALL stages
    combined, not per-stage -- see MAX_CONCURRENT's comment for why.

    Bounded, not infinite: exits once every job has reached a terminal
    state for the requested stages (done, or crashed and not retried --
    this function does not auto-retry; a crashed job just stays crashed and
    is reported at the end, since blindly retrying whatever crashed a
    memory-bounded process is more likely to repeat the failure than fix
    it).
    """
    in_flight = {}  # (stage, n, d, a_name) -> (Popen, log_file)
    terminal = {}   # (stage, n, d, a_name) -> 'done' | 'crashed'

    def all_stage_jobs():
        for n, d, a_name in jobs:
            for stage in stages:
                yield (stage, n, d, a_name)

    def ready_to_launch(key):
        stage, n, d, a_name = key
        if key in in_flight or key in terminal:
            return False
        if job_status(stage, n, d, a_name) != 'not_started':
            return False  # already done, or a .started sentinel from a
                           # PRIOR run of this orchestrator is still live/
                           # unresolved -- handled by the polling loop below,
                           # not re-launched here
        if stage == 1:
            return True
        if stage == 2:
            return _stage2_input_ready(n, d, a_name)
        if stage == 3:
            return _stage3_input_ready(n, d, a_name)
        raise ValueError(stage)

    all_keys = list(all_stage_jobs())
    print(f'pipeline_orchestrator: {len(jobs)} jobs x stages {stages} '
          f'= {len(all_keys)} units of work, max_concurrent={max_concurrent}')

    while True:
        # absorb any .started sentinel left by a PRIOR orchestrator run
        # (e.g. resuming after this script itself was interrupted) whose
        # process is still alive -- track it instead of relaunching
        for key in all_keys:
            if key in in_flight or key in terminal:
                continue
            stage, n, d, a_name = key
            status = job_status(stage, n, d, a_name)
            if status == 'done':
                terminal[key] = 'done'
            elif status == 'crashed':
                terminal[key] = 'crashed'
            # 'running' with no Popen handle (foreign/prior process) is left
            # alone here; it will show as 'done' or 'crashed' on a later
            # poll once it actually exits, same as any other in-flight job

        # launch newly-eligible work up to the concurrency cap
        for key in all_keys:
            if len(in_flight) >= max_concurrent:
                break
            if ready_to_launch(key):
                stage, n, d, a_name = key
                print(f'  launching stage{stage} n={n} d={d} a={a_name}')
                proc, log_f = launch_job(stage, n, d, a_name)
                in_flight[key] = (proc, log_f)

        # reap finished subprocesses
        for key in list(in_flight):
            proc, log_f = in_flight[key]
            if proc.poll() is not None:
                log_f.close()
                stage, n, d, a_name = key
                status = job_status(stage, n, d, a_name)
                terminal[key] = 'done' if status == 'done' else 'crashed'
                print(f'  finished stage{stage} n={n} d={d} a={a_name}: '
                      f'{terminal[key]} (exit={proc.returncode})')
                del in_flight[key]

        pending = [k for k in all_keys if k not in in_flight and k not in terminal]
        if not pending and not in_flight:
            break
        time.sleep(poll_interval)

    n_done = sum(1 for v in terminal.values() if v == 'done')
    n_crashed = sum(1 for v in terminal.values() if v == 'crashed')
    print(f'pipeline_orchestrator: finished. {n_done} done, {n_crashed} crashed.')
    if n_crashed:
        print('  crashed units:')
        for key, status in sorted(terminal.items()):
            if status == 'crashed':
                stage, n, d, a_name = key
                print(f'    stage{stage} n={n} d={d} a={a_name} '
                      f'(see {_log_path(stage, n, d, a_name)})')
    return terminal


DEFAULT_JOBS = [
    (n, d, a_name)
    for n in range(3, 9)
    for d in range(1, n)
    for a_name in ('ones', 'kozlov')
]


if __name__ == '__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--stage3-only', action='store_true',
                         help='only run stage 3 (on already-completed stage-2 output)')
    args = parser.parse_args()
    stages = (3,) if args.stage3_only else (1, 2, 3)
    result = run_pipeline(DEFAULT_JOBS, stages=stages)
    sys.exit(1 if any(v == 'crashed' for v in result.values()) else 0)


==> anc/verification-code/rankr_hilbert_series_m2.py <==
# Changelog (reverse chronological):
# 2026-08-06 - Claude: added proper_only filtering to
#   m2_rank1_hilbert_sequences/all_hilbert_series, per Jan's clarification
#   of what "filtering" meant. Jan's terms: a "proper" Hilbert function /
#   Hilbert function of a "non-trivial quotient" is one with f_1 == n (no
#   minimal generator of degree <= 1 in I) -- exactly the condition an
#   abstract simplicial complex on n vertices must satisfy (every singleton
#   {i} present), giving a genuine bijection to f-vectors of simplicial
#   complexes on n vertices, as opposed to the plain surjection onto all
#   achievable H_{E/I} (any I, including degree-<=1-generated ones). This
#   is exactly the "every generator survives, f_1(Delta_i)=n" restriction
#   already used in ../artefacts/right-angle-simplices-notes.md's rank-r
#   section (independently arrived at there for a different reason -- to
#   match \angle(a) excluding the origin vertex); see that file's new
#   "Definition (Jan, 2026-08-06)" for the full writeup. Extrapolates to
#   rank r as: every generator/summand's own ideal I_i must independently
#   be proper (H_{E/I_i}(1) = n for every i).
# 2026-08-06 - Claude: created, at Jan's request. Enumerates ALL Hilbert
#   sequences achievable by F/M, F = free E-module of rank r with generator
#   degrees d_1=0 <= d_2 <= ... <= d_r, M any graded submodule -- the exact
#   discrete set, not just the convex hull already computed in
#   rank2_hilbert_translation_check.sage/rankr_hilbert_translation_check.sage.
#   Calls Amata-Crupi's actual Macaulay2 package (ExteriorIdeals'
#   allHilbertSequences, for the rank-1 building block) rather than
#   reimplementing Kruskal-Katona locally, per Jan's explicit ask, then
#   combines r independently-chosen rank-1 sequences in Python via the
#   exact sumset identity proved this session (see
#   ../artefacts/right-angle-simplices-notes.md's "Rank-r Hilbert functions
#   of graded E-modules" section): H_{F/M}(j) = sum_i H_{E/I_i}(j-d_i).
#   Cross-verifies the combined list against ExteriorModules'
#   isHilbertSequence(hs,F) oracle. Along the way, found and worked around
#   two real Macaulay2-package bugs (both packages' isHilbertSequence fail
#   on a leading negative entry -- one wrongly returns true, the other
#   crashes) -- see ../LOGBOOK.md's 2026-08-06 20:43 entry and ../TODO.md.
#   Plain Python (subprocess + ast only, no Sage needed) so it runs under
#   `python3` or `sage -python` equally.

import ast
import subprocess
import tempfile
import os
from itertools import product


def _run_m2(script):
    with tempfile.NamedTemporaryFile(mode="w", suffix=".m2", delete=False) as f:
        f.write(script)
        path = f.name
    try:
        out = subprocess.run(["M2", "--script", path], capture_output=True, text=True, timeout=180)
    finally:
        os.unlink(path)
    if out.returncode != 0:
        raise RuntimeError(f"M2 failed:\n{out.stderr}")
    return out.stdout


def _parse_m2_list(text):
    # M2 prints lists as {1, 2, {3, 4}} (braces, not brackets) and booleans
    # lowercase (true/false, not Python's True/False).
    line = text.strip().splitlines()[-1]
    line = line.replace("{", "(").replace("}", ")")
    line = line.replace("true", "True").replace("false", "False")
    return ast.literal_eval(line)


def is_proper(seq, n):
    """
    Jan's definition (2026-08-06): a Hilbert sequence (1, f_1, ..., f_n) of
    E/I is "proper" (his other names: "Hilbert function of a non-trivial
    quotient") iff f_1 == n, i.e. I has no minimal generator of degree
    <= 1 -- equivalently, iff it is the f-vector of an actual simplicial
    complex on the FULL vertex set [n] (every singleton {i} present, as
    required by the definition of "simplicial complex on n vertices").
    Sequences with f_1 < n are still genuine Hilbert functions, just of
    "trivial" quotients in this sense (some vertex missing entirely).
    """
    return seq[1] == n


def m2_rank1_hilbert_sequences(n, proper_only=False):
    """
    All Hilbert sequences (1, f_1, ..., f_n) of E/I, I ranging over ALL
    graded ideals of E = wedge(V_n) -- via Amata-Crupi's own
    allHilbertSequences(E), ExteriorIdeals.m2. Includes the all-zero
    sequence (I = E) unless proper_only=True (see is_proper -- the
    all-zero sequence has f_1=0 != n, so it is never proper).

    Always filters out any sequence containing a negative entry -- not a
    "different convention", a real bug workaround: allHilbertSequences(E)
    is confirmed (n=2..5) to always emit exactly one bogus trailing entry
    (-1, 0, ..., 0), since isHilbertSequence(List,Ring) never checks for a
    negative leading entry. See ../LOGBOOK.md's 2026-08-06 20:43 entry.

    proper_only=True additionally keeps only the sequences with f_1 == n
    (Jan's "proper" Hilbert functions -- see is_proper) -- e.g. for n=3,
    this narrows allHilbertSequences' 11 raw entries down to the 5 that are
    actual f-vectors of simplicial complexes on all 3 vertices:
    {1,3,3,1}, {1,3,3,0}, {1,3,2,0}, {1,3,1,0}, {1,3,0,0}.
    """
    script = f'''
needsPackage "ExteriorIdeals"
E = QQ[x_1..x_{n}, SkewCommutative=>true]
print toString allHilbertSequences E
'''
    raw = [tuple(seq) for seq in _parse_m2_list(_run_m2(script))]
    dropped = [seq for seq in raw if any(v < 0 for v in seq)]
    if dropped:
        print(f"m2_rank1_hilbert_sequences({n}): dropped {len(dropped)} bogus negative-entry "
              f"sequence(s) from Macaulay2's own output (known bug): {dropped}")
    result = [seq for seq in raw if all(v >= 0 for v in seq)]
    if proper_only:
        result = [seq for seq in result if is_proper(seq, n)]
    return result


def combine_rank_r(rank1_sequences, degs):
    """
    All Hilbert sequences of F/M, F = direct sum of E-copies shifted by
    degs (degs[0] must be 0, WLOG), M = any monomial submodule -- i.e. the
    full sumset of len(degs) independently-shifted copies of
    rank1_sequences, per the exact identity H_{F/M}(j) = sum_i
    H_{E/I_i}(j - d_i). Returns a sorted list of distinct tuples, each of
    length n + max(degs) + 1 (degrees 0..N), including the all-zero vector.
    """
    assert degs[0] == 0, "degs[0] == 0 is this project's WLOG normalization"
    n = len(rank1_sequences[0]) - 1
    N = n + max(degs)
    results = set()
    for choice in product(rank1_sequences, repeat=len(degs)):
        h = [0] * (N + 1)
        for d, seq in zip(degs, choice):
            for k, val in enumerate(seq):
                h[d + k] += val
        results.add(tuple(h))
    return sorted(results)


def m2_verify_hilbert_sequences(n, degs, sequences):
    """
    Cross-checks each sequence against ExteriorModules' own
    isHilbertSequence(hs, F) oracle, F = E^(-degs) (M2's sign convention:
    a generator of degree d is E^{-d}). One M2 session for the whole batch.
    Sequences with a negative entry are skipped (never valid, and would
    crash isHilbertSequence(List,Module) rather than return false -- the
    second bug in ../LOGBOOK.md's 2026-08-06 20:43 entry).
    """
    safe = [s for s in sequences if all(v >= 0 for v in s)]
    if len(safe) != len(sequences):
        print(f"m2_verify_hilbert_sequences: skipping {len(sequences)-len(safe)} "
              f"negative-entry candidate(s) (would crash the M2 oracle, never valid anyway).")
    degs_m2 = ", ".join(str(-d) for d in degs)
    seqs_m2 = ", ".join("{" + ", ".join(map(str, hs)) + "}" for hs in safe)
    script = f'''
needsPackage "ExteriorModules"
E = QQ[x_1..x_{n}, SkewCommutative=>true]
F = E^{{{degs_m2}}}
seqs = {{{seqs_m2}}}
print toString apply(seqs, hs -> isHilbertSequence(hs, F))
'''
    verdicts = _parse_m2_list(_run_m2(script))
    return dict(zip(safe, verdicts))


def all_hilbert_series(n, degs, verify=True, proper_only=False):
    """
    Top-level procedure: input n, degs = (d_1=0, d_2, ..., d_r); output the
    exact list of all Hilbert sequences of F/M (F free E-module of rank
    r=len(degs) with those generator degrees, M any graded submodule),
    including the all-zero sequence (unless proper_only=True). Calls
    Macaulay2's ExteriorIdeals package for the rank-1 building block (per
    Jan's request, rather than a local Kruskal-Katona reimplementation),
    combines in Python via the proved exact sumset identity, and (if
    verify=True) cross-checks every resulting sequence against
    ExteriorModules' own isHilbertSequence(hs,F).

    proper_only=True extrapolates Jan's rank-1 "proper Hilbert function"
    definition (is_proper: f_1 == n) to rank r by requiring EVERY
    generator/summand's own ideal I_i to independently be proper -- i.e.
    only proper rank-1 sequences are used as building blocks for each of
    the r independently-chosen summands.
    """
    rank1 = m2_rank1_hilbert_sequences(n, proper_only=proper_only)
    combined = combine_rank_r(rank1, degs)
    if verify:
        verdicts = m2_verify_hilbert_sequences(n, degs, combined)
        bad = [hs for hs, ok in verdicts.items() if not ok]
        if bad:
            print(f"all_hilbert_series({n}, {degs}): {len(bad)} sequence(s) REJECTED by "
                  f"Macaulay2's own isHilbertSequence -- investigate: {bad}")
        else:
            print(f"all_hilbert_series({n}, {degs}): all {len(combined)} sequences confirmed "
                  f"by Macaulay2's isHilbertSequence(hs, F).")
    return combined


if __name__ == "__main__":
    for hs in all_hilbert_series(3, (0, 1)):
        print(hs)


==> anc/verification-code/right_angle_simplex.jl <==
# Changelog (reverse chronological):
# 2026-08-01 - Claude: created this file. Julia/Oscar port of right_angle_simplex.py's
#   "banal" vertex/polytope-construction functions (right_angle_simplex_vertices,
#   right_angle_simplex, shift_vector, shift_polytope, pad_vector, pad_polytope,
#   right_angle_minkowski_sum, ones_vector, kozlov_vector, chain_order_complex_simplex,
#   kozlov_simplex) -- written as a smoke test of the Oscar v1.8.0 install fixed
#   earlier the same day (see ../../LOGBOOK.md's 2026-08-01 08:36 entry: Oscar was
#   silently orphaned under Julia 1.11 after a Fedora julia 1.11->1.12 package
#   upgrade). Deliberately does not port extremal_matrix or the closed-form
#   right_angle_ones_hrepresentation -- those are the actual research content, not
#   "banal" plumbing. Cross-checked against the Sage/Python original for n=4, d=2:
#   same vertex set (as a Set of coordinate tuples), same vertex/facet counts.

"""
Julia/Oscar port of the basic (a-la-carte "banal") functions from
`right_angle_simplex.py` -- see that file's module docstring for the full
mathematical setup (\\angle(a), the shift operator, right-angle simplices).
Ported here only to exercise Oscar's polyhedral-geometry stack
(`convex_hull`, Minkowski sum via `+`, `vertices`) end to end; the
`extremal_matrix` / `right_angle_ones_hrepresentation` research functions are
not replicated.

Oscar note: `convex_hull` takes a matrix with one vertex per *row* (unlike
passing a list of vertex vectors to Sage's `Polyhedron`), and, like Sage,
requires every summand of a Minkowski sum to share the same ambient
dimension -- hence the same `pad_vector`/`pad_polytope` embedding trick as
the Python original.
"""

using Oscar

function _vertices_to_matrix(V::Vector{<:Vector{<:Integer}})
    return reduce(vcat, [permutedims(v) for v in V])
end

"""
    right_angle_simplex_vertices(a)

a: Vector of n positive integers.
Returns [v_1, ..., v_n], v_i = (a_1, ..., a_i, 0, ..., 0) in this specific
order (mirrors the Python version's ordering guarantee).
"""
function right_angle_simplex_vertices(a::Vector{<:Integer})
    n = length(a)
    return [vcat(a[1:i], zeros(Int, n - i)) for i in 1:n]
end

"""
    right_angle_simplex(a)

a: Vector of n positive integers.
Returns the Polyhedron \\angle(a) in R^n spanned by
v_i = (a_1, ..., a_i, 0, ..., 0), i = 1, ..., n.
"""
function right_angle_simplex(a::Vector{<:Integer})
    return convex_hull(_vertices_to_matrix(right_angle_simplex_vertices(a)))
end

"""
    shift_vector(v, d)

v: Vector, a point in R^n. d: non-negative integer.
Returns shift^d(v) = d zeros prepended to v, a point in R^(n+d).
"""
function shift_vector(v::Vector{<:Integer}, d::Integer)
    return vcat(zeros(Int, d), v)
end

"""
    shift_polytope(P, d)

P: Polyhedron in R^n. d: non-negative integer.
Returns shift^d(P), the Polyhedron in R^(n+d) obtained by applying shift^d
to every vertex of P.
"""
function shift_polytope(P::Oscar.Polyhedron, d::Integer)
    V = [Int.(collect(v)) for v in vertices(P)]
    return convex_hull(_vertices_to_matrix([shift_vector(v, d) for v in V]))
end

"""
    pad_vector(v, N)

v: Vector, a point in R^m, m <= N.
Returns v with trailing zeros appended to reach length N.
"""
function pad_vector(v::Vector{<:Integer}, N::Integer)
    return vcat(v, zeros(Int, N - length(v)))
end

"""
    pad_polytope(P, N)

P: Polyhedron in R^m, m <= N.
Returns P embedded in R^N by padding every vertex with trailing zeros.
"""
function pad_polytope(P::Oscar.Polyhedron, N::Integer)
    V = [Int.(collect(v)) for v in vertices(P)]
    return convex_hull(_vertices_to_matrix([pad_vector(v, N) for v in V]))
end

"""
    right_angle_minkowski_sum(a, degs)

a: Vector of n positive integers.
degs: Vector of r non-negative integers d_1, ..., d_r.
Returns the Minkowski sum of shift^{d_i}(right_angle_simplex(a)) for
i = 1, ..., r, embedded in R^N, N = length(a) + maximum(degs).
"""
function right_angle_minkowski_sum(a::Vector{<:Integer}, degs::Vector{<:Integer})
    N = length(a) + maximum(degs)
    P = right_angle_simplex(a)
    summands = [pad_polytope(shift_polytope(P, d), N) for d in degs]
    Q = summands[1]
    for S in summands[2:end]
        Q = Q + S
    end
    return Q
end

"""
    ones_vector(n)

Returns (1, 1, ..., 1), n ones.
"""
ones_vector(n::Integer) = ones(Int, n)

"""
    chain_order_complex_simplex(n)

Returns \\angle(ones_vector(n)) = \\angle(1, ..., 1). See the Python
original's docstring for the (refined, non-trivial) relationship to
Stanley's order polytope O(chain_{n-1}).
"""
chain_order_complex_simplex(n::Integer) = right_angle_simplex(ones_vector(n))

"""
    kozlov_vector(n)

Returns (binom(n,1), binom(n,2), ..., binom(n,n)).
"""
kozlov_vector(n::Integer) = [binomial(n, k) for k in 1:n]

"""
    kozlov_simplex(n)

Returns \\angle(kozlov_vector(n)), confirmed (Python original) against
Kozlov 1997 Theorem 4.1.
"""
kozlov_simplex(n::Integer) = right_angle_simplex(kozlov_vector(n))


==> anc/verification-code/right_angle_simplex.py <==
# Changelog (reverse chronological):
# 2026-07-31 - Claude: added right_angle_ones_hrepresentation(n, d), a
#   closed-form H-representation (one equation, a "capped staircase" chain
#   of inequalities) of R = \angle(1,...,1) + shift^d(\angle(1,...,1)) for
#   the intermediate case 1 <= d <= n-1, built directly from the formula
#   rather than from right_angle_minkowski_sum's vertices. Verified equal
#   (as Sage Polyhedron objects, P == C) to right_angle_minkowski_sum's
#   output for every n=2..10, d=1..n-1 (45 cases) -- see the function's
#   docstring and ../artefacts/right-angle-simplices-notes.md's new section
#   for the derivation and worked n=5,d=1 example. Answers item 1 of
#   ../artefacts/research-roadmap.md for a=all-ones.
# 2026-07-30 - Claude: refined chain_order_complex_simplex(n)'s docstring
#   against Stanley 1986 ("Two Poset Polytopes", ../literature/): computed
#   its actual H-representation and found it's affinely isomorphic to
#   O(chain_{n-1}) (Stanley's order polytope, one element short of the naive
#   n-chain guess), not literally O(chain_n).
# 2026-07-30 - Claude: confirmed kozlov_simplex(n) against Kozlov 1997
#   ("Convex Hulls of f- and beta-Vectors", ../literature/), Theorem 4.1: its
#   F~_i(n) = (binom(n,1),...,binom(n,i),0,...,0) is literally our v_i, so
#   kozlov_simplex(n) = conv{F~_1,...,F~_n} exactly, matching the theorem
#   verbatim (not just analogous to it). Updated docstring accordingly.
# 2026-07-30 - Claude: added right_angle_simplex_vertices (factored out of
#   right_angle_simplex, so the v_1,...,v_n order is available directly
#   rather than relying on Polyhedron.vertices_list(), which may reorder)
#   and extremal_matrix(a, d), for the r=2, d_1=0 case: M[i][j] = 1 iff
#   v_i + shift^d(v_j) is a vertex of \angle(a) + shift^d(\angle(a)).
#   Corrected/renamed version of essential_mat in
#   ../artefacts/rightangular.org (which took two arbitrary vertex lists;
#   this version is specialized to the A, shift^d(A) case at hand and fixes
#   the vertex order explicitly).
# 2026-07-30 - Claude: added the two named special cases of \angle(a): all-ones
#   a (ones_vector/chain_order_complex_simplex, per Gemini's claim that this is
#   the order complex of a chain) and the binomial-coefficients a
#   (kozlov_vector/kozlov_simplex, claimed by definition to be the Kozlov
#   simplex). Both claims are from ../transcripts/, not independently verified
#   here -- flagged as such in the docstrings.
# 2026-07-30 - Claude: added pad_vector/pad_polytope/right_angle_minkowski_sum.
#   Sage's Polyhedron '+' (Minkowski sum) requires matching ambient
#   dimension, so each shift^{d_i}(\angle(a)) must be padded with trailing
#   zeros up to R^N, N = len(a) + max(degs), before summing -- same
#   embedding trick as ufill() in ../artefacts/rightangular.org, but now
#   composed from shift_polytope rather than duplicated inline.
# 2026-07-30 - Claude: added shift_vector/shift_polytope, implementing the
#   shift operator (shift(a_0,a_1,...) = (0,a_0,a_1,...), applied entrywise
#   to a polytope's vertices) so that shift^d(right_angle_simplex(a)) can be
#   formed as a step towards Minkowski sums of shifted copies. Adopted
#   \angle(a) as short notation for right_angle_simplex(a).
# 2026-07-30 - Claude: created this file. Corrected version of trunkL/
#   rangle_simplex from ../artefacts/rightangular.org: that code's trunkL
#   ran its truncation index k over range(n+1), so its k=0 term was
#   L[:0] + [0]*n = (0,...,0) -- an erroneous extra vertex at the origin.
#   right_angle_simplex here starts the truncation at 1, giving exactly the
#   n intended vertices, no more.

"""
The right-angle simplex spanned by a vector of positive integers, and the
shift operator on R^infty (eventually-zero real sequences).

Setup: for a = (a_1, ..., a_n), a vector of positive integers, the
right-angle simplex, denoted \angle(a), is the simplex in R^n spanned by

    v_1 = (a_1, 0, ..., 0)
    v_2 = (a_1, a_2, 0, ..., 0)
    ...
    v_n = (a_1, a_2, ..., a_n)

i.e. v_i = (a_1, ..., a_i, 0, ..., 0). Note v_i - v_{i-1} = a_i * e_i, so
consecutive vertices differ along a single coordinate axis -- hence
"right-angle".

shift: R^infty -> R^infty is shift(a_0, a_1, a_2, ...) = (0, a_0, a_1, ...),
prepending a zero. For a in R^n and d >= 0, shift^d(a) is naturally viewed
in R^(n+d). shift_polytope applies this entrywise to a polytope's vertices,
so shift_polytope(\angle(a), d) is shift^d(\angle(a)) in R^(n+d).

right_angle_minkowski_sum(a, degs), for degs = (d_1, ..., d_r) a weakly
increasing sequence of non-negative integers, forms

    shift^{d_1}(\angle(a)) + shift^{d_2}(\angle(a)) + ... + shift^{d_r}(\angle(a))

(Minkowski sum), embedded in R^N with N = len(a) + max(degs).

Two special choices of a are of particular interest (see
../artefacts/right-angle-simplices-notes.md for the running discussion):

- a = (1, ..., 1) (n ones): \angle(a) is claimed (Gemini, see ../transcripts/)
  to be the order complex of a chain on n elements.
- a = (binom(n,1), ..., binom(n,n)): \angle(a) is the Kozlov simplex,
  confirmed against Kozlov 1997, Theorem 4.1 (see kozlov_simplex below).
"""


def right_angle_simplex_vertices(a):
    """
    a: list of n positive integers
    returns [v_1, ..., v_n], the vertices of \angle(a) in this specific
    order (v_i = (a_1, ..., a_i, 0, ..., 0)) -- kept separate from
    right_angle_simplex so callers that need to know which vertex is which
    (e.g. extremal_matrix) don't have to rely on Polyhedron.vertices_list(),
    whose order is not guaranteed to match.
    """
    n = len(a)
    return [a[:i] + [0] * (n - i) for i in range(1, n + 1)]


def right_angle_simplex(a):
    """
    a: list of n positive integers
    returns the Polyhedron \angle(a) in R^n spanned by
    v_i = (a_1, ..., a_i, 0, ..., 0), i = 1, ..., n
    """
    return Polyhedron(vertices=right_angle_simplex_vertices(a))


def shift_vector(v, d):
    """
    v: list of numbers, a point in R^n
    d: non-negative integer
    returns shift^d(v) = d zeros prepended to v, a point in R^(n+d)
    """
    return [0] * d + list(v)


def shift_polytope(P, d):
    """
    P: Polyhedron in R^n
    d: non-negative integer
    returns shift^d(P), the Polyhedron in R^(n+d) obtained by applying
    shift^d to every vertex of P
    """
    vertices = [shift_vector(v, d) for v in P.vertices_list()]
    return Polyhedron(vertices=vertices)


def pad_vector(v, N):
    """
    v: list of numbers, a point in R^m, m <= N
    returns v with trailing zeros appended to reach length N, i.e. the
    same point viewed in R^N under the standard inclusion R^m -> R^N
    """
    return list(v) + [0] * (N - len(v))


def pad_polytope(P, N):
    """
    P: Polyhedron in R^m, m <= N
    returns P embedded in R^N by padding every vertex with trailing zeros
    """
    vertices = [pad_vector(v, N) for v in P.vertices_list()]
    return Polyhedron(vertices=vertices)


def right_angle_minkowski_sum(a, degs):
    """
    a: list of n positive integers
    degs: list of r non-negative integers d_1, ..., d_r (weakly increasing
    by convention; order does not affect the result since Minkowski sum is
    commutative)
    returns the Minkowski sum of shift^{d_i}(right_angle_simplex(a)) for
    i = 1, ..., r, embedded in R^N, N = len(a) + max(degs)
    """
    N = len(a) + max(degs)
    P = right_angle_simplex(a)
    summands = [pad_polytope(shift_polytope(P, d), N) for d in degs]
    Q = summands[0]
    for S in summands[1:]:
        Q = Q + S
    return Q


def extremal_matrix(a, d):
    """
    a: list of n positive integers
    d: non-negative integer

    Let A = \angle(a), with vertices v_1, ..., v_n (right_angle_simplex_vertices
    order), B = shift^d(A), with vertices u_j = shift^d(v_j), and
    C = A + B (Minkowski sum, the r=2, d_1=0, d_2=d case of
    right_angle_minkowski_sum).

    Returns the n x n 0/1 matrix M (indices 0-based, so M[i][j] corresponds
    to v_{i+1} + u_{j+1}) with M[i][j] = 1 iff v_i + u_j is extremal, i.e. a
    vertex of C, else 0.

    d=0 gives B=A and C=2A (dilation), whose vertices are exactly {2 v_i};
    v_i + u_j = v_i + v_j is extremal only for i=j, so M is the identity
    matrix. Large d (relative to n) makes A and B's coordinate ranges
    disjoint, giving C the Cartesian (prism) product structure with all n^2
    sums extremal, i.e. M all-ones.
    """
    n = len(a)
    N = n + d
    V = right_angle_simplex_vertices(a)
    Vp = [tuple(pad_vector(v, N)) for v in V]
    U = [tuple(shift_vector(v, d)) for v in V]
    C = right_angle_minkowski_sum(a, [0, d])
    C_vertices = set(tuple(v) for v in C.vertices_list())
    return matrix(ZZ, n, n, lambda i, j: 1 if tuple(
        x + y for x, y in zip(Vp[i], U[j])) in C_vertices else 0)


def ones_vector(n):
    """
    n: positive integer
    returns (1, 1, ..., 1), n ones
    """
    return [1] * n


def chain_order_complex_simplex(n):
    """
    n: positive integer
    returns \angle(ones_vector(n)) = \angle(1, ..., 1).

    Claim (Gemini, see ../transcripts/): this is (combinatorially) the order
    complex of a chain on n elements, i.e. an (n-1)-simplex -- confirmed, but
    also fairly immediate (any n-element chain's order complex is trivially
    an (n-1)-simplex).

    Refined (2026-07-30) against Stanley 1986's *order polytope* O(P)
    (../literature/): this is NOT literally O(chain_n) (that has n+1
    vertices, including an all-zero one -- exactly what the old buggy
    trunkL/rangle_simplex in ../artefacts/rightangular.org would give). It
    is affinely isomorphic to O(chain_{n-1}) -- one element short -- via
    dropping the redundant coordinate x_1, which is pinned to 1 by an
    equation here (the substantive discrepancy) rather than merely bounded
    x_1<=1 as in a genuine n-dimensional order polytope. (Its inequality
    chain also runs in the order-reversed direction from Stanley's
    convention, but that's just the antitone-vs-isotone convention split in
    the literature, not an error.) See
    ../artefacts/right-angle-simplices-notes.md for the computed
    H-representation and full discussion.
    """
    return right_angle_simplex(ones_vector(n))


def kozlov_vector(n):
    """
    n: positive integer
    returns (binom(n,1), binom(n,2), ..., binom(n,n))
    """
    return [binomial(n, k) for k in range(1, n + 1)]


def kozlov_simplex(n):
    """
    n: positive integer
    returns \angle(kozlov_vector(n)) = \angle(binom(n,1), ..., binom(n,n)).

    Confirmed (2026-07-30) against Kozlov 1997, "Convex Hulls of f- and
    beta-Vectors" (../literature/), Theorem 4.1: that theorem's F~_i(n) =
    (binom(n,1),...,binom(n,i),0,...,0) is exactly our v_i, so this *is*
    conv{F~_1,...,F~_n}, the simplex of Theorem 4.1 -- the convex hull of
    f-vectors of all simplicial complexes on n vertices -- verbatim, not
    just analogously.
    """
    return right_angle_simplex(kozlov_vector(n))


def right_angle_ones_hrepresentation(n, d):
    """
    Closed-form H-representation of R = \\angle(a) + shift^d(\\angle(a)) for
    a = ones_vector(n) = (1,...,1), in the intermediate case 1 <= d <= n-1
    (d=0 is the trivial dilation R=2A; d>=n-1 is the Cartesian/prism product,
    Corollary cor:cartesian in ../artefacts/extremal-matrix-ones.tex).

    Built directly from the formula below -- no reference to
    right_angle_minkowski_sum or vertex enumeration -- as R's ambient R^N
    (N=n+d, coords x_1,...,x_N, 1-indexed; A occupies coords 1..n, B =
    shift^d(A) occupies coords d+1..N, m=n-d of them shared):

        x_1 = 1                                                (equation)
        1 = x_1 >= x_2 >= ... >= x_d                            (A-only block)
        x_{d+1} <= x_d + 1,  x_{d+1} >= 1                       (entry into overlap)
        x_{d+1} >= x_{d+2} >= ... >= x_n                        (overlap block)
        x_n >= x_{n+1}                                          (transition, no bump)
        x_{n+1} <= 1                                            (B-only ceiling)
        x_{n+1} >= x_{n+2} >= ... >= x_N                        (B-only block)
        x_N >= 0                                                (floor)

    i.e. a single weakly-decreasing chain x_2 >= ... >= x_N, floored at 0 and
    capped at 1 at both ends, except the first overlap coordinate x_{d+1} may
    go one unit higher (up to x_d+1 <= 2) -- the "+1 bump" is exactly the
    coordinate where a vertex of A and a vertex of B can simultaneously
    contribute a 1. Any of the four internal chains is empty when its two
    endpoints coincide (d=1 empties the A-only and B-only chains; m=1 empties
    the overlap chain, and then the "transition" inequality becomes
    redundant, implied by x_{d+1}>=1 and x_{n+1}<=1 through the single shared
    coordinate -- matching the known d=n-1 Cartesian-product facet count 2n).

    Returns (eqns, ieqs) in Sage Polyhedron convention: each row is
    [b, a_1, ..., a_N] meaning b + a.x = 0 (eqns) or b + a.x >= 0 (ieqs).
    Construct the polytope itself via Polyhedron(eqns=eqns, ieqs=ieqs).

    Verified (2026-07-31): Polyhedron(eqns=eqns, ieqs=ieqs) ==
    right_angle_minkowski_sum(ones_vector(n), [0, d]) for every n=2..10,
    d=1..n-1 (45 cases, exact Polyhedron equality, not just matching
    vertex/facet counts). See ../artefacts/right-angle-simplices-notes.md's
    "H-representation of R for a=all-ones" section for the derivation, and
    ../artefacts/research-roadmap.md item 1, which this answers for
    a=all-ones (the a=Kozlov-vector analogue, item 2, is still open).
    """
    assert 1 <= d <= n - 1
    N = n + d

    def e(k):
        v = [0] * N
        v[k - 1] = 1
        return v

    def step(k):
        return [a - b for a, b in zip(e(k), e(k + 1))]

    eqns = [[-1] + e(1)]
    ieqs = []
    for k in range(1, d):
        ieqs.append([0] + step(k))
    ieqs.append([1] + step(d))
    ieqs.append([-1] + e(d + 1))
    for k in range(d + 1, n):
        ieqs.append([0] + step(k))
    ieqs.append([0] + step(n))
    ieqs.append([1] + [-c for c in e(n + 1)])
    for k in range(n + 1, N):
        ieqs.append([0] + step(k))
    ieqs.append([0] + e(N))
    return eqns, ieqs

